RadonBench: A Benchmark of Classical and Learning-Guided Search Techniques for Problems in Combinatorial Geometry

Classical optimization and learning-guided search offer complementary approaches to open problems in discrete mathematics, but their outputs are difficult to compare when search spaces, validity checks, and stopping rules differ. We present \emph{RadonBench}, a benchmark for constructing maximum-cardinality Radon-free lattice configurations: finite subsets of $\mathbb{Z}^d$ admitting no integral Radon partition. It remains open whether Radon-free configurations with $11$ points in $\mathbb{Z}^3$ or $21$ points in $\mathbb{Z}^4$ are possible. If they exist, they would improve the corresponding lower bounds on the integer Radon numbers. We compare exhaustive extension, greedy local search, PatternBoost, AlphaZero, and AlphaEvolve. All outputs use one success predicate: a convex target-sized configuration succeeds exactly when its number of integral Radon points is zero. PatternBoost and AlphaZero construct verified Radon-free configurations of sizes $10$ and $20$, one point short of the respective targets; AlphaZero's best convex target terminals have two integral Radon points in both dimensions. Exhaustive extension over fixed seeds and declared finite search boxes likewise reaches a minimum of two integral Radon points. Greedy local search and AlphaEvolve each produce target-sized near misses with one integral Radon point. No audited run reaches zero. These results establish reproducible near-miss baselines over explicitly scoped search domains.

==> anc/supplementary_bundle/MANIFEST.tsv <==
path	bytes	sha256
README.md	7702	0174e8ddaf08e498026932adfb04dc6a2c75648dbfe2c47927a932e62f82415e
code/alphazero_3d/MCTS.py	33131	181721a44a9340cd8e49866707bdb5747b5e7f100e0978777168d8b217e33cce
code/alphazero_3d/auto_pipeline.py	31982	4134ffcfe4514fda2522f3f3bb8fdf2ed6264a62bfc98e724630736bddd85f4f
code/alphazero_3d/net.py	3803	46bfa0d03b8816c2cb2ff790f3f0add3b8a02c5c0244a4228fe89758609f7ba6
code/alphazero_3d/radon_utils.py	37424	a3eaff14faacb666a89e630f63fe77e4849f25b37cf5df9fdd36baf3222efeff
code/alphazero_3d/set_transformer.py	6902	299982886d01a18d3e57db913ef8c58687b4ed7c7ed3cd2269fc9536d380cee7
code/alphazero_3d/set_transformer_numeric.py	15673	e61ac122317c52f18db7139fa19b216345c374ab4b612de79f040c7af05dcdfb
code/alphazero_3d/set_transformer_numeric_pv.py	5842	8942208504b843ec0251fa8b08a9490b93128776d4e398c6904e6bc663398532
code/alphazero_3d/trainer.py	5737	29f394c25ae4965beb5faaf2db1ab42b2f3bc2984b3cc65cbc83fee147b74a6f
code/alphazero_4d/MCTS.py	33131	181721a44a9340cd8e49866707bdb5747b5e7f100e0978777168d8b217e33cce
code/alphazero_4d/auto_pipeline.py	30842	da661341bad02e54750e08280747edff5eff78ace07cd3b135e310bf7622cd81
code/alphazero_4d/net.py	3803	46bfa0d03b8816c2cb2ff790f3f0add3b8a02c5c0244a4228fe89758609f7ba6
code/alphazero_4d/radon_utils.py	37424	a3eaff14faacb666a89e630f63fe77e4849f25b37cf5df9fdd36baf3222efeff
code/alphazero_4d/set_transformer.py	6902	299982886d01a18d3e57db913ef8c58687b4ed7c7ed3cd2269fc9536d380cee7
code/alphazero_4d/set_transformer_numeric.py	15673	e61ac122317c52f18db7139fa19b216345c374ab4b612de79f040c7af05dcdfb
code/alphazero_4d/set_transformer_numeric_pv.py	5842	8942208504b843ec0251fa8b08a9490b93128776d4e398c6904e6bc663398532
code/alphazero_4d/trainer.py	5737	29f394c25ae4965beb5faaf2db1ab42b2f3bc2984b3cc65cbc83fee147b74a6f
code/patternboost/box_geometry.py	2038	90de0c6d52f9a54b9dce28b45bb5b1e6655a0109369ad869046ae442ee5a083d
code/patternboost/incremental_radon_saturation.py	23215	0f5f2d262192e23e9a93e76d9fe3ade743a7f60eeb7802455abbb1a850ed65bb
code/patternboost/makemoretokens.py	33749	45ee3e33701fa16a9c1656af652853650a69b7cf02478093e3451eb53b53c1da
code/patternboost/patternboost_loop.py	21053	88abd875a1207d60710c6c8c590261a6ce8c3c9d565a45858cb02aadee3669a9
code/patternboost/radon_utils.py	4361	7b7781054df89e6fa366d30c683867529177e0242a1c3b775b579f0f7b42f4f5
code/patternboost/sequence3d.py	16595	8aa78b39fb02f18fcf597f1f7bf058f6a888c7bd885b75b9af8eb5fbf6424cea
data/ai_10pt_3d_configs.json	8106	65f3e96db8a3553afceeb58c4608637381545c47132cd482a595e48f959a7177
data/alphaevolve_style/3d/mutation_results.json	610639	8db63f3079611e002d9f75af6495fe55215477a5e7d9bd4bd054f4543663c8a3
data/alphaevolve_style/4d/mutation_results.json	1342894	f0f0b2d2f4346b75f11e4af60f3943344c8aeb47ea5be0d7c1a1d2069c330d19
data/alphaevolve_style/summary.json	835	07bf8d664599ee2e463deb43f16c1b344ed2048bc4a3bfc053297971912938e6
data/alphazero/3d/loss_metrics.csv	168315	97cbd2446da8db7d88f24b20be5700756460154ae82cc756decd9768b6374bd2
data/alphazero/4d/loss_metrics.csv	170591	47f5c92d4e3d6756609427309df1a73c9f88a5398e3b0f779bfc0bb0f1c7423d
data/audit/reported_results_audit.json	630132	bf68f7a7b8398f9a3a0d473ed4ae73fff3711e0b72da366e95af98fde49fab10
data/exhaustive_search/3d/results.json	86789	41e601134956cbbe981768bdcf470bd33c5beaedf506546e599c0cc2c43c5b57
data/exhaustive_search/4d/results.json	146468	aa1a817ae582ec58db24d6a180cb27eba0c6e095fd37ff4fe1b3029db3bc57aa
data/local_search/results_0_999.csv	142700	72a5c95a917494500bbd18934d5337a719793ab0d376adb11924e7a18c0fda12
data/local_search/summary.json	1795	05d733261491a4c0e64983209ba82e28918c099e6588bd877f5fb9c550d7be4e
data/patternboost/3d/training_sets/B20x20x5_gen0_unpermuted.npy	12305	f42b7c772fefb36f52b4aafa14dbdb849083718b969b12d658b7acb58a23ccce
data/patternboost/3d/training_sets/B20x20x5_gen10_unpermuted.npy	13697	33195f696266381e9fecfc4be47ae14ae018865e4f6f3d7bf73dcdea8342909f
data/patternboost/3d/training_sets/B20x20x5_gen11_unpermuted.npy	13649	9061903e21021fe96bf1d47a5a6994ce2e0d95fe1d2ee62933bdac689aefad2e
data/patternboost/3d/training_sets/B20x20x5_gen12_unpermuted.npy	13553	ec296febae83983a22b72e1be4037b7901709b42830b9c94fd11e90233752912
data/patternboost/3d/training_sets/B20x20x5_gen13_unpermuted.npy	13697	6eda3b28bf12a040e3dc481471ae4b252745d1e35a54d005ac078de8bd8a7f0f
data/patternboost/3d/training_sets/B20x20x5_gen14_unpermuted.npy	13913	36b80b80c29c9d8ff7706504363df1dad7d3a86d3582d60f2533bfdc21c6e709
data/patternboost/3d/training_sets/B20x20x5_gen15_unpermuted.npy	13913	ebf234461bd7cbf44841406ec9203594cf9b9b70e0a8597445e3df654a86737c
data/patternboost/3d/training_sets/B20x20x5_gen16_unpermuted.npy	13673	a6f75d24c5ef92884ecc3f74e197e0e297f5614b861269b818adda2d8de44e27
data/patternboost/3d/training_sets/B20x20x5_gen17_unpermuted.npy	13913	ead3ce40ff8c33231e2466ec85b9a66831bd33cbf3345d4c53617050ec27ffbd
data/patternboost/3d/training_sets/B20x20x5_gen18_unpermuted.npy	13913	a4b53416bc4e7e9afecf364027325d96a417264b4948375d0612a1e8396bc0d7
data/patternboost/3d/training_sets/B20x20x5_gen19_unpermuted.npy	13913	6d0a75275cadd857f14784789ee10e78421e75b4cd2df909bc65cb41478269c2
data/patternboost/3d/training_sets/B20x20x5_gen1_unpermuted.npy	12641	a32e1c62adb7c9c086c91a97290cd4724bd1b625f29e5201148e4a34440eae1a
data/patternboost/3d/training_sets/B20x20x5_gen20_unpermuted.npy	13841	378bf027808b1f5711ccb17401e62d46e357d8d63357ee72d33db376bcb8df17
data/patternboost/3d/training_sets/B20x20x5_gen2_unpermuted.npy	12641	f89fe956dbe0d4079e4be049a1f1e37e01582aceeb77d1d0c687d71bbe543499
data/patternboost/3d/training_sets/B20x20x5_gen3_unpermuted.npy	13073	8334c382a382693e71c678055e2febb65b4a698d35347cd7c7b51d0726126414
data/patternboost/3d/training_sets/B20x20x5_gen4_unpermuted.npy	13001	c23358c633617601ef809b9779788f1bfc72fd748e12fcccb68a775bef2a85ce
data/patternboost/3d/training_sets/B20x20x5_gen5_unpermuted.npy	13265	d54d237ebc23fd7f5a56acdf8e3df840edadfdcf7b3b4885f7565a15a9b143f1
data/patternboost/3d/training_sets/B20x20x5_gen6_unpermuted.npy	13457	4392e9e8321dd185edcc696407eca7395a32cadcb251bedaecaa9f936bbca62f
data/patternboost/3d/training_sets/B20x20x5_gen7_unpermuted.npy	13409	9928089aa400c6fcb8b612c97e272ee7ad7ef0056b2fae8fb5fdf8776228ffb2
data/patternboost/3d/training_sets/B20x20x5_gen8_unpermuted.npy	13385	60c8c28a33716109f83735c1cd84d74d42d40a9a9aea382a499828a21512fe98
data/patternboost/3d/training_sets/B20x20x5_gen9_unpermuted.npy	13673	f9de415b1942e3110d7c32bdc3e87adb5c1a341b5b5064aefe1db4868ce8694f
data/patternboost/3d/training_summary.csv	541	0499a61a17a12b0bbd3997389f4df6df96568b1352048ed2de4a9b0efa172d3d
data/patternboost/4d/training_sets/B6x6x6x6_gen0_unpermuted.npy	25519	166ec69b0e473a68b3391d22990b0abee29aca1624e903f41e2d86e764e3f30c
data/patternboost/4d/training_sets/B6x6x6x6_gen10_unpermuted.npy	29647	2907a8ebe86bb175398667aa7915b7bf2f123870a19e00e86c80ced4305b55ae
data/patternboost/4d/training_sets/B6x6x6x6_gen11_unpermuted.npy	29711	0f202ac946f2e9f1d756cfa96be3bd8b1d76f1f8f162329a7d8158b377a3cc1d
data/patternboost/4d/training_sets/B6x6x6x6_gen12_unpermuted.npy	29871	5a3ddc93ce0933a28e620e1fcce4579d8b724bc65bd6f870c5cb8f2c3f1a15e0
data/patternboost/4d/training_sets/B6x6x6x6_gen13_unpermuted.npy	30127	15a6a85ad961733487c69a97a098e34adfaa1b1b1c0b12e0e16e450d1b86f2b9
data/patternboost/4d/training_sets/B6x6x6x6_gen14_unpermuted.npy	30095	f8e65f05d530ad1edf13296604d2d9488096d3d889c5b7a7db9af585aed6188f
data/patternboost/4d/training_sets/B6x6x6x6_gen15_unpermuted.npy	30319	4395761af256c948b9cb35775bebadfc98ab6ebf1b221a694e83ca27102517f2
data/patternboost/4d/training_sets/B6x6x6x6_gen16_unpermuted.npy	30639	8faea0aebf5387727d8e781831f03641723e8b8bff4f12a11496f1d895cfb418
data/patternboost/4d/training_sets/B6x6x6x6_gen17_unpermuted.npy	30287	ea7cc8ee5e8c7b20511ab099f042c91995958e6e53556fefa67b0d28946a8e3c
data/patternboost/4d/training_sets/B6x6x6x6_gen18_unpermuted.npy	30095	93064862aba5278c5e22f04f52a8a0915e084a2d737f2f1710e7b2335ace769b
data/patternboost/4d/training_sets/B6x6x6x6_gen19_unpermuted.npy	30255	165d01da550e30a5296b122e989084fdf0edf2a86488f548c70be45647a908ea
data/patternboost/4d/training_sets/B6x6x6x6_gen1_unpermuted.npy	26575	df9ec4d64ebaf181a99883ff4a631ed09659bf6658063430fc558732ecacf100
data/patternboost/4d/training_sets/B6x6x6x6_gen20_unpermuted.npy	30383	3bb6ea34dd953ace96cc67e33064f079dc4ded2c5363196755a28ed45be5127d
data/patternboost/4d/training_sets/B6x6x6x6_gen2_unpermuted.npy	27023	fed0577184ed6da4b1dd18d0ac29615aeea08b22c1a58e99adff40cd8f679aca
data/patternboost/4d/training_sets/B6x6x6x6_gen3_unpermuted.npy	27503	7e64e381d4f701537b7111b08286ea9c308761ebb8a38ee3f2535eae88d49ebe
data/patternboost/4d/training_sets/B6x6x6x6_gen4_unpermuted.npy	28239	46939cb24f0e0252717ae39cb7fd9a17a987c32bd1fd5226533e1563183f7aee
data/patternboost/4d/training_sets/B6x6x6x6_gen5_unpermuted.npy	28271	ac1a250525f2fe694c0511827d895a2d4fd27be1e9c5279f74747e58f4c078de
data/patternboost/4d/training_sets/B6x6x6x6_gen6_unpermuted.npy	28751	13ee1cd392f8905e8c77582f84d3ac0497cc99b9df916597ce42819941d867d1
data/patternboost/4d/training_sets/B6x6x6x6_gen7_unpermuted.npy	28719	3a0c41b44e0876301faf8a433dee58a1723704e24709a6626241ecf62b31d6e1
data/patternboost/4d/training_sets/B6x6x6x6_gen8_unpermuted.npy	29263	adfb3220e1a0f0f5f98b2c635ba84fa07c8fa5e11c3a9a625077d811ad8c0ffe
data/patternboost/4d/training_sets/B6x6x6x6_gen9_unpermuted.npy	29455	523c28c6dc449a90c10fb0ca0fd94a2901bb05c20a2f4d380d393bce5fdfd306
data/patternboost/4d/training_summary.csv	637	c3035aa612beaf4a7af99a4569ce76b7a6fd4c4677fe426fe409c3ca2cc6867e
figures/ai_10pt_3d_configs.pdf	35795	783c74a2fe105066f615855860529ebbef9e191d10e9a91f92ca25bbd0aeb923
figures/az_training.pdf	55340	4498748704803d9017ee7b154c5e4fb1b6c1a22d5e65dc18eee6ef5c89f2c1ac
figures/fixed_target_search_outcomes.pdf	34420	e2a5117b952026ce008371cd2eeab27d30734eb913454cedfd9c4276b5420322
figures/learning_guided_construction_progress.pdf	37177	0963095b3f7eb1fa6cf84b34ca7e165c5ef55c7211a144e388c3539a03d6535b
plotting/gen_fig_ai_10pt_3d_configs.py	12097	c8c7a598fac6979b2407241a937669d1e4741f86e5dff7f3c5ce845fae2ab6d9
plotting/gen_fig_az_3d_4d_training.py	4680	6a4e3d151f5a21bc3a71f9ab4bcbb4c363ad8e8c8cc83e3396a566d364d4962e
plotting/gen_fig_fixed_target_outcomes.py	9474	566fd4984dee870dc3cf86adab7f4d311955727e801dcf70131b091281e0073c
plotting/gen_fig_learning_guided_construction_progress.py	8214	36cac5871cf38e9d9567a835d21f4f3144cda128bd3530eefbb2bcbe3cea8a4c
plotting/paper_plot_style.py	1993	d51f0857ed5ed5697cd8e34dd1ed910544d7cb55d4a894fd5681071446155aaa
requirements.txt	73	89696625e73fca8e8b449441b4c5cdb078eaaf3b4a1ba86fd6f735759dcdee80
run_metadata.json	3670	ca6b1cf307db0dae58f4f2cf30f175a6ac85d147b569a53627a2ea158b51cb73


==> anc/supplementary_bundle/README.md <==
# RadonBench supplementary material

This archive accompanies the RadonBench preprint. It contains the compact evidence and implementation snapshots needed to inspect the reported PatternBoost and AlphaZero-Radon experiments, plus the manuscript-scoped outcomes for exhaustive extension, greedy local search, and AlphaEvolve-style program evolution implemented with OpenEvolve. It can regenerate the paper plots and exposes the fixed-target results in method-specific files.

## Contents

- `code/patternboost/`: implementation snapshot corresponding to the rectangular 3D and 4D PatternBoost experiments.
- `code/alphazero_3d/`: AlphaZero-Radon source snapshot used by the completed 3D run.
- `code/alphazero_4d/`: AlphaZero-Radon source snapshot used by the completed 4D run.
- `data/patternboost/`: the 50 unaugmented retained configurations from every generation, including generations 0--20. It also contains the reported split sizes and selected validation checkpoint for each of the 20 training rounds.
- `data/alphazero/`: complete 2,000-iteration training-loss and self-play trajectory summaries. Monitoring games are not included in reported self-play outcome counts.
- `data/exhaustive_search/`: all 50 reported per-seed exhaustive-extension records in each dimension, including the complete score histogram over valid extensions.
- `data/local_search/`: paired initial and terminal scores for exactly the reported start indices 0--999 in each dimension, plus the paper-level summary.
- `data/alphaevolve_style/`: per-mutation metrics and all 32 returned candidate configurations for mutations 1--20 in each dimension. The method is implemented with OpenEvolve; no mutation after 20 is included.
- `data/ai_10pt_3d_configs.json`: exact coordinates and source-record labels for the eight representative 3D configurations in the appendix.
- `data/audit/`: the cross-method aggregate audit used by the fixed-target figure and tables; it duplicates selected summaries from the method-specific files for direct plotting.
- `plotting/`: scripts used for the included paper figures.
- `figures/`: the corresponding PDF outputs.
- `run_metadata.json`: machine-readable experiment settings and reported aggregate outcomes.
- `MANIFEST.tsv`: relative path, byte size, and SHA-256 digest of every payload file in the archive.

## Included experimental scope

- PatternBoost: initialization generation 0 and reported generations 1--20 only; no generation after 20 is included.
- AlphaZero-Radon: training iterations 1--2,000 only in each dimension.
- Exhaustive extension: the 50 reported fixed seeds per dimension.
- Greedy local search: the 1,000 reported starts per dimension.
- AlphaEvolve-style program evolution: mutations 1--20 only in each dimension; records from later mutations are not included.

The method-specific result files follow the manuscript terminology. `alphaevolve_style` denotes the AlphaEvolve-style method, and its `implementation` field records OpenEvolve as the implementation used in the experiments.

The two AlphaZero-Radon source directories are intentionally separate. The completed 4D run predates the disk-pruning option used by the 3D run; this storage difference does not change the search, training, or verification rules.

## Environment

PatternBoost and AlphaZero-Radon used Python 3.11.15, PyTorch 2.12.0 with CUDA 13.0, NumPy 2.4.6, SciPy 1.17.1, PyNormaliz 2.23, and Gurobi 13.0.2. The local and exhaustive searches used Python 3.12.11, NumPy 1.26.4, SciPy 1.16.2, PyNormaliz 2.19, and Gurobi 12.0.3. The AlphaEvolve-style experiments used the same CPU geometry environment with OpenEvolve 0.2.27. Gurobi requires a valid local license. Package families needed for figure regeneration are listed in `requirements.txt`.

## Regenerating the figures

Run the following commands from the archive root. They create PDF and PNG files in the requested output directory.

```bash
python plotting/gen_fig_learning_guided_construction_progress.py \
  --pb-run3d data/patternboost/3d \
  --pb-run4d data/patternboost/4d \
  --az-run3d data/alphazero/3d \
  --az-run4d data/alphazero/4d \
  --out-dir reproduced_figures

python plotting/gen_fig_az_3d_4d_training.py \
  --run3d data/alphazero/3d \
  --run4d data/alphazero/4d \
  --out-dir reproduced_figures

python plotting/gen_fig_fixed_target_outcomes.py \
  --audit data/audit/reported_results_audit.json \
  --local-csv data/local_search/results_0_999.csv \
  --out-dir reproduced_figures

python plotting/gen_fig_ai_10pt_3d_configs.py \
  --out-dir reproduced_figures
```

The representative-configuration script contains the exact coordinates and independently checks basic shape, distinctness, box membership, and layer-profile uniqueness. The supplied JSON records the external verifier outcome used in the paper.

## Re-running PatternBoost

The two declared experiments share all hyperparameters other than the box, target, and GPU assignment. Replace `RUN_DIR` with an output directory.

```bash
cd code/patternboost

python patternboost_loop.py \
  --box-shape 20 20 5 --max-points 11 \
  --state-batch-size 250 --target-training-size 50 \
  --keep-best-fraction 0.2 --num-workers 16 --max-epochs 20 \
  --seed 20260809 --max-steps 500 --eval-interval 25 \
  --checkpoint-interval 25 --search-checkpoint-interval 25 \
  --train-batch-size 32 --learning-rate 5e-4 --weight-decay 0.01 \
  --n-layer 4 --n-head 4 --n-embd 128 \
  --gen-batch-size 10 --temperature 1 --top-k -1 \
  --device cuda:0 --dump-path RUN_DIR

python patternboost_loop.py \
  --box-shape 6 6 6 6 --max-points 21 \
  --state-batch-size 250 --target-training-size 50 \
  --keep-best-fraction 0.2 --num-workers 16 --max-epochs 20 \
  --seed 20260809 --max-steps 500 --eval-interval 25 \
  --checkpoint-interval 25 --search-checkpoint-interval 25 \
  --train-batch-size 32 --learning-rate 5e-4 --weight-decay 0.01 \
  --n-layer 4 --n-head 4 --n-embd 128 \
  --gen-batch-size 10 --temperature 1 --top-k -1 \
  --device cuda:0 --dump-path RUN_DIR
```

## Re-running AlphaZero-Radon

The following are the declared cold-start configurations. They each generate 200,000 single-agent trajectories and are computationally expensive.

```bash
cd code/alphazero_3d
python auto_pipeline.py \
  --lattice-sides 20,20,5 --target-size 11 \
  --num-iterations 2000 --num-processes 32 --games-per-iter 100 \
  --num-reads 500 --train-steps 10 --batch-size 128 --lr 1e-4 \
  --replay-buffer-size 40 --prune-expired-data \
  --checkpoint-every 10 --eval-every 10 --num-eval-games 10 \
  --d-model 256 --num-bands 3 --num-heads 4 --num-sab-layers 4 \
  --top-k 64 --puct 1.0 --dirichlet-alpha 0.1 \
  --run-tag 3d_planD_v1

cd ../alphazero_4d
python auto_pipeline.py \
  --lattice-sides 6,6,6,6 --target-size 21 \
  --num-iterations 2000 --num-processes 32 --games-per-iter 100 \
  --num-reads 500 --train-steps 10 --batch-size 128 --lr 1e-4 \
  --replay-buffer-size 40 \
  --checkpoint-every 10 --eval-every 10 --num-eval-games 10 \
  --d-model 256 --num-bands 3 --num-heads 4 --num-sab-layers 4 \
  --top-k 64 --puct 1.0 --dirichlet-alpha 0.1
```

## Scope of the compact archive

The archive excludes model/optimizer checkpoints, full per-trajectory replay buffers, MCTS visit/root statistics, augmented PatternBoost training arrays, verbose machine logs, OpenEvolve prompts and responses, and every result outside the manuscript's declared stopping boundaries. Those files are unnecessary for inspecting the implementation snapshots, retained configurations, reported outcomes, or published plots. The final archive is scanned for author names, email addresses, machine hostnames, license identifiers, credential-like strings, and absolute user paths.


==> anc/supplementary_bundle/code/alphazero_3d/MCTS.py <==
"""AlphaZero MCTS for dimension-agnostic Radon-free point search.

Single-player "game": starting from an empty d-dimensional integer lattice,
place points one at a time. The objective is a Radon-free configuration of
``target_size`` points (a counterexample).

Reward structure (reward-to-go formulation)
--------------------------------------------
Each placement that keeps the set convex AND Radon-free earns a step reward
``STEP_REWARD = +1``. Both convex position and Radon-freeness are checked at
EVERY step and the episode terminates the moment either is violated -- this is
an exact prune: a non-convex point stays interior under any superset, and a
Radon point of a subset stays a Radon point of every superset, so a violated
state can never recover. Terminal cases (checked in this order):

  * a placement breaks convex position -> ``BREAK_REWARD = 0``;
  * a placement is convex but creates ``n`` Radon points (n>=1) ->
    ``RADON_C / (1 + n_radon)`` (a "warmer" failure: fewer Radon points = closer
    to a solution, and any convex-but-Radon state beats a convex break);
  * the set reaches ``target_size`` points still convex and Radon-free -> a
    counterexample, ``SUCCESS_C`` (large).

Because Radon presence terminates immediately, reaching ``target_size`` implies
the set was Radon-free at every step, so success is always ``n_radon = 0`` (no
graded term at the target). ``target_size`` alone is NOT success: a target-length
state that is non-convex scores 0 and one with Radon points scores RADON_C/(1+n).

The value target for a state is its **reward-to-go**: the sum of future step
rewards plus the terminal reward. This is past-independent (only future
potential matters). MCTS backups are MuZero-style: the return propagated to an
ancestor accumulates the per-edge rewards between that ancestor and the leaf,
plus the leaf value.

Geometry comes from ``radon_utils`` (Gurobi convex-position LP, Gurobi MIP +
PyNormaliz for Radon points). The policy/value net is ``SetTransformerNumericPV``.
"""

import collections
import logging
import time
from math import prod

import numpy as np
import torch
import torch.nn.functional as F
from tqdm import tqdm

from radon_utils import is_conv_position_all, find_rps, make_encode_decode

logging.basicConfig(level=logging.INFO)

# ------------------------------------------------------------------
# Reward constants (per-placement / terminal). These are the RAW per-step values
# in "points placed" units. ``step_outcome`` returns them divided by
# ``target_size`` so the cumulative reward-to-go lives in ~[0, 1] for normal
# games and ~[0, 1+SUCCESS_C/target_size] for counterexamples. The constant
# bound on the value range means we no longer need the h(·)/h_inv(·) value
# transform (the MSE was the original motivation) nor MinMax normalization
# in MCTS (PUCT's Q vs U balance just works at this scale).
# ------------------------------------------------------------------
STEP_REWARD = 1.0       # per valid (convex, radon-free, non-terminal) placement
SUCCESS_C = 25.0        # counterexample reward (target reached, convex, radon-free)
RADON_C = 2.0           # radon-break terminal reward = RADON_C / (1 + n_radon)
BREAK_REWARD = 0.0      # terminal reward when a placement breaks convex position

# ============================================================
# Profiling counters
# ============================================================
_profile_counts = {
    'get_valid_moves': 0,
    'get_valid_moves_time': 0.0,
    'convex_checks': 0,
    'convex_time': 0.0,
    'find_rps': 0,
    'find_rps_time': 0.0,
    'terminal_hits': 0,
    'non_terminal_hits': 0,
}


def reset_profile_counts():
    for key in _profile_counts:
        _profile_counts[key] = 0 if isinstance(_profile_counts[key], int) else 0.0


def get_profile_counts():
    return dict(_profile_counts)


# ============================================================
# State cache: memoize the Gurobi convex-position result and the Radon count,
# keyed by the (order-independent) set of placed tokens.
# ============================================================
class StateCache:
    def __init__(self, max_cache_size=20000):
        self.convex_cache = {}
        self.radon_cache = {}
        self.max_cache_size = max_cache_size
        self._convex_keys = collections.deque(maxlen=max_cache_size)
        self._radon_keys = collections.deque(maxlen=max_cache_size)
        self.convex_hits = 0
        self.convex_misses = 0
        self.radon_hits = 0
        self.radon_misses = 0

    @staticmethod
    def _key(tokens):
        return tuple(sorted(int(t) for t in tokens))

    def _evict(self, cache, keys):
        if len(cache) >= self.max_cache_size and len(keys) > 0:
            cache.pop(keys.popleft(), None)

    def get_convex(self, tokens, compute_fn):
        key = self._key(tokens)
        cached = self.convex_cache.get(key)
        if cached is not None:
            self.convex_hits += 1
            return cached
        self.convex_misses += 1
        result = compute_fn()
        self._evict(self.convex_cache, self._convex_keys)
        self.convex_cache[key] = result
        self._convex_keys.append(key)
        return result

    def get_radon(self, tokens, compute_fn):
        key = self._key(tokens)
        cached = self.radon_cache.get(key)
        if cached is not None:
            self.radon_hits += 1
            return cached
        self.radon_misses += 1
        result = compute_fn()
        self._evict(self.radon_cache, self._radon_keys)
        self.radon_cache[key] = result
        self._radon_keys.append(key)
        return result

    def get_stats(self):
        c_tot = self.convex_hits + self.convex_misses
        r_tot = self.radon_hits + self.radon_misses
        tot_hits = self.convex_hits + self.radon_hits
        tot = c_tot + r_tot
        return {
            'convex_hits': self.convex_hits,
            'convex_misses': self.convex_misses,
            'convex_hit_rate': (self.convex_hits / c_tot * 100) if c_tot else 0.0,
            'radon_hits': self.radon_hits,
            'radon_misses': self.radon_misses,
            'radon_hit_rate': (self.radon_hits / r_tot * 100) if r_tot else 0.0,
            'overall_hit_rate': (tot_hits / tot * 100) if tot else 0.0,
        }


# ============================================================
# Board: a set of placed integer lattice points in arbitrary dimension.
# ============================================================
class RadonBoard:
    """Empty-start, add-one-point-per-move board over a d-dim integer lattice.

    Args:
        lattice_sides: list[int] of per-axis cardinalities, e.g. [20, 20, 5, 5].
        target_size: number of points to place (episode horizon).
        device: torch device for the encoded token set.
        cache: optional ``StateCache``.
    """

    def __init__(self, lattice_sides, target_size, device="cpu", cache=None):
        self.lattice_sides = list(lattice_sides)
        self.ndim = len(self.lattice_sides)
        self.target_size = target_size
        self.device = device
        self.cache = cache
        self.vocab_size = prod(self.lattice_sides)
        self.action_size = self.vocab_size

        self._encode, self._decode = make_encode_decode(self.lattice_sides)

        self.points = []          # list[tuple[int, ...]]
        self.tokens = []          # list[int]
        self.occupied = set()     # set[int] token ids
        self.num_placed = 0

        self._convex = None       # cached is_convex()
        self._radon = None        # cached radon_count()

    def clone(self):
        new = RadonBoard.__new__(RadonBoard)
        new.lattice_sides = self.lattice_sides
        new.ndim = self.ndim
        new.target_size = self.target_size
        new.device = self.device
        new.cache = self.cache
        new.vocab_size = self.vocab_size
        new.action_size = self.action_size
        new._encode = self._encode
        new._decode = self._decode
        new.points = list(self.points)
        new.tokens = list(self.tokens)
        new.occupied = set(self.occupied)
        new.num_placed = self.num_placed
        new._convex = None
        new._radon = None
        return new

    @property
    def is_terminal(self):
        """Episode ends at target size, when convex position is broken, or when
        a Radon point appears (checked convex-first to avoid a meaningless
        find_rps on a non-convex set)."""
        if self.num_placed >= self.target_size:
            return True
        if not self.is_convex():
            return True
        return self.radon_count() > 0

    def is_convex(self):
        """True iff placed points are in convex position. Trivially True below
        ``ndim + 1`` points. One cached Gurobi ``is_conv_position_all`` call."""
        if self._convex is not None:
            return self._convex
        if self.num_placed < self.ndim + 1:
            self._convex = True
            return True

        def _compute():
            _profile_counts['convex_checks'] += 1
            t0 = time.time()
            r = bool(is_conv_position_all(self.points_array()))
            _profile_counts['convex_time'] += time.time() - t0
            return r

        result = (self.cache.get_convex(self.tokens, _compute)
                  if self.cache is not None else _compute())
        self._convex = result
        return result

    def radon_count(self):
        """Number of interior-lattice Radon points (0 below ``ndim + 2``).
        One cached Gurobi-MIP + PyNormaliz ``find_rps`` call."""
        if self._radon is not None:
            return self._radon
        if self.num_placed < self.ndim + 2:
            self._radon = 0
            return 0

        def _compute():
            _profile_counts['find_rps'] += 1
            t0 = time.time()
            n = len(find_rps(self.points_array()))
            _profile_counts['find_rps_time'] += time.time() - t0
            return n

        result = (self.cache.get_radon(self.tokens, _compute)
                  if self.cache is not None else _compute())
        self._radon = result
        return result

    def step_outcome(self):
        """Reward for ENTERING this state, plus ``(terminal, n_radon)``.

        All rewards are divided by ``target_size`` so the cumulative
        reward-to-go is naturally bounded in ~[0, 1] for normal games and
        ~[0, 1 + SUCCESS_C/target_size] for counterexamples. The value head
        therefore trains on a bounded target without needing an h(·) transform,
        and PUCT's Q vs U balance works without MinMax normalization.

        Checks run in order; the first match wins (so reaching ``target_size``
        is NOT sufficient -- it must also be convex and Radon-free):

          * convex break          -> (BREAK_REWARD / N,        True, -1)
          * convex but n>=1 Radon  -> (RADON_C/(1+n) / N,        True,  n)
          * target, convex, n=0    -> (SUCCESS_C / N,            True,  0)  counterexample
          * valid intermediate     -> (STEP_REWARD / N,          False, -1)

        where ``N = target_size``.
        """
        inv_ts = 1.0 / float(self.target_size)
        if not self.is_convex():
            return BREAK_REWARD * inv_ts, True, -1
        n = self.radon_count()
        if n > 0:
            return (RADON_C / (1.0 + n)) * inv_ts, True, n
        if self.num_placed >= self.target_size:
            return SUCCESS_C * inv_ts, True, 0
        return STEP_REWARD * inv_ts, False, -1

    def points_array(self):
        if self.num_placed == 0:
            return np.zeros((0, self.ndim), dtype=np.int64)
        return np.array(self.points, dtype=np.int64)

    def encode(self):
        """Token set for the network: LongTensor of shape (1, k)."""
        if self.num_placed == 0:
            return torch.zeros((1, 0), dtype=torch.long, device=self.device)
        return torch.tensor([self.tokens], dtype=torch.long, device=self.device)

    def get_valid_moves(self):
        """Boolean tensor (vocab_size,): the unoccupied cells. Only occupancy is
        masked (O(1)); convex position is NOT masked (handled as a terminal)."""
        _profile_counts['get_valid_moves'] += 1
        t0 = time.time()
        valid = torch.ones(self.vocab_size, dtype=torch.bool)
        if self.num_placed >= self.target_size:
            valid[:] = False
        else:
            for tok in self.occupied:
                valid[tok] = False
        _profile_counts['get_valid_moves_time'] += time.time() - t0
        return valid

    def apply_move(self, action):
        """Place a point at the cell encoded by ``action`` (a token id)."""
        action = int(action)
        self.points.append(self._decode(action))
        self.tokens.append(action)
        self.occupied.add(action)
        self.num_placed += 1
        self._convex = None
        self._radon = None


# ============================================================
# PUCT tree search
#
# With per-step rewards divided by target_size (see step_outcome), Q at the
# root lives in ~[0, 1 + SUCCESS_C/target_size] without any scale surprises,
# so MinMax normalization of Q is not needed. PUCT uses raw Q + puct * U.
# ============================================================
class DummyNode:
    def __init__(self):
        self.parent = None
        self.child_total_value = collections.defaultdict(float)
        self.child_number_visits = collections.defaultdict(float)


class UCTNode:
    def __init__(self, state, action_size, move=None, parent=None, puct=1.0):
        self.state = state
        self.move = move
        self.parent = parent
        self.puct = puct
        self.action_size = action_size
        self.children = {}
        self.is_expanded = False
        self.edge_reward = 0.0   # reward received entering this node from parent
        self.child_priors = torch.zeros(action_size)
        self.child_total_value = torch.zeros(action_size)
        self.child_number_visits = torch.zeros(action_size)
        # Plan D: once a child node is confirmed game-terminal (via step_outcome),
        # mark it here so best_child stops selecting it. Saves the wasted reads
        # PUCT would otherwise spend re-visiting known dead branches.
        self.child_is_terminal = torch.zeros(action_size, dtype=torch.bool)

    @property
    def number_visits(self):
        n = self.parent.child_number_visits[self.move]
        return n if isinstance(n, torch.Tensor) else torch.tensor(float(n))

    @number_visits.setter
    def number_visits(self, value):
        self.parent.child_number_visits[self.move] = value

    @property
    def total_value(self):
        v = self.parent.child_total_value[self.move]
        return v if isinstance(v, torch.Tensor) else torch.tensor(float(v))

    @total_value.setter
    def total_value(self, value):
        self.parent.child_total_value[self.move] = value

    def child_Q(self):
        return self.child_total_value / (1 + self.child_number_visits)

    def child_U(self):
        return torch.sqrt(self.number_visits) * (
            self.child_priors / (1 + self.child_number_visits))

    def best_child(self):
        q = self.child_Q()
        score = q + self.puct * self.child_U()
        # Two masks: prior=0 (occupancy invalid) and known-terminal child (Plan D).
        # Both share the -1e9 sentinel; the actual Q/visit values are untouched, so
        # backup is never affected. Only argmax is steered away.
        neg_inf = torch.full_like(score, -1e9)
        score = torch.where(self.child_priors > 0, score, neg_inf)
        score = torch.where(self.child_is_terminal, neg_inf, score)
        return int(torch.argmax(score).item())

    def select_leaf(self, max_depth=1000):
        """Descend via PUCT until reaching an unexpanded or game-terminal node.
        Returns ``(leaf, depth)`` where depth counts how many edges we traversed
        from this node to the leaf -- used to log MCTS search depth."""
        current = self
        depth = 0
        while (current.is_expanded and not current.state.is_terminal
               and depth < max_depth):
            best_move = current.best_child()
            current = current.maybe_add_child(best_move)
            depth += 1
        return current, depth

    def expand(self, policy_probs, valid_moves, top_k=None):
        """Set child priors from the (occupancy-masked) policy. With ``top_k``,
        only the K highest-prior legal cells become children -- essential when
        the lattice (vocab) is huge relative to ``num_reads`` so the search
        actually follows the policy instead of degenerating to low-index ties."""
        masked = policy_probs * valid_moves
        if top_k is not None and 0 < top_k < masked.numel():
            vals, idx = torch.topk(masked, top_k)
            keep = torch.zeros_like(masked)
            keep[idx] = vals
            masked = keep
        total = masked.sum()
        self.child_priors = (masked / total).float() if total > 0 else masked.float()
        self.is_expanded = True

    def maybe_add_child(self, move):
        if move not in self.children:
            next_state = self.state.clone()
            next_state.apply_move(move)
            self.children[move] = UCTNode(
                next_state, action_size=self.action_size,
                move=move, parent=self, puct=self.puct)
        return self.children[move]

    def backup(self, leaf_value):
        """MuZero-style: accumulate per-edge rewards from the leaf up. The
        return credited to the edge into ``current`` is
        ``edge_reward(current) + (return from current onward)``."""
        G = leaf_value
        current = self
        while current.parent is not None:
            G = current.edge_reward + G
            current.number_visits = current.number_visits + 1
            current.total_value = current.total_value + G
            current = current.parent


def temperature_sample(counts, temperature=1.0):
    # AlphaZero-style sampling: probs ∝ counts^(1/T). Doing softmax on raw
    # visit counts saturates almost instantly (a 300-visit gap → ~exp(-300)
    # mass on the runner-up), so T=1.0 effectively collapses to argmax and
    # kills self-play exploration.
    if temperature is None or temperature == 0:
        return int(torch.argmax(counts).item())
    if temperature < 0:
        raise ValueError("Temperature must be non-negative")
    counts = counts.float().clamp_min(0)
    scaled = counts if temperature == 1.0 else counts.pow(1.0 / temperature)
    total = scaled.sum()
    if total <= 0:
        return int(torch.argmax(counts).item())
    probs = scaled / total
    return int(torch.multinomial(probs, num_samples=1).item())


def _policy_from_net(net, token_set):
    """Softmax policy (vocab,) and scalar value estimate from the PV model.
    The value head is trained directly against the (target_size-normalized)
    reward-to-go, so the raw scalar is returned without any inverse transform."""
    with torch.no_grad():
        logits, value = net.policy_and_value(token_set)
    probs = F.softmax(logits.view(-1), dim=0).cpu()
    return probs, float(value.view(-1)[0].item())


def UCT_search(state, num_reads, net, add_dirichlet_noise=True,
               dirichlet_alpha=0.3, noise_weight=0.25, puct=1.0,
               temperature=1.0, show_progress=False, top_k=None):
    """PUCT search from ``state``; returns ``(chosen_action, root)``."""
    root = UCTNode(state.clone(), action_size=state.action_size,
                   move=None, parent=DummyNode(), puct=puct)
    root.edge_reward = 0.0

    probs, _ = _policy_from_net(net, root.state.encode())
    valid = root.state.get_valid_moves()
    root.expand(probs, valid, top_k=top_k)

    if add_dirichlet_noise:
        legal = root.child_priors > 0
        n_legal = int(legal.sum().item())
        if n_legal > 0:
            noise = torch.zeros_like(root.child_priors)
            noise[legal] = torch.distributions.Dirichlet(
                dirichlet_alpha * torch.ones(n_legal)).sample()
            root.child_priors = ((1 - noise_weight) * root.child_priors
                                 + noise_weight * noise)

    # Per-read depth log + terminal-hit count; aggregated to root.search_stats.
    leaf_depths = []
    n_terminal_this_search = 0

    iterator = tqdm(range(num_reads)) if show_progress else range(num_reads)
    for _ in iterator:
        leaf, depth = root.select_leaf()
        leaf_depths.append(depth)

        reward, terminal, _n = leaf.state.step_outcome()
        leaf.edge_reward = reward

        if terminal:
            _profile_counts['terminal_hits'] += 1
            n_terminal_this_search += 1
            leaf_value = 0.0
            # Plan D: tell PARENT that this child is dead, so future PUCT skips it.
            # Skip when leaf is root (no parent move) or parent is DummyNode.
            if leaf.move is not None and isinstance(leaf.parent, UCTNode):
                leaf.parent.child_is_terminal[leaf.move] = True
        else:
            valid = leaf.state.get_valid_moves()
            if not bool(valid.any().item()):   # full lattice (safety net)
                _profile_counts['terminal_hits'] += 1
                n_terminal_this_search += 1
                leaf_value = 0.0
                if leaf.move is not None and isinstance(leaf.parent, UCTNode):
                    leaf.parent.child_is_terminal[leaf.move] = True
            else:
                _profile_counts['non_terminal_hits'] += 1
                probs, value = _policy_from_net(net, leaf.state.encode())
                leaf.expand(probs, valid, top_k=top_k)
                leaf_value = value

        leaf.backup(leaf_value)

    # Search-depth + terminal stats for this MCTS call -- consumed by play_game.
    depths_arr = np.asarray(leaf_depths)
    root.search_stats = {
        'max_search_depth':  int(depths_arr.max()) if depths_arr.size else 0,
        'avg_search_depth':  float(depths_arr.mean()) if depths_arr.size else 0.0,
        'p90_search_depth':  float(np.percentile(depths_arr, 90)) if depths_arr.size else 0.0,
        'terminal_hit_rate': n_terminal_this_search / max(num_reads, 1),
        'n_terminal_children_marked': int(root.child_is_terminal.sum().item()),
    }

    return temperature_sample(root.child_number_visits, temperature), root


def play_game(lattice_sides, target_size, net, num_reads, seed=None,
              add_dirichlet_noise=True, dirichlet_alpha=0.3, puct=1.0,
              cache=None, temperature=1.0, return_mcts_stats=False,
              show_progress=False, top_k=None, force_origin=True):
    """Play one self-play game.

    Returns ``(game_data, cache_stats)`` (or with ``return_mcts_stats`` the
    triple ``(game_data, mcts_stats, cache_stats)``).

    ``game_data`` entries: ``(tokens, policy, n_radon_final, value_target)``
    where ``value_target`` is the **reward-to-go** from that state (sum of
    future step rewards + terminal reward), ``n_radon_final`` is the final
    configuration's Radon count (-1 if it ended on a convex break), ``policy``
    is the float32 (vocab,) MCTS visit distribution, and ``tokens`` is the
    placed set (list[int]).
    """
    if seed is not None:
        import random
        random.seed(seed)
        np.random.seed(seed)
        torch.manual_seed(seed)

    if cache is None:
        cache = StateCache()

    device = next(net.parameters()).device
    state = RadonBoard(lattice_sides, target_size, device=device, cache=cache)

    # Optional symmetry-breaker: pre-place token 0 = (0, ..., 0). Translation
    # invariance of the lattice means we can fix one point WLOG, and forcing
    # it shifts the agent's burden from "where is the first point" (a trivially
    # symmetric, signal-free decision) onto the remaining target-1 placements.
    # The forced move is NOT recorded in pre_move (no policy/value target),
    # so training only sees decisions from k=1 onward.
    if force_origin and state.action_size > 0:
        state.apply_move(0)
        logging.info(f"  Move 0/{target_size} (origin pre-placed, token 0)")

    pre_move = []     # (tokens, policy) recorded before each move
    rewards = []      # step reward received by each move
    mcts_stats = []
    final_n_radon = -1
    move_idx = 0

    while not state.is_terminal and state.num_placed < state.vocab_size:
        t0 = time.time()
        best_move, root = UCT_search(
            state, num_reads, net,
            add_dirichlet_noise=add_dirichlet_noise,
            dirichlet_alpha=dirichlet_alpha, puct=puct,
            temperature=temperature, show_progress=show_progress, top_k=top_k)

        visits = root.child_number_visits
        total_visits = visits.sum()
        policy = (visits / total_visits) if total_visits > 0 else visits
        pre_move.append((list(state.tokens), policy.detach().cpu().clone()))

        if return_mcts_stats:
            stat = {
                'child_number_visits': visits.detach().cpu().clone(),
                'child_Q_values': root.child_Q().detach().cpu().clone(),
                'child_priors': root.child_priors.detach().cpu().clone(),
            }
            stat.update(root.search_stats)   # adds the 5 depth/terminal scalars
            mcts_stats.append(stat)

        state.apply_move(best_move)
        reward, terminal, n_radon = state.step_outcome()
        rewards.append(reward)
        logging.info(
            f"  Move {move_idx + 1}/{target_size} (k={state.num_placed}): "
            f"{time.time() - t0:.1f}s, token {int(best_move)}, "
            f"step_reward={reward:.3f}{' [terminal]' if terminal else ''}")
        move_idx += 1
        del root
        if terminal:
            final_n_radon = n_radon
            break

    # Reward-to-go: G_t = sum of step rewards from move t onward.
    reward_to_go = [0.0] * len(rewards)
    running = 0.0
    for i in range(len(rewards) - 1, -1, -1):
        running += rewards[i]
        reward_to_go[i] = running

    logging.info(f"  Terminal: k={state.num_placed}, n_radon={final_n_radon}, "
                 f"return(G_0)={reward_to_go[0] if reward_to_go else 0.0:.3f}")

    game_data = [(tokens, pol, final_n_radon, reward_to_go[t])
                 for t, (tokens, pol) in enumerate(pre_move)]

    if return_mcts_stats:
        return game_data, mcts_stats, cache.get_stats()
    return game_data, cache.get_stats()


def MCTS_self_play(net, lattice_sides, target_size, cpu, iteration,
                   num_reads=20, add_dirichlet_noise=True, dirichlet_alpha=0.3,
                   puct=1.0, seed=None, cache=None, top_k=None,
                   force_origin=True):
    """Run one self-play game; return ``(cpu_dataset, profiling_counts)``.

    ``cpu_dataset`` entries are 5-tuples per recorded move::

        (tokens np.int64 (k,),
         policy np.float32 (vocab,),           # normalized root visit dist (training target)
         n_radon_final,
         value_target=reward_to_go,
         mcts_root_stats dict)                 # raw priors / Q / visit counts

    ``mcts_root_stats`` has three np.float32 (vocab,) arrays:
      * ``priors``  -- network's prior at this root, AFTER top-K masking and
                       Dirichlet mixing (what PUCT actually saw)
      * ``Q``       -- final per-action Q value after ``num_reads`` simulations
      * ``visits``  -- raw child visit counts (sum ≈ num_reads)

    Training only reads positions [0], [1], [3] of each tuple, so the extra
    fields don't change the training loop. They exist for offline analysis of
    policy/MCTS divergence (visit ≠ prior), Q ranges (PUCT calibration), and
    which prior-high actions PUCT pruned.
    """
    reset_profile_counts()
    if cache is None:
        cache = StateCache()

    data, mcts_stats, cache_stats = play_game(
        lattice_sides, target_size, net, num_reads, seed=seed,
        add_dirichlet_noise=add_dirichlet_noise, dirichlet_alpha=dirichlet_alpha,
        puct=puct, cache=cache, return_mcts_stats=True, top_k=top_k,
        force_origin=force_origin)

    cpu_dataset = []
    for (tokens, policy, n_radon, value_target), root_stats in zip(data, mcts_stats):
        stats_np = {
            'priors':  root_stats['child_priors'].numpy().astype(np.float32),
            'Q':       root_stats['child_Q_values'].numpy().astype(np.float32),
            'visits':  root_stats['child_number_visits'].numpy().astype(np.float32),
            # Plan D + search-depth diagnostics for offline analysis
            'max_search_depth':  int(root_stats['max_search_depth']),
            'avg_search_depth':  float(root_stats['avg_search_depth']),
            'p90_search_depth':  float(root_stats['p90_search_depth']),
            'terminal_hit_rate': float(root_stats['terminal_hit_rate']),
            'n_terminal_children_marked': int(root_stats['n_terminal_children_marked']),
        }
        cpu_dataset.append((
            np.array(tokens, dtype=np.int64),
            policy.numpy().astype(np.float32) if isinstance(policy, torch.Tensor)
            else np.asarray(policy, dtype=np.float32),
            int(n_radon),
            float(value_target),
            stats_np,
        ))

    prof = get_profile_counts()
    logging.info(
        f"[Process {cpu}] {len(cpu_dataset)} samples | "
        f"cache hit {cache_stats['overall_hit_rate']:.1f}% | "
        f"convex {prof['convex_checks']}/{prof['convex_time']:.1f}s | "
        f"find_rps {prof['find_rps']}/{prof['find_rps_time']:.1f}s | "
        f"term/nonterm {prof['terminal_hits']}/{prof['non_terminal_hits']}")
    return cpu_dataset, prof


# ============================================================
# Pure-policy rollout (NO MCTS) -- Stage B value pre-training.
# ============================================================
def policy_rollout(lattice_sides, target_size, net, seed=None, temperature=1.0,
                   cache=None):
    """Roll out the network's policy directly (no tree search): sample each
    placement from the occupancy-masked policy. Used to evaluate the *fixed*
    SFT policy in Stage B -- running MCTS with an untrained value head would
    corrupt the trajectories instead of reflecting the policy.

    Returns the same ``game_data`` format as ``play_game``:
    ``(tokens, policy, n_radon_final, value_target=reward_to_go)``.
    """
    if seed is not None:
        import random
        random.seed(seed)
        np.random.seed(seed)
        torch.manual_seed(seed)
    if cache is None:
        cache = StateCache()

    device = next(net.parameters()).device
    state = RadonBoard(lattice_sides, target_size, device=device, cache=cache)
    pre_move, rewards = [], []
    final_n_radon = -1

    while not state.is_terminal and state.num_placed < state.vocab_size:
        probs, _ = _policy_from_net(net, state.encode())
        valid = state.get_valid_moves()
        masked = probs * valid
        if float(masked.sum()) <= 0:
            break
        masked = masked / masked.sum()
        if temperature == 0:
            action = int(torch.argmax(masked).item())
        else:
            if temperature != 1.0:
                logp = torch.log(masked.clamp_min(1e-12)) / temperature
                masked = torch.softmax(logp, dim=0) * valid
                masked = masked / masked.sum()
            action = int(torch.multinomial(masked, 1).item())
        pre_move.append((list(state.tokens), masked.detach().cpu().clone()))
        state.apply_move(action)
        reward, terminal, n_radon = state.step_outcome()
        rewards.append(reward)
        if terminal:
            final_n_radon = n_radon
            break

    reward_to_go = [0.0] * len(rewards)
    running = 0.0
    for i in range(len(rewards) - 1, -1, -1):
        running += rewards[i]
        reward_to_go[i] = running

    logging.info(f"  [policy rollout] k={state.num_placed}, n_radon={final_n_radon}, "
                 f"return={reward_to_go[0] if reward_to_go else 0.0:.3f}")
    game_data = [(tokens, pol, final_n_radon, reward_to_go[t])
                 for t, (tokens, pol) in enumerate(pre_move)]
    return game_data, cache.get_stats()


def policy_self_play(net, lattice_sides, target_size, cpu, iteration,
                     temperature=1.0, seed=None, cache=None):
    """Stage-B self-play: one pure-policy rollout, returned in the dataset
    format ``(tokens np.int64, policy np.float32, n_radon, value_target)``."""
    reset_profile_counts()
    if cache is None:
        cache = StateCache()
    data, _stats = policy_rollout(lattice_sides, target_size, net, seed=seed,
                                  temperature=temperature, cache=cache)
    cpu_dataset = []
    for tokens, policy, n_radon, value_target in data:
        cpu_dataset.append((
            np.array(tokens, dtype=np.int64),
            policy.numpy().astype(np.float32) if isinstance(policy, torch.Tensor)
            else np.asarray(policy, dtype=np.float32),
            int(n_radon),
            float(value_target),
        ))
    return cpu_dataset, get_profile_counts()


==> anc/supplementary_bundle/code/alphazero_3d/auto_pipeline.py <==
#!/usr/bin/env python3
"""Automated AlphaZero pipeline for dimension-agnostic Radon-free search.

Continuous AlphaZero: ONE policy-value network and optimizer are kept in memory
across all iterations and updated in place -- there is no per-iteration
evaluation/selection gate (that was the AlphaGo-Zero scheme). Each iteration:
  1. MCTS self-play with the latest network to collect
     (token_set, visit-policy, reward-to-go) data, starting from an empty
     d-dim lattice each game (data is saved every iteration).
  2. Train the persistent network for a FIXED number of gradient steps.
  3. (monitoring only) Greedy-gameplay eval to log progress; never gates training.
Model checkpoints are written every ``--checkpoint-every`` iterations to save
storage; the latest one is used to resume via ``--start-iteration``.

The board is specified by ``--lattice-sides`` (per-axis cardinalities, e.g.
``20,20,6``) and ``--target-size`` (number of points to place). Dimension is
``len(lattice_sides)`` -- any d >= 2 works. Geometry + reward come from
``radon_utils`` (Gurobi); see ``radon_utils.terminal_reward_nd``.
"""

import argparse
import collections
import csv
import logging
import pickle
import random
import shutil
import time
from collections import deque
from pathlib import Path

import numpy as np
import torch
import torch.multiprocessing as mp
from tqdm import tqdm

from MCTS import MCTS_self_play, StateCache, play_game
from trainer import Trainer

logging.basicConfig(level=logging.INFO, format='%(asctime)s - %(levelname)s - %(message)s')


def get_device():
    return torch.device("cuda:0" if torch.cuda.is_available() else "cpu")


class ReplayBuffer:
    """Replay buffer of dataset file paths. ``max_size=None`` (or <0) keeps ALL
    past iterations' trajectories (unbounded); a positive size is FIFO."""

    def __init__(self, max_size=None):
        unbounded = max_size is None or max_size < 0
        self.buffer = deque() if unbounded else deque(maxlen=max_size)
        self.max_size = None if unbounded else max_size

    def add(self, dataset_path):
        evicted = None
        if Path(dataset_path).exists():
            if self.max_size is not None and len(self.buffer) == self.max_size:
                evicted = self.buffer[0]
            self.buffer.append(dataset_path)
            cap = "all" if self.max_size is None else self.max_size
            logging.info(f"Added {dataset_path} to replay buffer "
                         f"(size: {len(self.buffer)}/{cap})")
        else:
            logging.warning(f"Dataset {dataset_path} does not exist, skipping")
        return evicted

    def get_all_paths(self):
        return list(self.buffer)

    def __len__(self):
        return len(self.buffer)

    def is_empty(self):
        return len(self.buffer) == 0


def load_samples(dataset_paths):
    """Load and concatenate samples from one or more pickle files.

    Each sample is a 5-tuple ``(tokens np.int64 (k,), policy np.float32 (V,),
    n_radon, value_target, mcts_root_stats dict)``. Training reads only
    positions [0], [1], [3]; the ``mcts_root_stats`` dict (keys: priors / Q /
    visits, each np.float32 (V,)) is for offline analysis. Older pickles
    written before the stats addition will be 4-tuples; downstream code must
    not assume position [4] exists.
    """
    if isinstance(dataset_paths, (str, Path)):
        dataset_paths = [dataset_paths]
    samples = []
    for path in dataset_paths:
        with open(path, "rb") as f:
            samples.extend(pickle.load(f))
    return samples


def _bucket_by_length(samples):
    """Group samples by set length ``k`` (the set-transformer needs a fixed k
    per batch). Returns ``(lengths, buckets, weights)`` where ``weights`` is the
    per-length sampling probability proportional to bucket size."""
    by_len = collections.defaultdict(list)
    for s in samples:
        by_len[len(s[0])].append(s)
    lengths = list(by_len.keys())
    sizes = np.array([len(by_len[k]) for k in lengths], dtype=np.float64)
    weights = sizes / sizes.sum()
    return lengths, by_len, weights


def _sample_batch(lengths, buckets, weights, batch_size, rng):
    """Draw one length-homogeneous minibatch from the bucketed buffer."""
    k = lengths[rng.choice(len(lengths), p=weights)]
    bucket = buckets[k]
    n = min(batch_size, len(bucket))
    idx = rng.choice(len(bucket), size=n, replace=False)
    batch = [bucket[i] for i in idx]
    tokens = torch.as_tensor(np.stack([b[0] for b in batch]), dtype=torch.long)
    policy = torch.as_tensor(np.stack([b[1] for b in batch]), dtype=torch.float32)
    value = torch.as_tensor(np.array([b[3] for b in batch]), dtype=torch.float32)
    return tokens, policy, value


def train_on_dataset(trainer, dataset_path, iteration, train_steps=1000,
                     batch_size=32, replay_buffer=None, global_step=0,
                     save_path=None, log_every=200, loss_csv_path=None,
                     n_games=None, avg_traj_len=None, min_traj_len=None,
                     max_traj_len=None):
    """Train the persistent PV network for a FIXED number of gradient steps,
    each on a length-homogeneous minibatch sampled uniformly from the (possibly
    unbounded) replay buffer. This decouples per-iteration training cost from
    buffer size, which is what makes a keep-all buffer feasible.

    The network/optimizer live on ``trainer`` and persist across iterations
    (continuous AlphaZero). TensorBoard uses a cumulative ``global_step`` so the
    loss curve is continuous. ``save_path`` is written only when given (sparse
    checkpointing to save storage). Returns the updated global step."""
    if replay_buffer is not None and not replay_buffer.is_empty():
        paths = replay_buffer.get_all_paths()
        samples = load_samples(paths)
        logging.info(f"Training on {len(samples)} samples from {len(paths)} buffered iters")
    else:
        samples = load_samples(dataset_path)
        logging.info(f"Training on {len(samples)} samples")

    lengths, buckets, weights = _bucket_by_length(samples)
    rng = np.random.default_rng(1234 + iteration)

    recent = []
    for step in range(train_steps):
        tokens, policy, value = _sample_batch(lengths, buckets, weights, batch_size, rng)
        gstep = global_step + step
        total, p_loss, v_loss = trainer.train_step(tokens, policy, value, gstep)
        recent.append((total, p_loss, v_loss))
        if (step + 1) % log_every == 0:
            m = np.mean(recent[-log_every:], axis=0)
            logging.info(f"  step {step + 1}/{train_steps}: total={m[0]:.3f} "
                         f"policy={m[1]:.3f} value={m[2]:.3f}")
            trainer.writer.add_scalar("Train_Loss/Total", m[0], gstep)
            trainer.writer.add_scalar("Train_Loss/Policy", m[1], gstep)
            trainer.writer.add_scalar("Train_Loss/Value", m[2], gstep)

    avg = np.mean(recent, axis=0) if recent else (0.0, 0.0, 0.0)
    if save_path is not None:
        Path(save_path).parent.mkdir(parents=True, exist_ok=True)
        trainer.save_model(save_path)
        logging.info(f"Saved checkpoint: {save_path} (avg loss total/policy/value = "
                     f"{avg[0]:.3f}/{avg[1]:.3f}/{avg[2]:.3f})")
    else:
        logging.info(f"No checkpoint this iter (avg loss total/policy/value = "
                     f"{avg[0]:.3f}/{avg[1]:.3f}/{avg[2]:.3f})")
    if loss_csv_path is not None and recent:
        append_loss_metrics(loss_csv_path, iteration,
                            global_step + train_steps,
                            float(avg[0]), float(avg[1]), float(avg[2]),
                            n_games=n_games, avg_traj_len=avg_traj_len,
                            min_traj_len=min_traj_len,
                            max_traj_len=max_traj_len)
    return global_step + train_steps


def evaluate_model_by_gameplay(model, lattice_sides, target_size, num_games=3,
                               num_reads=20, puct=1.0, iteration=1, top_k=64,
                               force_origin=True):
    """Play greedy (temperature=0, no Dirichlet) games. Selection metric is the
    trajectory **return** = reward-to-go of the start state (G_0 = #steps placed
    + terminal g(n_radon)); higher is better. ``n_radon`` of the final
    configuration is reported too (-1 if it ended on a convex break)."""
    model.eval()
    logging.info(f"  Playing {num_games} evaluation games...")
    rewards, radons = [], []
    for game_idx in range(num_games):
        seed = 10000 + game_idx + iteration * 1000
        cache = StateCache()
        game_data, _ = play_game(
            lattice_sides, target_size, model, num_reads, seed=seed,
            add_dirichlet_noise=False, puct=puct, cache=cache, temperature=0,
            top_k=top_k, force_origin=force_origin)
        if not game_data:
            continue
        ret = game_data[0][3]        # reward-to-go from the start = full return
        n_radon = game_data[0][2]    # final configuration's Radon count
        rewards.append(ret)
        radons.append(n_radon)
        logging.info(f"    Game {game_idx + 1}: return={ret:.3f}, n_radon={n_radon}, "
                     f"steps_placed={len(game_data)}")

    valid_radons = [r for r in radons if r >= 0]
    return {
        'avg_reward': (sum(rewards) / len(rewards)) if rewards else -float('inf'),
        'max_reward': max(rewards) if rewards else -float('inf'),
        'min_radon_points': (min(valid_radons) if valid_radons else float('inf')),
        'avg_radon_points': (sum(valid_radons) / len(valid_radons)) if valid_radons else float('inf'),
    }


def clean_dataset_directory(base_dir):
    p = Path(base_dir)
    if p.exists():
        logging.info(f"Cleaning dataset directory: {base_dir}")
        shutil.rmtree(base_dir, ignore_errors=True)
    p.mkdir(parents=True, exist_ok=True)
    logging.info(f"Created clean dataset directory: {base_dir}")


EVAL_CSV_FIELDS = ("iteration", "global_step", "max_reward", "avg_reward",
                   "min_radon_points", "avg_radon_points")
LOSS_CSV_FIELDS = ("iteration", "global_step", "avg_total_loss",
                   "avg_policy_loss", "avg_value_loss",
                   "n_games", "avg_traj_len", "min_traj_len", "max_traj_len")
VISIT_CSV_FIELDS = ("iteration", "game", "move", "k_before", "n_legal",
                    "max_visit_prob", "entropy", "n_effective",
                    "top1_prob", "top2_prob", "top5_mass",
                    "max_search_depth", "avg_search_depth", "p90_search_depth",
                    "terminal_hit_rate", "n_terminal_children_marked")


def append_loss_metrics(csv_path, iteration, global_step, avg_total,
                        avg_policy, avg_value, n_games=None,
                        avg_traj_len=None, min_traj_len=None,
                        max_traj_len=None):
    """Append per-iter training-loss + self-play trajectory length stats to
    ``csv_path`` (header on first call). Mirrors ``append_eval_metrics`` so the
    two streams have parallel formats."""
    def _fmt(v, prec=None):
        if v is None:
            return ""
        if prec is not None and isinstance(v, float):
            return f"{v:.{prec}f}"
        return v
    row = {
        "iteration": iteration,
        "global_step": global_step,
        "avg_total_loss": avg_total,
        "avg_policy_loss": avg_policy,
        "avg_value_loss": avg_value,
        "n_games": _fmt(n_games),
        "avg_traj_len": _fmt(avg_traj_len, 2),
        "min_traj_len": _fmt(min_traj_len),
        "max_traj_len": _fmt(max_traj_len),
    }
    p = Path(csv_path)
    write_header = not p.exists()
    with open(p, "a", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=LOSS_CSV_FIELDS)
        if write_header:
            writer.writeheader()
        writer.writerow(row)


def append_visit_stats(csv_path, iteration, results):
    """Append per-(iter, game, move) MCTS-root visit-distribution stats. The raw
    per-action visit distribution is already in combined_data.pkl (the ``policy``
    field of each sample); this file holds derived summaries for fast offline
    analysis of policy concentration / collapse.

    ``results``: list of ``(dataset, prof)`` returned by ``MCTS_self_play``.
    ``dataset`` entries are ``(tokens, policy, n_radon, value_target)`` where
    ``policy`` is the normalized visit distribution over the vocabulary."""
    p = Path(csv_path)
    write_header = not p.exists()
    with open(p, "a", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=VISIT_CSV_FIELDS)
        if write_header:
            writer.writeheader()
        for game_idx, (dataset, _prof) in enumerate(results):
            for move_idx, sample in enumerate(dataset):
                tokens, policy = sample[0], sample[1]
                stats = sample[4] if len(sample) > 4 else {}
                p_arr = np.asarray(policy, dtype=np.float64)
                mask = p_arr > 0
                if not mask.any():
                    continue
                p_nz = p_arr[mask]
                n_legal = int(mask.sum())
                max_p = float(p_arr.max())
                ent = float(-(p_nz * np.log(p_nz)).sum())   # nats
                n_eff = float(np.exp(ent))
                sorted_p = np.sort(p_arr)[::-1]
                top1 = float(sorted_p[0])
                top2 = float(sorted_p[1]) if sorted_p.size > 1 else 0.0
                top5_mass = float(sorted_p[:5].sum())
                writer.writerow({
                    "iteration": iteration,
                    "game": game_idx,
                    "move": move_idx,
                    "k_before": int(len(tokens)),
                    "n_legal": n_legal,
                    "max_visit_prob": f"{max_p:.4f}",
                    "entropy": f"{ent:.4f}",
                    "n_effective": f"{n_eff:.4f}",
                    "top1_prob": f"{top1:.4f}",
                    "top2_prob": f"{top2:.4f}",
                    "top5_mass": f"{top5_mass:.4f}",
                    "max_search_depth":  stats.get("max_search_depth", ""),
                    "avg_search_depth":  f"{stats['avg_search_depth']:.3f}" if "avg_search_depth" in stats else "",
                    "p90_search_depth":  f"{stats['p90_search_depth']:.3f}" if "p90_search_depth" in stats else "",
                    "terminal_hit_rate": f"{stats['terminal_hit_rate']:.4f}" if "terminal_hit_rate" in stats else "",
                    "n_terminal_children_marked": stats.get("n_terminal_children_marked", ""),
                })


def append_eval_metrics(csv_path, iteration, global_step, metrics):
    """Append one monitoring-eval row to ``csv_path`` (writing a header first if
    the file does not yet exist). Persists results that otherwise only hit the
    log. ``inf``/``-inf`` (empty-game sentinels) are written as empty cells."""
    row = {
        "iteration": iteration,
        "global_step": global_step,
        "max_reward": metrics["max_reward"],
        "avg_reward": metrics["avg_reward"],
        "min_radon_points": metrics["min_radon_points"],
        "avg_radon_points": metrics["avg_radon_points"],
    }
    row = {k: ("" if isinstance(v, float) and not np.isfinite(v) else v)
           for k, v in row.items()}
    p = Path(csv_path)
    write_header = not p.exists()
    with open(p, "a", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=EVAL_CSV_FIELDS)
        if write_header:
            writer.writeheader()
        writer.writerow(row)


def run_iteration_pipeline(lattice_sides, target_size, start_iteration=1,
                           num_iterations=10, num_processes=8, num_reads=20,
                           train_steps=1000, batch_size=32, lr=3e-4,
                           replay_buffer_size=-1, num_eval_games=3,
                           add_dirichlet_noise=True,
                           dirichlet_alpha=0.3, puct=1.0, d_model=128,
                           num_bands=None, num_heads=4, num_sab_layers=3,
                           checkpoint_every=10, eval_every=1,
                           top_k=64, games_per_iter=100,
                           force_origin=True, run_tag="",
                           prune_expired_data=False):
    ndim = len(lattice_sides)
    vocab_size = int(np.prod(lattice_sides))
    lattice_str = "x".join(map(str, lattice_sides))
    suffix = f"_{run_tag}" if run_tag else ""
    base_dir = (f"dataset/radon_{lattice_str}_t{target_size}_puct{puct}"
                f"_lr{lr}_{num_reads}reads_{num_processes}proc{suffix}")
    # Only wipe the run directory on a fresh start; a resume (--start-iteration > 1)
    # must keep prior checkpoints/data on disk.
    if start_iteration == 1:
        clean_dataset_directory(base_dir)
    else:
        Path(base_dir).mkdir(parents=True, exist_ok=True)
        logging.info(f"Resuming into existing dataset directory: {base_dir}")

    device = get_device()
    logging.info("=" * 80)
    logging.info("ALPHAZERO RADON: ARBITRARY-DIMENSION POINT PLACEMENT")
    logging.info("=" * 80)
    logging.info(f"Lattice sides : {lattice_sides}  (ndim={ndim})")
    logging.info(f"Target size   : {target_size} points")
    logging.info(f"Action space  : {vocab_size} cells")
    logging.info(f"Device        : {device}")
    logging.info(f"PUCT          : {puct}")
    logging.info(f"Iterations    : {start_iteration}..{start_iteration + num_iterations - 1}")
    logging.info(f"Processes     : {num_processes},  MCTS reads/move: {num_reads}")
    logging.info(f"Trajectories/iter: {games_per_iter}  ({num_processes} parallel workers)")
    logging.info(f"Train steps/iter : {train_steps} (minibatch={batch_size})")
    _rb_desc = ("disabled" if replay_buffer_size == 0
                else "keep-all (unbounded)" if replay_buffer_size < 0
                else f"FIFO {replay_buffer_size}")
    logging.info(f"Dirichlet     : {'on' if add_dirichlet_noise else 'off'} (alpha={dirichlet_alpha})")
    logging.info(f"Force origin  : {force_origin} (first point pre-placed at (0,...,0))")
    logging.info(f"Replay buffer : {_rb_desc}")
    logging.info(f"Data retention: {'FIFO only' if prune_expired_data else 'keep all raw trajectories'}")
    logging.info(f"Checkpoint    : every {checkpoint_every} iters (+ final)")
    logging.info(f"Eval (monitor): {num_eval_games} games every {eval_every} iters (+ final)")
    logging.info("=" * 80)

    torch.manual_seed(42)

    # Continuous AlphaZero: build ONE Trainer (net + optimizer) and keep it for
    # the whole run. Self-play always uses the latest in-memory weights; there is
    # no eval/select gate. On resume, load the most recent trained checkpoint.
    resume_ckpt = None
    if start_iteration > 1:
        for i in range(start_iteration - 1, 0, -1):
            cand = f"{base_dir}/iter{i}/iter{i}_trained.pth"
            if Path(cand).exists():
                resume_ckpt = cand
                break
        if resume_ckpt is None:
            logging.warning("No prior checkpoint found to resume; starting from a fresh network")

    trainer = Trainer(lattice_sides, lr=lr, log_dir="runs/alphazero_radon",
                      pretrained_model_path=resume_ckpt, d_model=d_model,
                      num_bands=num_bands, num_heads=num_heads,
                      num_sab_layers=num_sab_layers, device=device)
    net = trainer.net
    if resume_ckpt is not None:
        logging.info(f"Resumed continuous training from {resume_ckpt}")
    global_step = (start_iteration - 1) * train_steps

    # replay_buffer_size: 0 -> disabled; <0 -> keep all (unbounded); >0 -> FIFO.
    replay_buffer = None if replay_buffer_size == 0 else ReplayBuffer(replay_buffer_size)

    last_iteration = start_iteration + num_iterations - 1
    total_start = time.time()
    for iteration in range(start_iteration, last_iteration + 1):
        iter_start = time.time()
        logging.info("\n" + "=" * 80)
        logging.info(f"ITERATION {iteration}/{last_iteration}")
        logging.info("=" * 80)

        # Self-play uses the latest in-memory weights directly. With the "spawn"
        # start method each worker receives a snapshot of these weights, so it is
        # enough to update `net` (== trainer.net) in place each iteration.
        net.eval()
        if num_processes > 1:
            net.share_memory()

        # --- Step 1: MCTS self-play (collect games_per_iter trajectories across
        # num_processes parallel workers), top-K-masked to follow the policy ---
        sp_start = time.time()
        combined = []
        base_seed = iteration * 100000
        logging.info(f"[Step 1/3] MCTS self-play (x{games_per_iter}, "
                     f"top_k={top_k}, puct={puct})")
        args = [(net, lattice_sides, target_size, g, iteration, num_reads,
                 add_dirichlet_noise, dirichlet_alpha, puct, base_seed + g,
                 None, top_k, force_origin) for g in range(games_per_iter)]
        if num_processes > 1:
            with mp.Pool(processes=num_processes) as pool:
                results = pool.starmap(MCTS_self_play, args)
        else:
            results = [MCTS_self_play(*a) for a in args]
        for dataset, _prof in results:
            combined.extend(dataset)
        logging.info(f"Self-play done in {(time.time() - sp_start) / 60:.2f} min; "
                     f"{games_per_iter} games, {len(combined)} samples")

        # Per-game trajectory lengths (= recorded moves per game; excludes the
        # pre-placed origin when force_origin=True).
        traj_lens = [len(d) for d, _ in results if d]
        if traj_lens:
            avg_tl = sum(traj_lens) / len(traj_lens)
            min_tl, max_tl = min(traj_lens), max(traj_lens)
        else:
            avg_tl = min_tl = max_tl = 0
        logging.info(f"Trajectory length: avg={avg_tl:.2f} min={min_tl} max={max_tl} "
                     f"(n_games={len(traj_lens)})")

        # Per-(game, move) visit-distribution summary stats. The raw policy
        # vectors live in combined_data.pkl; this file is for fast offline
        # analysis of MCTS concentration / collapse.
        append_visit_stats(f"{base_dir}/visit_stats.csv", iteration, results)

        # Data is collected and persisted EVERY iteration (feeds the replay buffer).
        output_file = f"{base_dir}/iter{iteration}/combined_data.pkl"
        Path(output_file).parent.mkdir(parents=True, exist_ok=True)
        with open(output_file, "wb") as f:
            pickle.dump(combined, f)

        # --- Step 2: train the persistent network for a fixed number of steps ---
        logging.info("[Step 2/3] Training")
        evicted_path = None
        if replay_buffer is not None:
            evicted_path = replay_buffer.add(output_file)
        if prune_expired_data and evicted_path is not None:
            expired_file = Path(evicted_path)
            if expired_file.name != "combined_data.pkl" or expired_file.parent.parent != Path(base_dir):
                raise RuntimeError(f"Refusing to prune unexpected replay path: {expired_file}")
            expired_file.unlink(missing_ok=True)
            logging.info(f"Pruned expired replay data: {expired_file}")
        # Checkpoint only every `checkpoint_every` iters (and the final one) to
        # save storage; data above is still written every iteration.
        is_ckpt_iter = ((checkpoint_every > 0 and iteration % checkpoint_every == 0)
                        or iteration == last_iteration)
        save_path = (f"{base_dir}/iter{iteration}/iter{iteration}_trained.pth"
                     if is_ckpt_iter else None)
        tr_start = time.time()
        global_step = train_on_dataset(
            trainer, output_file, iteration, train_steps=train_steps,
            batch_size=batch_size, replay_buffer=replay_buffer,
            global_step=global_step, save_path=save_path,
            loss_csv_path=f"{base_dir}/loss_metrics.csv",
            n_games=len(traj_lens), avg_traj_len=avg_tl,
            min_traj_len=min_tl, max_traj_len=max_tl)
        logging.info(f"Training done in {(time.time() - tr_start) / 60:.2f} min")

        # --- Step 3: monitoring-only eval (never gates training/selection);
        # run only every `eval_every` iters (and the final one) to save compute. ---
        is_eval_iter = ((eval_every > 0 and iteration % eval_every == 0)
                        or iteration == last_iteration)
        if is_eval_iter:
            logging.info(f"[Step 3/3] Evaluation (monitoring only, {num_eval_games} games)")
            net.eval()
            metrics = evaluate_model_by_gameplay(
                net, lattice_sides, target_size, num_games=num_eval_games,
                num_reads=num_reads, puct=puct, iteration=iteration, top_k=top_k,
                force_origin=force_origin)
            logging.info(f"  max/avg reward: {metrics['max_reward']:.3f}"
                         f"/{metrics['avg_reward']:.3f}  min radon: {metrics['min_radon_points']}")
            # Persist: TensorBoard (shares the training loss x-axis) + CSV. Skip
            # inf/-inf sentinels (empty-game cases) so they don't poison plots.
            for key in ("max_reward", "avg_reward", "min_radon_points", "avg_radon_points"):
                if np.isfinite(metrics[key]):
                    trainer.writer.add_scalar(f"Eval/{key}", metrics[key], global_step)
            append_eval_metrics(f"{base_dir}/eval_metrics.csv",
                                iteration, global_step, metrics)
        else:
            logging.info("[Step 3/3] Evaluation skipped this iter")
        logging.info(f"Iteration {iteration} done in {(time.time() - iter_start) / 60:.2f} min"
                     f"{'; checkpoint -> ' + save_path if save_path else ''}")

    logging.info("\n" + "=" * 80)
    logging.info("PIPELINE COMPLETE")
    logging.info(f"Total time: {(time.time() - total_start) / 60:.2f} min")
    logging.info("=" * 80)


def parse_lattice_sides(s):
    return [int(x) for x in s.replace("x", ",").split(",") if x != ""]


if __name__ == "__main__":
    mp.set_start_method("spawn", force=True)

    parser = argparse.ArgumentParser(
        description="AlphaZero Radon: arbitrary-dimension point placement",
        formatter_class=argparse.ArgumentDefaultsHelpFormatter)

    # Board / problem
    parser.add_argument("--lattice-sides", type=str, default="20,20,5,5",
                        help="Per-axis cardinalities, e.g. '20,20,5,5' (4D) or '20,20,6' (3D)")
    parser.add_argument("--target-size", type=int, default=21,
                        help="Number of points to place (e.g. 21 for the 4D counterexample search)")

    # Pipeline
    parser.add_argument("--start-iteration", type=int, default=1)
    parser.add_argument("--num-iterations", type=int, default=100)
    parser.add_argument("--num-processes", type=int, default=8,
                        help="Parallel self-play workers (decoupled from games/iter)")
    parser.add_argument("--games-per-iter", type=int, default=50,
                        help="Trajectories collected per iteration (across the workers)")
    parser.add_argument("--num-reads", type=int, default=200)

    # Training
    parser.add_argument("--train-steps", type=int, default=1000,
                        help="Gradient steps per iteration (minibatches sampled from "
                             "the replay buffer); decouples cost from buffer size")
    parser.add_argument("--batch-size", type=int, default=16)
    parser.add_argument("--lr", type=float, default=1e-4)
    parser.add_argument("--replay-buffer-size", type=int, default=-1,
                        help="<0 keep ALL past trajectories (unbounded); 0 disabled; "
                             ">0 FIFO of that many iterations")
    parser.add_argument("--prune-expired-data", action="store_true",
                        help="Delete combined_data.pkl after it leaves a finite "
                             "FIFO replay buffer. Checkpoints and aggregate CSV "
                             "diagnostics are retained.")
    parser.add_argument("--num-eval-games", type=int, default=1,
                        help="Greedy monitoring-eval games played per evaluation")
    parser.add_argument("--eval-every", type=int, default=1,
                        help="Run the monitoring eval every N iterations (plus the "
                             "final one). Eval is monitoring-only and never gates "
                             "training; raise this to save compute.")
    parser.add_argument("--checkpoint-every", type=int, default=10,
                        help="Save a model checkpoint every N iterations (plus the "
                             "final one) to save storage; data is still collected "
                             "every iteration. Resume picks the latest checkpoint.")

    # Model
    parser.add_argument("--d-model", type=int, default=128)
    parser.add_argument("--num-bands", type=int, default=None,
                        help="Fourier bands; None auto-picks the Nyquist-safe value")
    parser.add_argument("--num-heads", type=int, default=4)
    parser.add_argument("--num-sab-layers", type=int, default=3)

    # MCTS exploration
    parser.add_argument("--add-dirichlet-noise", action="store_true", default=True)
    parser.add_argument("--no-dirichlet-noise", dest="add_dirichlet_noise",
                        action="store_false")
    parser.add_argument("--dirichlet-alpha", type=float, default=0.3)
    parser.add_argument("--puct", type=float, default=1.0,
                        help="PUCT constant; higher makes the search follow the policy "
                             "prior more (needed for the large lattice action space)")
    parser.add_argument("--top-k", type=int, default=256,
                        help="MCTS expands only the top-K policy cells as children "
                             "(action space is huge; keeps search on-policy). 0 = off")
    parser.add_argument("--force-origin", action="store_true", default=True,
                        help="Pre-place token 0 = (0,...,0) as the first point of "
                             "every game (symmetry-breaker; agent only decides the "
                             "remaining target-1 points). On by default.")
    parser.add_argument("--no-force-origin", dest="force_origin",
                        action="store_false",
                        help="Disable the origin-pre-placement; agent picks all "
                             "target points itself.")
    parser.add_argument("--run-tag", type=str, default="",
                        help="Optional suffix appended to the dataset directory "
                             "name. Use this to keep separate runs from "
                             "overwriting each other.")

    args = parser.parse_args()
    lattice_sides = parse_lattice_sides(args.lattice_sides)
    logging.info(f"Lattice sides: {lattice_sides} (ndim={len(lattice_sides)}), "
                 f"target_size={args.target_size}")

    run_iteration_pipeline(
        lattice_sides=lattice_sides,
        target_size=args.target_size,
        start_iteration=args.start_iteration,
        num_iterations=args.num_iterations,
        num_processes=args.num_processes,
        num_reads=args.num_reads,
        train_steps=args.train_steps,
        batch_size=args.batch_size,
        lr=args.lr,
        replay_buffer_size=args.replay_buffer_size,
        num_eval_games=args.num_eval_games,
        add_dirichlet_noise=args.add_dirichlet_noise,
        dirichlet_alpha=args.dirichlet_alpha,
        puct=args.puct,
        d_model=args.d_model,
        num_bands=args.num_bands,
        num_heads=args.num_heads,
        num_sab_layers=args.num_sab_layers,
        checkpoint_every=args.checkpoint_every,
        eval_every=args.eval_every,
        top_k=args.top_k,
        games_per_iter=args.games_per_iter,
        force_origin=args.force_origin,
        run_tag=args.run_tag,
        prune_expired_data=args.prune_expired_data,
    )


==> anc/supplementary_bundle/code/alphazero_3d/net.py <==
"""Dimension-agnostic AlphaZero policy/value network.

Thin factory around ``SetTransformerNumericPV`` -- a Perceiver/Set-Transformer
over the set of placed lattice points (Fourier-coord encoder + SAB stack +
Perceiver-IO cross-attention policy head, plus a mean-pooled value head). It
is permutation-invariant over placed points and works for any spatial
dimension ``ndim = len(lattice_sides)``, so it replaces the old 2D-CNN ``Net``
that was capped at 3D.

Interface used by MCTS / the trainer:
    logits, value = net.policy_and_value(token_set)   # token_set: (B, k) long
    value         = net.value_only(token_set)          # (B,)
where logits are over the full lattice (``prod(lattice_sides)`` cells) and
``value`` is an unbounded scalar (no tanh) matching ``terminal_reward_nd``.
"""

import re

import torch

from set_transformer_numeric_pv import SetTransformerNumericPV


def load_state_dict_file(path):
    """Load a checkpoint file and return the raw tensor state_dict (unwrapping a
    ``{'model_state_dict': ...}`` container if present)."""
    ck = torch.load(path, map_location="cpu", weights_only=False)
    if isinstance(ck, dict) and "model_state_dict" in ck:
        return ck["model_state_dict"]
    return ck


def detect_sft_config(state_dict):
    """Infer the ``SetTransformerNumeric`` architecture from a (policy-only) SFT
    state_dict. Everything except ``num_heads`` is recoverable from tensor
    shapes/buffers (``num_heads`` only affects the attention split, not shapes,
    so it must be supplied separately).

    Returns dict(ndim, lattice_sides, d_model, num_bands, num_sab_layers).
    """
    lattice_sides = [int(x) for x in state_dict["encoder_coord.lattice_sides"].tolist()]
    ndim = len(lattice_sides)
    d_model = int(state_dict["empty_token"].shape[-1])
    in_dim = int(state_dict["encoder_coord.proj.weight"].shape[1])  # 2*ndim*num_bands
    num_bands = in_dim // (2 * ndim)
    sab = {int(m.group(1)) for k in state_dict
           if (m := re.match(r"encoder\.(\d+)\.", k))}
    num_sab_layers = len(sab)
    return dict(ndim=ndim, lattice_sides=lattice_sides, d_model=d_model,
                num_bands=num_bands, num_sab_layers=num_sab_layers)


def build_net(lattice_sides, ndim=None, d_model=128, num_bands=None,
              num_heads=4, num_sab_layers=3, ln=True, value_hidden=None):
    """Construct a ``SetTransformerNumericPV`` for the given lattice.

    Args:
        lattice_sides: list[int] of per-axis cardinalities, e.g. [20, 20, 6].
        ndim: spatial dimension; defaults to ``len(lattice_sides)``.
        num_bands: Fourier bands; ``None`` auto-picks the Nyquist-safe value.
        Remaining args forward to ``SetTransformerNumericPV``.
    """
    lattice_sides = list(lattice_sides)
    if ndim is None:
        ndim = len(lattice_sides)
    return SetTransformerNumericPV(
        ndim=ndim,
        lattice_sides=lattice_sides,
        d_model=d_model,
        num_bands=num_bands,
        num_heads=num_heads,
        num_sab_layers=num_sab_layers,
        ln=ln,
        value_hidden=value_hidden,
    )


def build_net_from_sft(sft_path, num_heads=4):
    """Build a PV model matching an SFT checkpoint's architecture and warm-start
    its policy trunk (``net.base``) from it. The value head is left at its random
    init. Returns ``(net, detected_config)``."""
    sd = load_state_dict_file(sft_path)
    cfg = detect_sft_config(sd)
    net = build_net(cfg["lattice_sides"], ndim=cfg["ndim"], d_model=cfg["d_model"],
                    num_bands=cfg["num_bands"], num_heads=num_heads,
                    num_sab_layers=cfg["num_sab_layers"])
    net.base.load_state_dict(sd, strict=True)
    return net, cfg


# Back-compat alias: callers that imported ``Net`` now get the PV model.
Net = SetTransformerNumericPV


==> anc/supplementary_bundle/code/alphazero_3d/radon_utils.py <==
"""
Dimension-agnostic Radon-point and convex-position utilities.

Exports byte-for-byte equivalents of the 2D/3D helpers in
``radon_utils_2d.py`` / ``radon_utils_3d.py`` that work for any d >= 2:

  * ``check_radon_point(vertices, p)``   - same MIP test, any d
  * ``find_rps(vertices)``               - any-d analog of ``find_rps_{2,3}d``
  * ``is_conv_position(vertices, p)``    - Gurobi LP feasibility test
  * ``is_conv_position_all(vertices)``   - parallel leave-one-out wrapper

A self-test in ``__main__`` enumerates the canonical 2D and 3D fixtures
used by the dim-specific modules and asserts identical outputs.

Scaling caveats: ``find_rps`` enumerates every interior lattice point of
the polytope via PyNormaliz, then issues one Gurobi MIP per candidate.
Both pieces explode at high dimension / large coordinate range; the
helper is correct for any d but practical only for d <= 4-5 with small
n. The MIP itself is d-agnostic and fast for n <= ~20.
"""

from concurrent.futures import ThreadPoolExecutor
from itertools import combinations

import numpy as np
import gurobipy as gp
from gurobipy import GRB
from scipy.optimize import linprog
from scipy.spatial import ConvexHull, HalfspaceIntersection, QhullError
from PyNormaliz import Cone


# Module-level lazy Gurobi env so callers can import without a license.
_GRB_ENV = None


def _gurobi_env():
    global _GRB_ENV
    if _GRB_ENV is None:
        _GRB_ENV = gp.Env()
        _GRB_ENV.setParam('OutputFlag', 0)
        _GRB_ENV.setParam('LogToConsole', 0)
        _GRB_ENV.setParam('LogFile', '')
        # Limit each Gurobi instance to ONE thread. With N parallel self-play
        # workers each spawning Gurobi, the default (Threads=0 -> use all cores)
        # creates N x num_cores thread contention that drove load average to
        # ~1000+ on a 96-core box. Each LP is tiny so single-threaded is fine.
        _GRB_ENV.setParam('Threads', 1)
    return _GRB_ENV


def check_radon_point(vertices, p):
    """Check if point ``p`` is a Radon point w.r.t. ``vertices``.

    Returns ``p`` if a Radon partition exists with ``p`` in the
    intersection of the two convex hulls, else ``None``. Works in any
    dimension ``d = vertices.shape[1]``.
    """
    vertices = np.asarray(vertices)
    n, d = vertices.shape
    model = gp.Model("Radon_check", env=_gurobi_env())
    coef = model.addVars(n, lb=0, vtype=GRB.CONTINUOUS, name="coef")
    indicator_values = model.addVars(n, vtype=GRB.BINARY, name="indicator_values")
    model.setObjective(0, GRB.MAXIMIZE)
    for i in range(d):
        model.addConstr(
            gp.quicksum(vertices.T[i, j] * indicator_values[j] * coef[j]
                        for j in range(n)) == p[i])
        model.addConstr(
            gp.quicksum(vertices.T[i, j] * (1 - indicator_values[j]) * coef[j]
                        for j in range(n)) == p[i])
    model.addConstr(gp.quicksum(indicator_values[j] * coef[j]
                                for j in range(n)) == 1)
    model.addConstr(gp.quicksum(coef[j] for j in range(n)) == 2)
    model.Params.NonConvex = 2
    model.optimize()
    if model.status != GRB.INFEASIBLE:
        return p
    return None


def find_rps(vertices, parallel=True):
    """Return all Radon points in the interior lattice of ``conv(vertices)``.

    Mirrors ``find_rps_2d`` / ``find_rps_3d``:

      1. Enumerate every degree-1 lattice point of the polytope via
         PyNormaliz. Slice ``[:, :d]`` to strip the homogenization coord.
      2. Mask out lattice points that coincide with input vertices.
      3. Test each remaining candidate with ``check_radon_point``.
      4. Return successful candidates as a Python list, in the same
         order as the PyNormaliz enumeration.

    ``parallel=True`` uses ``ThreadPoolExecutor`` (matches the 3D
    implementation). Setting ``parallel=False`` runs sequentially
    (matches the 2D implementation). The returned list is identical
    either way because ``executor.map`` preserves input order.
    """
    vertices = np.asarray(vertices, dtype=np.int64)
    n, d = vertices.shape
    poly = Cone(polytope=vertices)
    internal_lattice_points = np.array(poly.Deg1Elements())[:, :d]
    mask = np.any(
        np.all(internal_lattice_points[:, None, :] == vertices[None, :, :],
               axis=2),
        axis=1,
    )
    internal_lattice_points = internal_lattice_points[~mask]
    if len(internal_lattice_points) == 0:
        return []

    if parallel:
        with ThreadPoolExecutor() as executor:
            results = list(executor.map(
                lambda p: check_radon_point(vertices, np.array(p)),
                internal_lattice_points))
    else:
        results = [check_radon_point(vertices, np.array(p))
                   for p in internal_lattice_points]
    return [p for p in results if p is not None]


def is_conv_position(vertices, p):
    """Return True iff ``p`` is *not* in ``conv(vertices)`` (any dim).

    Uses a Gurobi LP feasibility test: ``p in conv(V)`` iff there exist
    ``coef_j >= 0`` with ``sum_j coef_j = 1`` and ``V^T coef = p``.

    This is robust to dimensionally-degenerate input (e.g. coplanar 3D
    points), unlike the older Qhull-based variant which raised
    ``QH6154 "Initial simplex is flat"`` and silently defaulted to True
    — causing coplanar configs to be falsely classified as convex
    position. See ``radon_transformer/exhaustive_search/radon_utils.py``.
    """
    if len(vertices) < 1:
        return True
    if hasattr(vertices, 'cpu'):
        vertices = vertices.cpu().numpy()
    if hasattr(p, 'cpu'):
        p = p.cpu().numpy()
    vertices = np.asarray(vertices, dtype=np.float64)
    p = np.asarray(p, dtype=np.float64)
    n, d = vertices.shape
    model = gp.Model("Convex_hull", env=_gurobi_env())
    coef = model.addVars(n, lb=0, vtype=GRB.CONTINUOUS, name="coef")
    model.setObjective(0, GRB.MAXIMIZE)
    for i in range(d):
        model.addConstr(
            gp.quicksum(vertices[j, i] * coef[j] for j in range(n)) == p[i])
    model.addConstr(gp.quicksum(coef[j] for j in range(n)) == 1)
    model.optimize()
    return model.status == GRB.INFEASIBLE


def is_conv_position_all(vertices):
    """Return True iff every vertex is on the convex hull of the rest.

    Parallelized over the leave-one-out checks via ThreadPoolExecutor;
    Gurobi releases the GIL during ``optimize()`` so the LPs run
    concurrently.
    """
    if hasattr(vertices, 'cpu'):
        vertices = vertices.cpu().numpy()
    vertices = np.asarray(vertices, dtype=np.float64)
    n, _ = vertices.shape

    def _check(j):
        return is_conv_position(
            vertices[np.arange(n) != j, :], vertices[j, :])

    with ThreadPoolExecutor() as executor:
        results = list(executor.map(_check, range(n)))
    return all(results)


# --------------------------------------------------------------------------
# Dimension-agnostic intersection-volume helpers (used for RLHF shaping).
# --------------------------------------------------------------------------


def hull_halfspaces(pts):
    """Convex-hull half-space equations as rows ``[a, b]`` with
    ``a · x + b <= 0`` for x inside the hull. Returns None on degenerate
    input (Qhull cannot build a full-dim hull)."""
    try:
        return ConvexHull(np.asarray(pts, dtype=np.float64)).equations
    except (QhullError, ValueError):
        return None


def point_in_hull(p, equations, tol=1e-9):
    if equations is None:
        return False
    return bool(np.all(equations[:, :-1] @ np.asarray(p, dtype=np.float64)
                       + equations[:, -1] <= tol))


def _chebyshev_center(halfspaces):
    """Return a strictly interior point of the polytope defined by
    ``halfspaces`` (rows ``[a, b]`` with ``a · x + b <= 0``), or None
    if no strict interior exists.

    Uses the Chebyshev-center LP: maximize the inscribed-ball radius
    ``t`` subject to ``a_i · x + ||a_i|| · t + b_i <= 0`` for every
    facet, then return ``x`` at the optimum if ``t > 0``.
    """
    halfspaces = np.asarray(halfspaces, dtype=np.float64)
    A = halfspaces[:, :-1]
    b = halfspaces[:, -1]
    norm = np.linalg.norm(A, axis=1)
    # Variables: x (d), t (1). Minimize -t  <=>  maximize t.
    # Constraints: A x + norm·t + b <= 0   =>   [A | norm] @ [x; t] <= -b
    A_ub = np.hstack([A, norm.reshape(-1, 1)])
    b_ub = -b
    c = np.zeros(A.shape[1] + 1)
    c[-1] = -1.0
    bounds = [(None, None)] * (A.shape[1] + 1)
    res = linprog(c, A_ub=A_ub, b_ub=b_ub, bounds=bounds, method="highs")
    if not res.success or res.x is None:
        return None
    t = res.x[-1]
    if t <= 1e-9:
        return None
    return res.x[:-1]


def intersection_volume_nd(set_A, set_B, eqs_A=None, eqs_B=None):
    """Compute ``vol_d(conv(A) ∩ conv(B))`` for point sets in R^d.

    Works for any d >= 2 (subject to Qhull's practical limits, ~d <= 8).
    Returns 0.0 when:

      * either input is dimensionally degenerate (Qhull fails);
      * the intersection has no strict interior (LP infeasible);
      * the intersection is full-d empty.

    A dimensionally-degenerate intersection (e.g. two 3-flats touching
    along a 2-face in R^4) yields ``ConvexHull(verts).volume = 0`` from
    Qhull, which is the right answer for ``vol_d``.

    Optional ``eqs_A`` / ``eqs_B`` skip the hull-halfspace recomputation
    when the caller already has them (used by the partition enumerator).
    """
    A = np.asarray(set_A, dtype=np.float64)
    B = np.asarray(set_B, dtype=np.float64)
    if A.size == 0 or B.size == 0:
        return 0.0
    if eqs_A is None:
        eqs_A = hull_halfspaces(A)
    if eqs_B is None:
        eqs_B = hull_halfspaces(B)
    if eqs_A is None or eqs_B is None:
        return 0.0
    halfspaces = np.vstack([eqs_A, eqs_B])
    interior = _chebyshev_center(halfspaces)
    if interior is None:
        return 0.0
    try:
        hs = HalfspaceIntersection(halfspaces, interior)
        verts = hs.intersections
        d = A.shape[1]
        if len(verts) < d + 1:
            return 0.0
        v = float(ConvexHull(verts).volume)
        return v if (np.isfinite(v) and v > 0.0) else 0.0
    except (QhullError, ValueError):
        return 0.0


def get_max_radon_intersection_metrics_nd(points, radon_pts):
    """Max ``vol_d(conv(A) ∩ conv(B))`` across all partitions ``(A, B)``
    of ``points`` whose intersection contains at least one Radon point.

    Iterates partitions with both halves of size ``>= d + 1`` (required
    for a full-d intersection). Uses a cheap halfspace pre-filter — a
    Radon point must lie in both half-hulls — to skip splits whose
    intersection cannot witness any Radon point before invoking the
    expensive HalfspaceIntersection + ConvexHull.volume path.

    Returns 0.0 if ``radon_pts`` is empty or ``n < 2(d+1)``.
    """
    points = np.asarray(points, dtype=np.float64)
    if len(radon_pts) == 0:
        return 0.0
    radon_pts = np.asarray(radon_pts, dtype=np.float64)
    n, d = points.shape
    if n < 2 * (d + 1):
        return 0.0

    max_vol = 0.0
    # Iterate k in [d+1, n//2]; complement size n-k >= d+1 by construction
    # (since k <= n - (d+1) when k <= n//2 and 2(d+1) <= n).
    for k in range(d + 1, n - d):
        if k > n - k:
            break  # symmetric (B, A) already covered as k' = n - k.
        for subset in combinations(range(n), k):
            if k == n - k and 0 not in subset:
                continue  # de-dup symmetric split for even n.
            A_idx = list(subset)
            B_idx = [i for i in range(n) if i not in A_idx]
            set_A = points[A_idx]
            set_B = points[B_idx]
            eqs_A = hull_halfspaces(set_A)
            eqs_B = hull_halfspaces(set_B)
            if eqs_A is None or eqs_B is None:
                continue
            # Pre-filter: at least one Radon point in both half-hulls.
            witnesses_any = False
            for rp in radon_pts:
                if point_in_hull(rp, eqs_A) and point_in_hull(rp, eqs_B):
                    witnesses_any = True
                    break
            if not witnesses_any:
                continue
            vol = intersection_volume_nd(set_A, set_B, eqs_A=eqs_A, eqs_B=eqs_B)
            if vol > max_vol:
                max_vol = vol
    return max_vol


# --------------------------------------------------------------------------
# Dimension-agnostic step/terminal rewards.  Single ``vol_weight`` knob.
# --------------------------------------------------------------------------

DUPLICATE_PENALTY = -2.0      # broken trajectory; worse than any length-rewarded fail.
SUCCESS_BONUS = 10.0          # additive bonus on top of length at terminal success.

# Kept for back-compat with callers that import the older name.
INVALID_PENALTY = DUPLICATE_PENALTY
SUCCESS_REWARD = float('inf')   # not used by the new shaping; kept as a sentinel.


def _within_k_bonus_nd(points, rps, vol_weight=None):
    """Within-k shaping bonus for ``n_radon >= 1``: ``(bonus, max_vol)``.

    ``bonus = 1/(1+n_radon) ∈ (0, 0.5]`` (since ``n_radon >= 1``). Strictly
    less than 1, so it never crosses a length step: ``k + bonus < k + 1``.
    Smaller ``n_radon`` pushes the bonus up.

    The earlier ``max_vol`` term (volume of the Radon-partition
    intersection, ``1/(1+α·max_vol)``) was dropped: computing it via
    ``get_max_radon_intersection_metrics_nd`` enumerates ~2^n subset
    partitions, which is intractable for the long (n up to ~21) configs
    that warm-started 4D rollouts reach — it stalled rollouts for >100 min.
    ``vol_weight`` is accepted but ignored; ``max_vol`` is returned as 0.0
    for logging compatibility.
    """
    n_radon = len(rps)
    if n_radon < 1:
        return 0.0, 0.0
    bonus = 1.0 / (1.0 + n_radon)
    return float(bonus), 0.0


def compute_step_reward_nd(partial_points, target_size, vol_weight=1.0):
    """Length-shaped step reward for d-agnostic Radon-free-set search.

    Tiers (``d = points.shape[1]``):

      duplicate                            →  -2.0   (broken; worst)
      k < d + 1                            →   0.0   (still going)
      k == d + 1, non-convex               →   k     (length-rewarded fail)
      k == d + 1, convex, k < target       →   0.0   (still going)
      k == d + 1 == target, convex         →   target + 10  (vacuous success)
      k >  d + 1, non-convex               →   k
      k >  d + 1, Radon-fail at k < target →   k + bonus
      k == target, Radon-fail              →   target + 10·bonus  ∈ (target, target+5]
      k == target, Radon-free              →   target + 10

    where ``bonus = 1/(1+n_radon) ∈ (0, 0.5]``.

    Ordering: longer trajectories always beat shorter ones (for k < target
    the sub-unit bonus can't cross a length step). Within the same length,
    smaller ``n_radon`` wins. At k == target the bonus is scaled by
    SUCCESS_BONUS (×10) so reducing ``n_radon`` climbs a slope toward the
    success value rather than a flat plateau (bonus → 1 as n_radon → 0,
    continuous with success = target+10). Success is strictly best by
    margin ≥ 5 (target+10 vs ≤ target+5).

    Returns:
        ``(reward, terminated, n_radon)``. ``n_radon`` is -1 when the
        Radon check didn't run (duplicate, ``k < d + 2``, or non-convex).
    """
    points = np.asarray(partial_points, dtype=np.int64)
    if points.ndim != 2 or points.size == 0:
        return 0.0, False, -1
    k, d = points.shape

    # Duplicate point — broken trajectory.
    if len(np.unique(points, axis=0)) < k:
        return DUPLICATE_PENALTY, True, -1

    # Too few points for any check.
    if k < d + 1:
        return 0.0, False, -1

    # k >= d + 1: at least the convex check is meaningful.
    if not is_conv_position_all(points):
        return float(k), True, -1

    # k == d + 1: convex but Radon partition impossible (needs k >= d + 2).
    if k == d + 1:
        if k == target_size:
            return float(target_size) + SUCCESS_BONUS, True, 0
        return 0.0, False, -1

    # k >= d + 2: full convex + Radon check.
    rps = find_rps(points)
    n_radon = len(rps)

    if k < target_size:
        if n_radon > 0:
            bonus, _ = _within_k_bonus_nd(points, rps, vol_weight)
            return float(k) + bonus, True, n_radon
        return 0.0, False, n_radon

    # k == target_size (terminal). Length is maxed, so Radon-freeness is the
    # only remaining objective: scale the within-k bonus by SUCCESS_BONUS so
    # the reward climbs a continuous slope toward success (bonus -> 1 as
    # n_radon, max_vol -> 0) instead of sitting on a flat plateau ~target far
    # below the success value. Safe for length priority: at k==target there is
    # no longer trajectory to protect.
    if n_radon == 0:
        return float(target_size) + SUCCESS_BONUS, True, 0
    bonus, _ = _within_k_bonus_nd(points, rps, vol_weight)
    return float(target_size) + SUCCESS_BONUS * bonus, True, n_radon


def terminal_reward_nd(points, target_size, vol_weight=1.0):
    """Length-shaped terminal reward for variable-horizon rollouts.

    Tiers (``k = len(points)``, ``d = points.shape[1]``):

      duplicate                                          →  -2.0
      non-convex                                         →   k
      convex, k < target, n_radon > 0                    →   k + bonus
      convex, k < target, Radon-free                     →   k + bonus_max  (0.75)
      convex, k == target, Radon-fail                    →   target + 10·bonus
      convex, k == target, Radon-free                    →   target + 10

    The ``k < target, Radon-free`` branch (a valid but under-length
    intermediate state) gets the maximum within-k bonus so it ranks
    above any Radon-fail of the same length.

    Returns:
        ``(reward, n_radon, max_vol)``. ``n_radon`` is -1 when the
        Radon check didn't run; ``max_vol`` is 0.0 in those cases.
    """
    points = np.asarray(points, dtype=np.int64)
    if points.ndim != 2 or points.size == 0:
        return 0.0, -1, 0.0
    k, d = points.shape

    if len(np.unique(points, axis=0)) < k:
        return DUPLICATE_PENALTY, -1, 0.0
    if k < d + 1:
        return float(k), -1, 0.0
    if not is_conv_position_all(points):
        return float(k), -1, 0.0
    if k == d + 1:
        if k == target_size:
            return float(target_size) + SUCCESS_BONUS, 0, 0.0
        # Convex but Radon-vacuous: rank above same-length Radon-fail.
        return float(k) + 0.75, 0, 0.0

    rps = find_rps(points)
    n_radon = len(rps)

    if k == target_size:
        if n_radon == 0:
            return float(target_size) + SUCCESS_BONUS, 0, 0.0
        # Length maxed: scale the within-k bonus by SUCCESS_BONUS to turn the
        # flat has-Radon plateau into a slope climbing toward success.
        bonus, max_vol = _within_k_bonus_nd(points, rps, vol_weight)
        return float(target_size) + SUCCESS_BONUS * bonus, n_radon, max_vol

    # k < target_size, convex.
    if n_radon == 0:
        return float(k) + 0.75, 0, 0.0
    bonus, max_vol = _within_k_bonus_nd(points, rps, vol_weight)
    return float(k) + bonus, n_radon, max_vol


# --------------------------------------------------------------------------
# PPO-style per-step reward (add-only). Designed for classical actor-critic
# training with GAE: every non-terminal action gets a positive step bonus,
# terminal outcomes are tiered by quality. Distinct from the GRPO
# ``compute_step_reward_nd`` above which returns 0.0 at non-terminal steps.
# --------------------------------------------------------------------------

PPO_STEP_BONUS = 1.0           # per non-terminal placement; length signal.
PPO_SUCCESS_BONUS = 10.0       # terminal: Radon-free config at target size.
PPO_VOL_WEIGHT = 1.0           # α in the GRPO-style bonus  1/(1+α·max_vol).
PPO_CONVEX_BREAK_PENALTY = 0.0    # terminal: broke convex position (length-only via step accumulation).
PPO_DUPLICATE_PENALTY = -2.0   # terminal: placed a duplicate point (matches GRPO DUPLICATE_PENALTY).


def compute_ppo_step_reward_nd(
    partial_points,
    target_size,
    step_bonus=PPO_STEP_BONUS,
    success_bonus=PPO_SUCCESS_BONUS,
    vol_weight=PPO_VOL_WEIGHT,
    convex_break_penalty=PPO_CONVEX_BREAK_PENALTY,
    duplicate_penalty=PPO_DUPLICATE_PENALTY,
):
    """Per-step reward for PPO add-only training (GRPO-style terminal bonus).

    Tiers (``k = points.shape[0]``, ``d = points.shape[1]``):

      duplicate                                → duplicate_penalty    (terminal)
      k < d + 1                                → step_bonus           (non-terminal)
      k >= d + 1, non-convex                   → convex_break_penalty (terminal)
      k == d + 1 < target, convex              → step_bonus           (non-terminal)
      k == d + 1 == target, convex             → success_bonus        (terminal)
      k > d + 1, n_radon > 0, k < target       → bonus ∈ (0, 0.5]
                                                  with bonus = 1/(1+n_radon)   (terminal)
      k == target, n_radon > 0                 → success_bonus·bonus ∈ (0, 5]  (terminal)
      k > d + 1, n_radon == 0, k < target      → step_bonus           (non-terminal)
      k == target, n_radon == 0                → success_bonus        (terminal)

    Total-return ordering for a trajectory of ``L = #actions`` (with
    ``γ=1``, sum of step rewards):

      success (L = target − 1)                 = (L−1)·step + success_bonus
      Radon-fail at length L < target−1        = (L−1)·step + bonus    ∈ (L−1, L−0.25)
      Radon-fail at L = target−1               = (L−1)·step + success_bonus·bonus
      convex break at length L                 = (L−1)·step + 0        = L−1
      duplicate at length L                    = (L−1)·step + dup_pen  = L−3

    Ordering invariants (default constants):
      * length priority: for k < target the sub-unit bonus can't cross a step;
        at k == target the scaled bonus only competes with same-length configs
        (a full-length Radon-fail still beats any shorter trajectory)
      * within same L, Radon-fail bonus is decreasing in n_radon AND max_vol
      * at L = target−1 the Radon bonus is scaled by success_bonus so reducing
        n_radon climbs a slope toward success rather than a flat plateau;
        success strictly dominates (margin ≥ success_bonus·0.25 = 2.5)

    Returns:
        ``(reward, terminated, n_radon, max_vol)``. ``n_radon`` is -1 when
        the Radon check didn't run (duplicate, ``k < d + 2``, or non-convex);
        ``max_vol`` is 0.0 in all branches except Radon-fail terminal.
    """
    points = np.asarray(partial_points, dtype=np.int64)
    if points.ndim != 2 or points.size == 0:
        return float(step_bonus), False, -1, 0.0
    k, d = points.shape

    if len(np.unique(points, axis=0)) < k:
        return float(duplicate_penalty), True, -1, 0.0

    if k < d + 1:
        return float(step_bonus), False, -1, 0.0

    if not is_conv_position_all(points):
        return float(convex_break_penalty), True, -1, 0.0

    if k == d + 1:
        if k == target_size:
            return float(success_bonus), True, 0, 0.0
        return float(step_bonus), False, -1, 0.0

    # k >= d + 2: convex + Radon check.
    rps = find_rps(points)
    n_radon = len(rps)

    if n_radon > 0:
        bonus, max_vol = _within_k_bonus_nd(points, rps, vol_weight)
        if k == target_size:
            # Length is maxed; scale the Radon bonus by success_bonus so the
            # terminal reward climbs a continuous slope toward success instead
            # of sitting on a flat plateau far below it. Safe for length
            # priority: there is no longer trajectory to protect at k==target.
            return float(success_bonus * bonus), True, n_radon, float(max_vol)
        return float(bonus), True, n_radon, float(max_vol)

    if k == target_size:
        return float(success_bonus), True, 0, 0.0
    return float(step_bonus), False, n_radon, 0.0


# --------------------------------------------------------------------------
# Sparse PPO reward for the DELETE-enabled variant (no per-step shaping).
# Every non-terminal step returns 0.0. Terminal reward = ``terminal_reward_nd``
# (the GRPO-style formula), so ordering matches GRPO exactly. The PPO
# value function learns from γ-decayed terminal signal via GAE.
#
# Termination is triggered by any of:
#   * duplicate point in the set (should be impossible under correct mask)
#   * k == target_size (reached the goal — Radon-free → success, else Radon-fail)
#   * non-convex at k >= d+1 (only an ADD can cause this)
#   * caller-provided ``is_episode_end`` (e.g. max_steps reached)
# --------------------------------------------------------------------------


def compute_ppo_delete_sparse_reward_nd(
    new_points,
    target_size,
    vol_weight=1.0,
    is_episode_end=False,
):
    """Sparse per-step reward for PPO + DELETE.

    Args:
        new_points:    point set AFTER the current action (np-like, (k, d))
        target_size:   k at which auto-terminate
        vol_weight:    α in the GRPO-style terminal bonus
        is_episode_end: True iff the caller has hit ``max_steps`` (forces terminal)

    Returns:
        ``(reward, terminated, n_radon, max_vol)``:
          * mid-trajectory step → ``(0.0, False, -1, 0.0)``
          * terminal step       → ``terminal_reward_nd(...)`` wrapped to 4-tuple
    """
    new_pts = np.asarray(new_points, dtype=np.int64)
    if new_pts.ndim != 2 or new_pts.size == 0:
        return 0.0, False, -1, 0.0
    k_new, d = new_pts.shape

    has_dup = len(np.unique(new_pts, axis=0)) < k_new
    reached_target = (k_new == target_size)
    non_convex = (k_new >= d + 1 and not is_conv_position_all(new_pts))

    if has_dup or reached_target or non_convex or is_episode_end:
        r, n_radon, max_vol = terminal_reward_nd(
            new_pts, target_size=target_size, vol_weight=vol_weight)
        return float(r), True, int(n_radon), float(max_vol)

    return 0.0, False, -1, 0.0


# --------------------------------------------------------------------------
# Generic token <-> coordinate encoding for arbitrary lattice_sides.
# Matches the 2D / 3D conventions in ``radon_utils_{2,3}d``: axis 0 is
# fastest, axis (d-1) is slowest. token = sum_i x_i * prod(L_{0..i-1}).
# --------------------------------------------------------------------------


def make_encode_decode(lattice_sides):
    """Build ``(encode_point, decode_token)`` for arbitrary ``lattice_sides``.

    ``encode_point(x_0, ..., x_{d-1})`` returns the token id.
    ``decode_token(tok)`` returns the d-tuple of coords.

    Axis 0 is the fastest-varying coord. For d=3, ``lattice_sides=[20,20,6]``:
        token = x_2 * 400 + x_1 * 20 + x_0  (matches radon_utils_3d).
    """
    L = list(lattice_sides)
    strides = [1]
    for side in L[:-1]:
        strides.append(strides[-1] * side)

    def encode(*coord):
        if len(coord) != len(L):
            raise ValueError(
                f"encode expected {len(L)} coords, got {len(coord)}")
        return sum(int(c) * s for c, s in zip(coord, strides))

    def decode(tok):
        coord = []
        rem = int(tok)
        for side in L:
            coord.append(rem % side)
            rem //= side
        return tuple(coord)

    return encode, decode


# --------------------------------------------------------------------------
# Self-test: byte-for-byte parity with radon_utils_2d / radon_utils_3d.
# --------------------------------------------------------------------------

if __name__ == "__main__":
    import sys
    # The parity self-test below compares against the original repo's
    # dimension-specific reference modules. They are not copied into this
    # (self-contained) project, so skip gracefully when unavailable -- the
    # functions themselves are dimension-agnostic and exercised by the
    # AlphaZero smoke tests / pipeline.
    try:
        from radon.envs import radon_utils_2d as U2
        from radon.envs import radon_utils_3d as U3
    except Exception:
        print("radon_utils.py: reference modules (radon_utils_2d/3d) not "
              "present; skipping the byte-for-byte parity self-test.")
        sys.exit(0)

    def _eq_point_lists(A, B):
        """Two lists/arrays of points are equal in order and value."""
        A = [np.asarray(p) for p in A]
        B = [np.asarray(p) for p in B]
        if len(A) != len(B):
            return False
        return all(np.array_equal(a, b) for a, b in zip(A, B))

    def _eq_arr(a, b):
        return np.array_equal(np.asarray(a), np.asarray(b))

    pass_count = 0
    fail_count = 0

    def _check(label, cond, extra=""):
        global pass_count, fail_count
        if cond:
            pass_count += 1
            print(f"[PASS] {label}")
        else:
            fail_count += 1
            print(f"[FAIL] {label}  {extra}")

    print("=== radon_utils consistency tests ===")

    # ---- 2D: is_conv_position / is_conv_position_all parity ----
    print("\n-- 2D is_conv_position* --")
    cases_2d = [
        ("square", np.array([[0, 0], [5, 0], [5, 5], [0, 5]])),
        ("triangle+interior",
         np.array([[0, 0], [10, 0], [5, 10], [5, 3]])),
        ("collinear", np.array([[0, 0], [1, 1], [2, 2]])),
        ("pentagon", np.array([[0, 0], [4, 0], [5, 3], [2, 5], [-1, 3]])),
    ]
    for label, V in cases_2d:
        new_v = is_conv_position_all(V)
        old_v = U2.is_conv_position_all(V)
        _check(f"is_conv_position_all 2D / {label}", new_v == old_v,
               f"new={new_v} old={old_v}")

        for j in range(len(V)):
            sub = V[np.arange(len(V)) != j]
            p = V[j]
            new_p = is_conv_position(sub, p)
            old_p = U2.is_conv_position(sub, p)
            _check(f"is_conv_position 2D / {label} excl. {j}",
                   new_p == old_p, f"new={new_p} old={old_p}")

    # ---- 3D: is_conv_position / is_conv_position_all parity ----
    print("\n-- 3D is_conv_position* --")
    cases_3d = [
        ("unit_cube",
         np.array([[0, 0, 0], [1, 0, 0], [1, 1, 0], [0, 1, 0],
                   [0, 0, 1], [1, 0, 1], [1, 1, 1], [0, 1, 1]])),
        ("cube+center",
         np.array([[0, 0, 0], [2, 0, 0], [2, 2, 0], [0, 2, 0],
                   [0, 0, 2], [2, 0, 2], [2, 2, 2], [0, 2, 2],
                   [1, 1, 1]])),
        ("tetra",
         np.array([[0, 0, 0], [3, 0, 0], [0, 3, 0], [0, 0, 3]])),
        ("coplanar",
         np.array([[0, 0, 0], [2, 0, 0], [0, 2, 0], [2, 2, 0]])),
    ]
    for label, V in cases_3d:
        new_v = is_conv_position_all(V)
        old_v = U3.is_conv_position_all(V)
        _check(f"is_conv_position_all 3D / {label}", new_v == old_v,
               f"new={new_v} old={old_v}")

        for j in range(len(V)):
            sub = V[np.arange(len(V)) != j]
            p = V[j]
            new_p = is_conv_position(sub, p)
            old_p = U3.is_conv_position(sub, p)
            _check(f"is_conv_position 3D / {label} excl. {j}",
                   new_p == old_p, f"new={new_p} old={old_p}")

    # ---- 2D: find_rps parity (Gurobi required) ----
    print("\n-- 2D find_rps --")
    try:
        rps_cases_2d = [
            ("4-square_with_interior",
             np.array([[0, 0], [4, 0], [4, 4], [0, 4]])),
            ("5-square+center",
             np.array([[0, 0], [4, 0], [4, 4], [0, 4], [2, 2]])),
            ("5-pent+rad",
             np.array([[0, 0], [6, 0], [8, 4], [3, 7], [-2, 3]])),
        ]
        for label, V in rps_cases_2d:
            new_rps = find_rps(V)
            old_rps = U2.find_rps_2d(V)
            ok = _eq_point_lists(new_rps, old_rps)
            _check(f"find_rps 2D / {label}", ok,
                   f"new={len(new_rps)} old={len(old_rps)}")
    except Exception as e:
        print(f"[SKIP] 2D find_rps Gurobi tests skipped: {e}")

    # ---- 3D: find_rps parity (Gurobi required) ----
    print("\n-- 3D find_rps --")
    try:
        rps_cases_3d = [
            ("unit_cube",
             np.array([[0, 0, 0], [2, 0, 0], [2, 2, 0], [0, 2, 0],
                       [0, 0, 2], [2, 0, 2], [2, 2, 2], [0, 2, 2]])),
            ("tetra_size3",
             np.array([[0, 0, 0], [3, 0, 0], [0, 3, 0], [0, 0, 3]])),
            ("octa",
             np.array([[2, 0, 0], [-2, 0, 0], [0, 2, 0],
                       [0, -2, 0], [0, 0, 2], [0, 0, -2]])),
        ]
        for label, V in rps_cases_3d:
            new_rps = find_rps(V)
            old_rps = U3.find_rps_3d(V)
            ok = _eq_point_lists(new_rps, old_rps)
            _check(f"find_rps 3D / {label}", ok,
                   f"new={len(new_rps)} old={len(old_rps)}")

        # check_radon_point direct parity on a known case
        V = np.array([[0, 0, 0], [2, 0, 0], [2, 2, 0], [0, 2, 0],
                      [0, 0, 2], [2, 0, 2], [2, 2, 2], [0, 2, 2]])
        for p in [[1, 1, 1], [0, 0, 0], [3, 3, 3]]:
            p = np.array(p)
            new_r = check_radon_point(V, p)
            old_r = U3.check_radon_point(V, p)
            same = (new_r is None) == (old_r is None) and (
                new_r is None or _eq_arr(new_r, old_r))
            _check(f"check_radon_point 3D / p={p.tolist()}", same,
                   f"new={new_r} old={old_r}")
    except Exception as e:
        print(f"[SKIP] 3D find_rps Gurobi tests skipped: {e}")

    # ---- 4D smoke (no parity check, just that it runs) ----
    print("\n-- 4D smoke (runs only; no parity reference) --")
    try:
        V4 = np.array([
            [0, 0, 0, 0], [2, 0, 0, 0], [0, 2, 0, 0], [0, 0, 2, 0],
            [0, 0, 0, 2], [2, 2, 2, 2],
        ])
        cv = is_conv_position_all(V4)
        rps4 = find_rps(V4)
        print(f"[INFO] 4D 6-point config: is_conv_position_all={cv}, "
              f"|rps|={len(rps4)}")
        _check("4D find_rps runs", True)
    except Exception as e:
        print(f"[SKIP] 4D smoke skipped: {e}")

    # ---- intersection_volume_nd: closed-form parity ----
    print("\n-- intersection_volume_nd / closed-form parity --")
    # 2D: unit square [0,1]^2 ∩ [0.5,1.5]^2  =  0.25
    sq_A = np.array([[0, 0], [1, 0], [1, 1], [0, 1]], dtype=np.float64)
    sq_B = sq_A + 0.5
    v = intersection_volume_nd(sq_A, sq_B)
    _check("2D unit-square overlap (expect 0.25)",
           abs(v - 0.25) < 1e-9, f"got {v:.6f}")

    # 3D: unit cube [0,1]^3 ∩ [0.5,1.5]^3  =  0.125
    cb_A = np.array([[x, y, z] for x in (0, 1) for y in (0, 1) for z in (0, 1)],
                    dtype=np.float64)
    cb_B = cb_A + 0.5
    v = intersection_volume_nd(cb_A, cb_B)
    _check("3D unit-cube overlap (expect 0.125)",
           abs(v - 0.125) < 1e-9, f"got {v:.6f}")

    # 4D: unit hypercube [0,1]^4 ∩ [0.5,1.5]^4  =  0.0625
    hc_A = np.array(
        [[a, b, c, d] for a in (0, 1) for b in (0, 1)
         for c in (0, 1) for d in (0, 1)],
        dtype=np.float64,
    )
    hc_B = hc_A + 0.5
    v = intersection_volume_nd(hc_A, hc_B)
    _check("4D unit-hypercube overlap (expect 0.0625)",
           abs(v - 0.0625) < 1e-9, f"got {v:.6f}")

    # 4D: same hypercube ∩ itself = 1.0
    v = intersection_volume_nd(hc_A, hc_A)
    _check("4D self-intersection (expect 1.0)",
           abs(v - 1.0) < 1e-9, f"got {v:.6f}")

    # 4D: disjoint hypercubes -> 0.0
    v = intersection_volume_nd(hc_A, hc_A + 5.0)
    _check("4D disjoint hypercubes (expect 0.0)",
           v == 0.0, f"got {v:.6f}")

    # ---- 3D cube overlap closed-form check (trimesh path is gone now) ----
    print("\n-- 3D intersection_volume_nd closed-form check --")
    c1 = np.array([[0, 0, 0], [4, 0, 0], [4, 4, 0], [0, 4, 0],
                   [0, 0, 4], [4, 0, 4], [4, 4, 4], [0, 4, 4]],
                  dtype=np.float64)
    c2 = c1 + 2.0
    v = intersection_volume_nd(c1, c2)
    _check("3D cube overlap (expect 8.0)",
           abs(v - 8.0) < 1e-9, f"got {v:.6f}")

    # ---- 4D max-Radon-intersection shaping smoke test ----
    print("\n-- 4D get_max_radon_intersection_metrics_nd --")
    try:
        # Construct 10 integer 4D points with at least one Radon partition.
        # Two scaled-and-shifted 4-simplices that interpenetrate.
        S_A = np.array([
            [0, 0, 0, 0],
            [8, 0, 0, 0], [0, 8, 0, 0], [0, 0, 8, 0], [0, 0, 0, 8],
        ], dtype=np.int64)
        S_B = np.array([
            [2, 2, 2, 2],
            [6, 6, 6, 6], [6, 6, 6, 2], [6, 6, 2, 6], [6, 2, 6, 6],
        ], dtype=np.int64)
        pts10 = np.vstack([S_A, S_B])
        print(f"[INFO] 4D config: 10 points, is_conv_position_all="
              f"{is_conv_position_all(pts10)}")
        rps = find_rps(pts10)
        print(f"[INFO] |radon_pts| = {len(rps)}")
        if len(rps) > 0:
            max_vol = get_max_radon_intersection_metrics_nd(pts10, rps)
            _check("4D max-Radon vol returns finite > 0",
                   np.isfinite(max_vol) and max_vol > 0.0,
                   f"got {max_vol:.6f}")
        else:
            _check("4D Radon shaping (no Radon pts in config)", True,
                   "no Radon pts found; shaping returns 0 by contract")
    except Exception as e:
        print(f"[SKIP] 4D shaping smoke skipped: {e}")

    print(f"\n=== {pass_count} passed, {fail_count} failed ===")
    sys.exit(0 if fail_count == 0 else 1)


==> anc/supplementary_bundle/code/alphazero_3d/set_transformer.py <==
"""
Set Transformer modules and policy model for Radon point generation.

Based on: "Set Transformer: A Framework for Attention-based
Permutation-Invariant Input" (Lee et al., 2019)
https://arxiv.org/abs/1810.00825

The policy takes a set of already-placed tokens (unordered) and outputs
logits over the vocabulary for the next token to place.
"""

import math
import torch
import torch.nn as nn
import torch.nn.functional as F


class MAB(nn.Module):
    """Multihead Attention Block: MAB(Q, K) = LayerNorm(H + rFF(H))
    where H = LayerNorm(Q + Multihead(Q, K, K))."""

    def __init__(self, dim_Q, dim_K, dim_V, num_heads, ln=True):
        super().__init__()
        self.dim_V = dim_V
        self.num_heads = num_heads
        self.fc_q = nn.Linear(dim_Q, dim_V)
        self.fc_k = nn.Linear(dim_K, dim_V)
        self.fc_v = nn.Linear(dim_K, dim_V)
        if ln:
            self.ln0 = nn.LayerNorm(dim_V)
            self.ln1 = nn.LayerNorm(dim_V)
        self.fc_o = nn.Linear(dim_V, dim_V)

    def forward(self, Q, K):
        Q = self.fc_q(Q)
        K, V = self.fc_k(K), self.fc_v(K)

        dim_split = self.dim_V // self.num_heads
        Q_ = torch.cat(Q.split(dim_split, 2), 0)
        K_ = torch.cat(K.split(dim_split, 2), 0)
        V_ = torch.cat(V.split(dim_split, 2), 0)

        A = torch.softmax(Q_.bmm(K_.transpose(1, 2)) / math.sqrt(dim_split), 2)
        O = torch.cat((Q_ + A.bmm(V_)).split(Q.size(0), 0), 2)
        O = O if getattr(self, 'ln0', None) is None else self.ln0(O)
        O = O + F.relu(self.fc_o(O))
        O = O if getattr(self, 'ln1', None) is None else self.ln1(O)
        return O


class SAB(nn.Module):
    """Set Attention Block: SAB(X) = MAB(X, X)."""

    def __init__(self, dim_in, dim_out, num_heads, ln=True):
        super().__init__()
        self.mab = MAB(dim_in, dim_in, dim_out, num_heads, ln=ln)

    def forward(self, X):
        return self.mab(X, X)


class ISAB(nn.Module):
    """Induced Set Attention Block: reduces O(n^2) to O(n*m)
    via m learnable inducing points."""

    def __init__(self, dim_in, dim_out, num_heads, num_inds, ln=True):
        super().__init__()
        self.I = nn.Parameter(torch.Tensor(1, num_inds, dim_out))
        nn.init.xavier_uniform_(self.I)
        self.mab0 = MAB(dim_out, dim_in, dim_out, num_heads, ln=ln)
        self.mab1 = MAB(dim_in, dim_out, dim_out, num_heads, ln=ln)

    def forward(self, X):
        H = self.mab0(self.I.repeat(X.size(0), 1, 1), X)
        return self.mab1(X, H)


class PMA(nn.Module):
    """Pooling by Multihead Attention: aggregates set into k seed vectors."""

    def __init__(self, dim, num_heads, num_seeds, ln=True):
        super().__init__()
        self.S = nn.Parameter(torch.Tensor(1, num_seeds, dim))
        nn.init.xavier_uniform_(self.S)
        self.mab = MAB(dim, dim, dim, num_heads, ln=ln)

    def forward(self, X):
        return self.mab(self.S.repeat(X.size(0), 1, 1), X)


class SetTransformerPolicy(nn.Module):
    """
    Set Transformer policy for autoregressive point generation.

    At each step, takes the current set of placed tokens (unordered),
    encodes them via SAB layers (full attention), pools via PMA, and
    outputs logits over the vocabulary for the next token.

    Uses SAB (not ISAB) since max set size is 10 — full O(n^2)
    attention is cheaper and more expressive than ISAB for small sets.

    Args:
        vocab_size: total vocabulary size (e.g., 1601 for 3D grid + start)
        dim_hidden: hidden dimension
        num_heads: number of attention heads
        num_sab_layers: number of SAB encoder layers
        ln: whether to use LayerNorm
    """

    def __init__(self, vocab_size, dim_hidden=128, num_heads=4,
                 num_sab_layers=3, ln=True):
        super().__init__()
        self.vocab_size = vocab_size
        self.dim_hidden = dim_hidden

        # Token embedding (model tokens 0..vocab_size-1)
        self.token_embed = nn.Embedding(vocab_size, dim_hidden)

        # Learnable empty-set token for when no points are placed yet
        self.empty_token = nn.Parameter(torch.randn(1, 1, dim_hidden) * 0.02)

        # Encoder: stack of SAB layers (full attention, ideal for small sets)
        encoder_layers = []
        for _ in range(num_sab_layers):
            encoder_layers.append(SAB(dim_hidden, dim_hidden, num_heads, ln=ln))
        self.encoder = nn.Sequential(*encoder_layers)

        # Decoder: PMA pools to 1 vector, then project to logits
        self.pma = PMA(dim_hidden, num_heads, num_seeds=1, ln=ln)
        self.output_head = nn.Sequential(
            nn.Linear(dim_hidden, dim_hidden),
            nn.ReLU(),
            nn.Linear(dim_hidden, vocab_size),
        )

    def forward(self, token_set):
        """
        Args:
            token_set: (batch, k) tensor of model tokens currently placed.
                       k=0 is valid (empty set).

        Returns:
            logits: (batch, vocab_size) logits for next token.
        """
        batch_size = token_set.size(0)
        k = token_set.size(1)

        if k == 0:
            x = self.empty_token.expand(batch_size, -1, -1)
        else:
            x = self.token_embed(token_set)  # (batch, k, dim_hidden)

        x = self.encoder(x)   # (batch, k, dim_hidden)
        x = self.pma(x)       # (batch, 1, dim_hidden)
        x = x.squeeze(1)      # (batch, dim_hidden)
        logits = self.output_head(x)  # (batch, vocab_size)
        return logits


if __name__ == "__main__":
    print("=== Testing SetTransformerPolicy ===")

    vocab_size = 1601
    model = SetTransformerPolicy(vocab_size=vocab_size, dim_hidden=128,
                                  num_heads=4, num_sab_layers=3)

    n_params = sum(p.numel() for p in model.parameters())
    print(f"Parameters: {n_params/1e6:.2f}M")

    # Test with empty set
    empty = torch.zeros(4, 0, dtype=torch.long)
    logits = model(empty)
    assert logits.shape == (4, vocab_size), f"Empty set: {logits.shape}"
    print(f"[PASS] Empty set input: logits shape {logits.shape}")

    # Test with 5 tokens (seed)
    tokens_5 = torch.randint(1, vocab_size, (4, 5))
    logits = model(tokens_5)
    assert logits.shape == (4, vocab_size), f"5 tokens: {logits.shape}"
    print(f"[PASS] 5-token set input: logits shape {logits.shape}")

    # Test with 9 tokens
    tokens_9 = torch.randint(1, vocab_size, (4, 9))
    logits = model(tokens_9)
    assert logits.shape == (4, vocab_size), f"9 tokens: {logits.shape}"
    print(f"[PASS] 9-token set input: logits shape {logits.shape}")

    # Test permutation invariance
    tokens = torch.randint(1, vocab_size, (1, 6))
    logits1 = model(tokens)
    perm = torch.randperm(6)
    logits2 = model(tokens[:, perm])
    diff = (logits1 - logits2).abs().max().item()
    print(f"[INFO] Permutation invariance check: max diff = {diff:.6f}")

    print("\n=== All tests passed ===")


==> anc/supplementary_bundle/code/alphazero_3d/set_transformer_numeric.py <==
"""
Set Transformer with numerical (coordinate-based) token encoding and a
Perceiver-IO-style cross-attention output head.

Architecture:

  * Inputs are decoded into integer coordinates (x_1, ..., x_D) and passed
    through a fixed Fourier-feature map + a small Linear projection. Close
    lattice points receive close embeddings — spatial inductive bias on
    the input side.

  * Decoder (Jaegle et al., Perceiver IO, ICLR 2022): for every candidate
    lattice cell we form a query Q_v = γ(coord_v) via the same Fourier
    encoder used for input tokens. A cross-attention block MAB(Q, KV=H)
    lets each cell attend to the SAB-encoded placed-point latents H. A
    small MLP maps the per-cell attention output to a scalar logit:

        H        = SAB_stack(γ(placed_coords))                # (B, k, d)
        Q        = γ(grid_coords)                             # (V, d)
        out_v    = MAB(Q_v, KV=H)                             # (B, V, d)
        logit_v  = MLP(out_v)                                 # (B, V)

    No per-cell learnable parameters: every cell — seen or unseen — is
    scored by the same shared weights as a function of γ(coord_v).
    Geometric smoothness propagates through γ; expressivity is provided
    by the softmax/attention nonlinearity (not bounded by dim(γ)).

  * The model is dimension-agnostic. Pass ndim=2 or ndim=3 (or higher);
    the lattice side L and per-axis cardinality come from the constructor.
"""

import math

import torch
import torch.nn as nn

from set_transformer import MAB, SAB


class FourierEncoder(nn.Module):
    """Maps integer lattice coordinates to a dense embedding.

    Pipeline:
        token id  ──decode──►  (x_1, ..., x_D) ∈ Z^D
                  ──normalize──►  u ∈ [0, 1]^D
                  ──Fourier(fixed)──►  R^(2·D·K)
                  ──Linear(learned)──►  R^(d_model)

    The Fourier basis frequencies are 2^0 π, 2^1 π, ..., 2^(K-1) π, applied
    independently per axis. K = num_bands.

    Nyquist criterion for num_bands:
        Between adjacent cells on axis d (size L_d) the normalized coord u
        changes by Δu_d = 1/(L_d - 1). The phase shift at band k is
            Δϕ_d^k = 2^k · π / (L_d - 1).
        Non-aliased ⇔ Δϕ < π ⇔ 2^k < L_d - 1 ⇔ k ≤ log2(L_d - 1).

        Since one global frequency schedule is shared across all axes, the
        smallest axis sets the cap:
            K_safe = floor(log2(min_d L_d - 1)) + 1.

        Examples:
            [20, 20, 6]       → K_safe = 3
            [10, 10, 10, 10]  → K_safe = 4
            [20, 20, 20]      → K_safe = 5
            [32, 32, 32]      → K_safe = 5
            [64, 64]          → K_safe = 6

        Bands beyond K_safe are aliased and act as a per-cell hash rather
        than a smooth feature, defeating the geometric inductive bias.

        Pass ``num_bands=None`` to auto-pick K_safe.
    """

    @staticmethod
    def nyquist_safe_num_bands(lattice_sides):
        """K_safe = floor(log2(min L_d - 1)) + 1. See class docstring."""
        if isinstance(lattice_sides, int):
            lattice_sides = [lattice_sides]
        min_L = min(lattice_sides)
        if min_L <= 1:
            return 1
        return int(math.floor(math.log2(min_L - 1))) + 1

    def __init__(self, ndim, lattice_sides, num_bands, d_model):
        super().__init__()
        self.ndim = ndim
        if isinstance(lattice_sides, int):
            lattice_sides = [lattice_sides] * ndim
        assert len(lattice_sides) == ndim

        safe_K = self.nyquist_safe_num_bands(lattice_sides)
        if num_bands is None:
            num_bands = safe_K
        elif num_bands > safe_K:
            import warnings
            warnings.warn(
                f"FourierEncoder: num_bands={num_bands} exceeds the Nyquist-safe "
                f"value K_safe={safe_K} for lattice_sides={lattice_sides} "
                f"(limiting axis L={min(lattice_sides)}). Bands "
                f"k={safe_K}..{num_bands - 1} are aliased (Δϕ > π between "
                f"adjacent cells on the smallest axis); the geometric smoothness "
                f"prior is degraded.",
                stacklevel=2,
            )

        self.register_buffer(
            'lattice_sides',
            torch.tensor(lattice_sides, dtype=torch.float32),
        )
        self.num_bands = num_bands
        freqs = torch.tensor(
            [2.0 ** k * math.pi for k in range(num_bands)],
            dtype=torch.float32,
        )
        self.register_buffer('freqs', freqs)                       # (K,)
        self.proj = nn.Linear(2 * ndim * num_bands, d_model)

    def forward(self, coords):
        """coords: (..., D) integer lattice coords → embeddings (..., d_model)."""
        u = coords.to(self.freqs.dtype) / (self.lattice_sides - 1).clamp(min=1)
        angles = u.unsqueeze(-1) * self.freqs                       # (..., D, K)
        feats = torch.cat([angles.sin(), angles.cos()], dim=-1)     # (..., D, 2K)
        feats = feats.reshape(*coords.shape[:-1], 2 * self.ndim * self.num_bands)
        return self.proj(feats)


def _build_coord_grid(lattice_sides):
    """Enumerate all lattice points as a (L^D, D) tensor.

    Order matches the token id convention used by radon_utils_{2,3}d:
        token = sum_d x_d * stride_d, with stride_0 = 1 over the fastest axis.
    Specifically, for D=3 (radon_utils_3d): token = z*Lx*Ly + y*Lx + x,
    so axis 0 is x (fastest), axis 1 is y, axis 2 is z (slowest).
    """
    grids = [torch.arange(L, dtype=torch.long) for L in lattice_sides]
    mesh = torch.meshgrid(*grids, indexing='ij')                    # each (L, L, L)
    # mesh[i] varies along dim i. We want token order: axis 0 fastest.
    # Stack so that index 0 of the last dim is the fastest-varying coord.
    coords = torch.stack(mesh, dim=-1)                              # (L_0, ..., L_{D-1}, D)
    # Reorder to token-major: iterate slowest axis first in flatten.
    perm = list(range(len(lattice_sides) - 1, -1, -1))
    coords = coords.permute(*perm, len(lattice_sides))              # (L_{D-1}, ..., L_0, D)
    return coords.reshape(-1, len(lattice_sides))                   # (prod L, D)


class SetTransformerNumeric(nn.Module):
    """Set Transformer policy with Fourier-coord input and Perceiver-IO
    cross-attention output head.

    Args:
        ndim: spatial dimension (2 or 3+).
        lattice_sides: int or list[int] of length ndim. Per-axis cardinality.
            E.g. for radon_utils_3d: lattice_sides = [20, 20, 6].
        d_model: hidden dimension shared by encoder, queries, and decoder.
        num_bands: Fourier frequency bands per axis (K). ``None`` (default)
            auto-picks the largest non-aliased value
            ``K_safe = floor(log2(min L_d - 1)) + 1``
            (see ``FourierEncoder`` docstring for the derivation). Bands
            beyond ``K_safe`` are aliased and behave as a per-cell hash,
            breaking the geometric smoothness prior.
        num_heads: attention heads (used in both SAB stack and cross-attn).
        num_sab_layers: number of SAB encoder layers over placed points.
        d_score: deprecated. Retained as a kwarg for backward compatibility
            with older training scripts; silently ignored (the cross-attn
            decoder uses d_model throughout).
        ln: use LayerNorm inside MAB blocks.

    forward(token_ids) → logits over all L^D lattice points.

    The empty set (k=0) is handled by a learnable seed vector that acts as
    the single key/value the cross-attention decoder reads from.
    """

    def __init__(
        self,
        ndim,
        lattice_sides,
        d_model=128,
        num_bands=None,
        num_heads=4,
        num_sab_layers=3,
        d_score=None,
        ln=True,
    ):
        super().__init__()
        del d_score  # deprecated; cross-attn uses d_model throughout
        self.ndim = ndim
        if isinstance(lattice_sides, int):
            lattice_sides = [lattice_sides] * ndim
        self.lattice_sides = list(lattice_sides)
        self.vocab_size = 1
        for L in self.lattice_sides:
            self.vocab_size *= L
        self.d_model = d_model
        self.d_score = d_model  # backward-compat alias for logging

        self.encoder_coord = FourierEncoder(ndim, lattice_sides, num_bands, d_model)
        self.empty_token = nn.Parameter(torch.randn(1, 1, d_model) * 0.02)

        encoder_layers = [SAB(d_model, d_model, num_heads, ln=ln)
                          for _ in range(num_sab_layers)]
        self.encoder = nn.Sequential(*encoder_layers)

        # Perceiver-IO decoder: candidate cells are cross-attention queries;
        # placed-point latents are keys/values. One MAB block + small MLP.
        self.cross_attn = MAB(d_model, d_model, d_model, num_heads, ln=ln)
        self.logit_head = nn.Sequential(
            nn.Linear(d_model, d_model),
            nn.GELU(),
            nn.Linear(d_model, 1),
        )

        # Cached candidate coordinate grid (L^D, D). Encoded every forward
        # through encoder_coord, so the query bank reflects current weights.
        self.register_buffer('coord_grid', _build_coord_grid(self.lattice_sides))

    def _decode_tokens(self, token_ids):
        """Inverse of the radon_utils encode_point convention."""
        coords = []
        rem = token_ids
        strides_inner = [1]
        for L in self.lattice_sides[:-1]:
            strides_inner.append(strides_inner[-1] * L)
        # strides_inner[i] = product of lattice_sides[:i]; axis 0 is fastest.
        # Slowest axis first when extracting from token.
        rem = token_ids.clone()
        out = [None] * self.ndim
        for i in range(self.ndim - 1, -1, -1):
            stride = strides_inner[i]
            out[i] = rem // stride
            rem = rem - out[i] * stride
        return torch.stack(out, dim=-1)                              # (..., D)

    def encode_set(self, token_ids):
        coords = self._decode_tokens(token_ids)
        return self.encoder_coord(coords)

    def encode_all_candidates(self):
        return self.encoder_coord(self.coord_grid)                   # (L^D, d_model)

    def forward(self, token_set):
        """token_set: (B, k) long. k=0 allowed. Returns (B, vocab_size) logits.

        Decoder: each lattice cell forms a Fourier query Q_v = γ(coord_v)
        and reads from the placed-point latents H via cross-attention.
        """
        batch_size, k = token_set.size(0), token_set.size(1)

        if k == 0:
            H = self.empty_token.expand(batch_size, -1, -1)          # (B, 1, d)
        else:
            H = self.encode_set(token_set)                           # (B, k, d)

        H = self.encoder(H)                                          # (B, k, d)

        # Build per-cell queries: γ(coord) for every lattice cell, shared
        # across the batch. Same encoder_coord weights as the input side.
        gamma_grid = self.encode_all_candidates()                    # (V, d)
        Q = gamma_grid.unsqueeze(0).expand(batch_size, -1, -1)       # (B, V, d)

        # Cross-attention: each cell-query reads from placed-point latents.
        # MAB internally projects Q/K/V and adds a residual on the projected
        # query, preserving the smoothness of γ through to the output.
        out = self.cross_attn(Q, H)                                  # (B, V, d)

        logits = self.logit_head(out).squeeze(-1)                    # (B, V)
        return logits


if __name__ == "__main__":
    torch.manual_seed(0)

    # ---- 3D case matching radon_utils_3d (Lx=Ly=20, Lz=6) ----
    print("=== 3D: lattice_sides=[20, 20, 6] ===")
    model = SetTransformerNumeric(
        ndim=3, lattice_sides=[20, 20, 6],
        d_model=64, num_bands=4, num_heads=4, num_sab_layers=2,
    )
    n_params = sum(p.numel() for p in model.parameters())
    print(f"Params: {n_params/1e3:.1f}k    vocab_size={model.vocab_size}")

    # (a) shape checks
    for k in (0, 1, 5, 9):
        toks = torch.randint(0, model.vocab_size, (4, k), dtype=torch.long)
        logits = model(toks)
        assert logits.shape == (4, model.vocab_size), logits.shape
    print("[PASS] shape checks for k in {0,1,5,9}")

    # (b) permutation invariance
    toks = torch.randint(0, model.vocab_size, (1, 6), dtype=torch.long)
    l1 = model(toks)
    perm = torch.randperm(6)
    l2 = model(toks[:, perm])
    diff = (l1 - l2).abs().max().item()
    print(f"[INFO] permutation invariance max-diff = {diff:.2e}")
    assert diff < 1e-4, "permutation invariance broken"

    # (c) close coords → close embeddings
    enc = model.encoder_coord
    e_a = enc(torch.tensor([[3, 7, 1]]))
    e_b = enc(torch.tensor([[3, 7, 2]]))                            # 1 step in z
    e_far = enc(torch.tensor([[18, 1, 5]]))                         # far away
    d_close = (e_a - e_b).norm().item()
    d_far = (e_a - e_far).norm().item()
    print(f"[INFO] ||Enc(close)-Enc(close+1z)|| = {d_close:.3f}")
    print(f"[INFO] ||Enc(close)-Enc(far)||      = {d_far:.3f}")
    assert d_close < d_far, "Fourier encoder does not preserve locality"

    # (d) decode/encode consistency (vs. local make_encode_decode)
    from radon_utils import make_encode_decode
    _, _ref_decode = make_encode_decode([20, 20, 6])
    sample_tokens = torch.tensor([0, 1, 20, 400, 401, 1599, 2399], dtype=torch.long)
    decoded = model._decode_tokens(sample_tokens)
    for tok, (x, y, z) in zip(sample_tokens.tolist(), decoded.tolist()):
        rx, ry, rz = _ref_decode(tok)
        assert (x, y, z) == (rx, ry, rz), (tok, (x, y, z), (rx, ry, rz))
    print(f"[PASS] _decode_tokens matches make_encode_decode "
          f"on {len(sample_tokens)} samples")

    # (e) overfit a single (set → next-point) example
    print("\n=== Overfit test ===")
    target_token = 1234
    set_tokens = torch.tensor([[0, 19, 380, 399]], dtype=torch.long)  # 4 corners
    opt = torch.optim.Adam(model.parameters(), lr=5e-3)
    initial_logit = model(set_tokens)[0, target_token].item()
    for step in range(200):
        logits = model(set_tokens)
        loss = torch.nn.functional.cross_entropy(
            logits, torch.tensor([target_token]))
        opt.zero_grad(); loss.backward(); opt.step()
    final_logits = model(set_tokens)
    pred = final_logits.argmax(-1).item()
    print(f"loss after 200 steps: {loss.item():.4f}    "
          f"initial logit @ target: {initial_logit:.3f}    "
          f"final argmax = {pred}   target = {target_token}")
    assert pred == target_token, "failed to overfit single example"
    print("[PASS] overfit single example")

    # ---- 2D case matching radon_utils_2d (L=20) ----
    print("\n=== 2D: lattice_sides=[20, 20] ===")
    model2 = SetTransformerNumeric(
        ndim=2, lattice_sides=[20, 20],
        d_model=64, num_bands=4, num_heads=4, num_sab_layers=2,
    )
    for k in (0, 3, 7):
        toks = torch.randint(0, model2.vocab_size, (4, k), dtype=torch.long)
        assert model2(toks).shape == (4, model2.vocab_size)
    print(f"[PASS] 2D shape checks; vocab_size={model2.vocab_size}")

    from radon_utils import make_encode_decode as _med2
    _, _ref_decode_2d = _med2([20, 20])
    sample = torch.tensor([0, 1, 20, 21, 399], dtype=torch.long)
    decoded = model2._decode_tokens(sample)
    for tok, (x, y) in zip(sample.tolist(), decoded.tolist()):
        rx, ry = _ref_decode_2d(tok)
        assert (x, y) == (rx, ry), (tok, (x, y), (rx, ry))
    print(f"[PASS] 2D _decode_tokens matches make_encode_decode")

    print("\n=== All tests passed ===")


==> anc/supplementary_bundle/code/alphazero_3d/set_transformer_numeric_pv.py <==
"""Policy-value wrapper around ``SetTransformerNumeric`` for PPO training.

Shares the trunk (Fourier coord encoder + SAB stack over placed points)
between the policy head (existing Perceiver-IO cross-attention decoder
that produces logits over the full lattice) and a new value head (small
MLP over mean-pooled set latents that returns a scalar V(s)).

Why this layout: in PPO every state visited needs *both* the action
distribution (to sample / compute log-prob) and a value estimate (for
GAE and value regression). Sharing the trunk halves the forward cost vs
running two independent networks, and the SFT-pretrained encoder
weights remain useful for value estimation (the trunk already maps "set
of placed points" to a meaningful latent).

Warm-starting from a ``SetTransformerNumeric`` SFT checkpoint::

    model = SetTransformerNumericPV(ndim=3, lattice_sides=[20,20,6],
                                    d_model=256, num_bands=4, ...)
    state = torch.load("sft_ckpt.pt", weights_only=True)
    model.base.load_state_dict(state, strict=True)
    # value_head is randomly initialised; PPO learns it from scratch.

Only the policy trunk + head transfer; the value head bootstraps from
the random init during the first few thousand PPO updates.
"""

import torch
import torch.nn as nn

from set_transformer_numeric import SetTransformerNumeric


class SetTransformerNumericPV(nn.Module):
    """SetTransformerNumeric + value head sharing the encoder trunk.

    Args:
        ndim, lattice_sides, d_model, num_bands, num_heads, num_sab_layers,
        ln: forwarded to the underlying ``SetTransformerNumeric``.
        value_hidden: hidden width of the value-head MLP (defaults to
            ``d_model``).

    Forward APIs:
        ``forward(token_set)``: policy logits only (matches base API).
        ``policy_and_value(token_set)``: ``(logits, value)`` sharing trunk.
        ``value_only(token_set)``: just V(s).
    """

    def __init__(
        self,
        ndim,
        lattice_sides,
        d_model=128,
        num_bands=None,
        num_heads=4,
        num_sab_layers=3,
        ln=True,
        value_hidden=None,
    ):
        super().__init__()
        self.base = SetTransformerNumeric(
            ndim=ndim,
            lattice_sides=lattice_sides,
            d_model=d_model,
            num_bands=num_bands,
            num_heads=num_heads,
            num_sab_layers=num_sab_layers,
            ln=ln,
        )
        vh = value_hidden if value_hidden is not None else d_model
        self.value_head = nn.Sequential(
            nn.Linear(d_model, vh),
            nn.GELU(),
            nn.Linear(vh, 1),
        )

        # Convenience attribute aliases (for argparse logging etc.).
        self.ndim = self.base.ndim
        self.lattice_sides = self.base.lattice_sides
        self.vocab_size = self.base.vocab_size
        self.d_model = self.base.d_model
        self.d_score = self.base.d_score
        self.encoder_coord = self.base.encoder_coord

    def _encode_set(self, token_set):
        """Reproduce ``base.forward()`` up to the encoded set latents H.

        Returns H of shape ``(B, k_eff, d_model)`` where ``k_eff`` is the
        number of placed tokens, or 1 (the learnable empty-set seed) when
        the input set is empty.
        """
        batch_size, k = token_set.size(0), token_set.size(1)
        if k == 0:
            H = self.base.empty_token.expand(batch_size, -1, -1)
        else:
            H = self.base.encode_set(token_set)
        H = self.base.encoder(H)
        return H

    def _policy_from_H(self, H, batch_size):
        gamma_grid = self.base.encode_all_candidates()                # (V, d)
        Q = gamma_grid.unsqueeze(0).expand(batch_size, -1, -1)        # (B, V, d)
        out = self.base.cross_attn(Q, H)                              # (B, V, d)
        logits = self.base.logit_head(out).squeeze(-1)                # (B, V)
        return logits

    def _value_from_H(self, H):
        # Mean-pool over set elements. Works for k>=1 (real points) and the
        # k=0 case where H is a single empty-set seed token.
        pooled = H.mean(dim=1)                                        # (B, d)
        return self.value_head(pooled).squeeze(-1)                    # (B,)

    def policy_and_value(self, token_set):
        """Shared-trunk inference returning ``(logits, value)``.

        Use this in the PPO rollout (sample action + cache V) and in the
        PPO update (recompute log-prob + V under the current policy).
        """
        H = self._encode_set(token_set)
        batch_size = token_set.size(0)
        logits = self._policy_from_H(H, batch_size)
        value = self._value_from_H(H)
        return logits, value

    def value_only(self, token_set):
        """V(s) only; cheaper than ``policy_and_value`` because no cross-attn."""
        H = self._encode_set(token_set)
        return self._value_from_H(H)

    def forward(self, token_set):
        """Default ``forward`` returns logits only (matches base model API)."""
        return self.base(token_set)


if __name__ == "__main__":
    torch.manual_seed(0)
    model = SetTransformerNumericPV(
        ndim=3, lattice_sides=[20, 20, 6],
        d_model=64, num_bands=4, num_heads=4, num_sab_layers=2,
    )
    n_params = sum(p.numel() for p in model.parameters())
    n_value = sum(p.numel() for p in model.value_head.parameters())
    print(f"SetTransformerNumericPV: {n_params/1e6:.3f}M params  "
          f"(value_head: {n_value/1e3:.2f}K)")

    # Forward sanity.
    for k in (0, 1, 5, 11):
        tok = torch.randint(0, model.vocab_size, (2, k), dtype=torch.long)
        logits, value = model.policy_and_value(tok)
        print(f"  k={k:2d}  logits={tuple(logits.shape)}  value={tuple(value.shape)}  "
              f"V[0]={value[0].item():+.4f}")


==> anc/supplementary_bundle/code/alphazero_3d/trainer.py <==
"""AlphaZero trainer for the dimension-agnostic Radon point-set model.

Loss = value MSE + policy cross-entropy:

  * value head is an unbounded scalar regressed onto ``terminal_reward_nd``
    (no tanh), so plain MSE is used.
  * policy head outputs logits over the lattice; the target is the MCTS
    visit distribution, so the policy loss is the cross-entropy
    ``-sum_a pi(a) log softmax(logits)_a`` (KL up to a constant).

Inputs are batched per set-length: every sample in a batch must share the
same number of placed points ``k`` (the set-transformer forward takes a
fixed-``k`` ``(B, k)`` token tensor). Length bucketing is done by the caller
(see ``auto_pipeline``).
"""

import torch
import torch.nn as nn
import torch.optim as optim
from torch.utils.tensorboard import SummaryWriter

from net import build_net


VALUE_LOSS_WEIGHT = 20.0   # c_v: balances value MSE (~0.05) against policy CE (~6)


class AlphaLoss(nn.Module):
    """value MSE + policy cross-entropy (target = MCTS visit distribution).

    The value target is the (target_size-normalized) reward-to-go computed in
    ``MCTS.step_outcome``; the network learns this scalar directly (no h(·)
    transform). MCTS pulls the same scalar via ``_policy_from_net`` as the
    leaf-value bootstrap, so step rewards + bootstrap stay on the same scale.

    The total loss is ``c_v * value_MSE + policy_CE`` with ``c_v =
    VALUE_LOSS_WEIGHT``. Without weighting the value MSE (~0.05, target range
    ~[0, 2.2]) is ~100x smaller than policy CE (~6, vocab K~1300), so the
    shared backbone's gradient becomes policy-dominated and the value head
    underfits."""

    def forward(self, value_target, value_pred, policy_target, policy_logits):
        value_pred = value_pred.view(-1)
        value_loss = torch.mean((value_pred - value_target.view(-1)) ** 2)

        log_probs = torch.log_softmax(policy_logits, dim=-1)
        policy_loss = -(policy_target * log_probs).sum(dim=-1).mean()

        total = VALUE_LOSS_WEIGHT * value_loss + policy_loss
        return value_loss, policy_loss, total


class Trainer:
    """Wraps the PV network, optimizer, scheduler, and loss."""

    def __init__(self, lattice_sides, lr=3e-4, milestones=None, log_dir="runs/",
                 pretrained_model_path=None, d_model=128, num_bands=None,
                 num_heads=4, num_sab_layers=3, device=None):
        """Continuous-AlphaZero trainer: ONE net + optimizer, persistent across
        self-play iterations.

        Args:
            pretrained_model_path: full PV checkpoint to resume from. Used only
                to continue a previous run via ``--start-iteration``; otherwise
                the network is initialized fresh.
        """
        self.device = torch.device(
            device if device is not None
            else ("cuda:0" if torch.cuda.is_available() else "cpu"))
        print(f"Using device: {self.device}")

        self.net = build_net(
            lattice_sides, d_model=d_model, num_bands=num_bands,
            num_heads=num_heads, num_sab_layers=num_sab_layers).to(self.device)

        if pretrained_model_path is not None:
            print(f"Loading pretrained PV model from: {pretrained_model_path}")
            self.net.load_state_dict(
                torch.load(pretrained_model_path, map_location=self.device))

        # weight_decay=1e-4 matches AlphaZero's L2 weight regularization
        # coefficient. With Adam this is L2-on-gradient (not AdamW-style
        # decoupled), but at this magnitude the difference is negligible.
        self.optimizer = optim.Adam(self.net.parameters(), lr=lr,
                                    weight_decay=1e-4)
        self.scheduler = optim.lr_scheduler.MultiStepLR(
            self.optimizer, milestones=milestones or [100, 200, 300], gamma=0.2)
        self.criterion = AlphaLoss()
        self.writer = SummaryWriter(log_dir=log_dir)

    def train_step(self, token_set, policy_target, value_target, step):
        """One optimization step.

        Args:
            token_set: (B, k) long tensor of placed token ids (fixed k).
            policy_target: (B, vocab_size) float visit distribution.
            value_target: (B,) float terminal rewards.
        """
        self.net.train()
        self.optimizer.zero_grad()

        token_set = token_set.to(self.device)
        policy_target = policy_target.to(self.device)
        value_target = value_target.to(self.device)

        policy_logits, value_pred = self.net.policy_and_value(token_set)
        value_loss, policy_loss, total_loss = self.criterion(
            value_target, value_pred, policy_target, policy_logits)

        total_loss.backward()
        self.optimizer.step()

        self.writer.add_scalar("Loss/Value_Loss", value_loss.item(), step)
        self.writer.add_scalar("Loss/Policy_Loss", policy_loss.item(), step)
        self.writer.add_scalar("Loss/Total_Loss", total_loss.item(), step)
        return total_loss.item(), policy_loss.item(), value_loss.item()

    @torch.no_grad()
    def eval_step(self, token_set, policy_target, value_target):
        self.net.eval()
        token_set = token_set.to(self.device)
        policy_target = policy_target.to(self.device)
        value_target = value_target.to(self.device)
        policy_logits, value_pred = self.net.policy_and_value(token_set)
        value_loss, policy_loss, total_loss = self.criterion(
            value_target, value_pred, policy_target, policy_logits)
        return total_loss.item(), policy_loss.item(), value_loss.item()

    def save_model(self, path):
        torch.save(self.net.state_dict(), path)

    def load_model(self, path):
        self.net.load_state_dict(torch.load(path, map_location=self.device))


==> anc/supplementary_bundle/code/alphazero_4d/MCTS.py <==
"""AlphaZero MCTS for dimension-agnostic Radon-free point search.

Single-player "game": starting from an empty d-dimensional integer lattice,
place points one at a time. The objective is a Radon-free configuration of
``target_size`` points (a counterexample).

Reward structure (reward-to-go formulation)
--------------------------------------------
Each placement that keeps the set convex AND Radon-free earns a step reward
``STEP_REWARD = +1``. Both convex position and Radon-freeness are checked at
EVERY step and the episode terminates the moment either is violated -- this is
an exact prune: a non-convex point stays interior under any superset, and a
Radon point of a subset stays a Radon point of every superset, so a violated
state can never recover. Terminal cases (checked in this order):

  * a placement breaks convex position -> ``BREAK_REWARD = 0``;
  * a placement is convex but creates ``n`` Radon points (n>=1) ->
    ``RADON_C / (1 + n_radon)`` (a "warmer" failure: fewer Radon points = closer
    to a solution, and any convex-but-Radon state beats a convex break);
  * the set reaches ``target_size`` points still convex and Radon-free -> a
    counterexample, ``SUCCESS_C`` (large).

Because Radon presence terminates immediately, reaching ``target_size`` implies
the set was Radon-free at every step, so success is always ``n_radon = 0`` (no
graded term at the target). ``target_size`` alone is NOT success: a target-length
state that is non-convex scores 0 and one with Radon points scores RADON_C/(1+n).

The value target for a state is its **reward-to-go**: the sum of future step
rewards plus the terminal reward. This is past-independent (only future
potential matters). MCTS backups are MuZero-style: the return propagated to an
ancestor accumulates the per-edge rewards between that ancestor and the leaf,
plus the leaf value.

Geometry comes from ``radon_utils`` (Gurobi convex-position LP, Gurobi MIP +
PyNormaliz for Radon points). The policy/value net is ``SetTransformerNumericPV``.
"""

import collections
import logging
import time
from math import prod

import numpy as np
import torch
import torch.nn.functional as F
from tqdm import tqdm

from radon_utils import is_conv_position_all, find_rps, make_encode_decode

logging.basicConfig(level=logging.INFO)

# ------------------------------------------------------------------
# Reward constants (per-placement / terminal). These are the RAW per-step values
# in "points placed" units. ``step_outcome`` returns them divided by
# ``target_size`` so the cumulative reward-to-go lives in ~[0, 1] for normal
# games and ~[0, 1+SUCCESS_C/target_size] for counterexamples. The constant
# bound on the value range means we no longer need the h(·)/h_inv(·) value
# transform (the MSE was the original motivation) nor MinMax normalization
# in MCTS (PUCT's Q vs U balance just works at this scale).
# ------------------------------------------------------------------
STEP_REWARD = 1.0       # per valid (convex, radon-free, non-terminal) placement
SUCCESS_C = 25.0        # counterexample reward (target reached, convex, radon-free)
RADON_C = 2.0           # radon-break terminal reward = RADON_C / (1 + n_radon)
BREAK_REWARD = 0.0      # terminal reward when a placement breaks convex position

# ============================================================
# Profiling counters
# ============================================================
_profile_counts = {
    'get_valid_moves': 0,
    'get_valid_moves_time': 0.0,
    'convex_checks': 0,
    'convex_time': 0.0,
    'find_rps': 0,
    'find_rps_time': 0.0,
    'terminal_hits': 0,
    'non_terminal_hits': 0,
}


def reset_profile_counts():
    for key in _profile_counts:
        _profile_counts[key] = 0 if isinstance(_profile_counts[key], int) else 0.0


def get_profile_counts():
    return dict(_profile_counts)


# ============================================================
# State cache: memoize the Gurobi convex-position result and the Radon count,
# keyed by the (order-independent) set of placed tokens.
# ============================================================
class StateCache:
    def __init__(self, max_cache_size=20000):
        self.convex_cache = {}
        self.radon_cache = {}
        self.max_cache_size = max_cache_size
        self._convex_keys = collections.deque(maxlen=max_cache_size)
        self._radon_keys = collections.deque(maxlen=max_cache_size)
        self.convex_hits = 0
        self.convex_misses = 0
        self.radon_hits = 0
        self.radon_misses = 0

    @staticmethod
    def _key(tokens):
        return tuple(sorted(int(t) for t in tokens))

    def _evict(self, cache, keys):
        if len(cache) >= self.max_cache_size and len(keys) > 0:
            cache.pop(keys.popleft(), None)

    def get_convex(self, tokens, compute_fn):
        key = self._key(tokens)
        cached = self.convex_cache.get(key)
        if cached is not None:
            self.convex_hits += 1
            return cached
        self.convex_misses += 1
        result = compute_fn()
        self._evict(self.convex_cache, self._convex_keys)
        self.convex_cache[key] = result
        self._convex_keys.append(key)
        return result

    def get_radon(self, tokens, compute_fn):
        key = self._key(tokens)
        cached = self.radon_cache.get(key)
        if cached is not None:
            self.radon_hits += 1
            return cached
        self.radon_misses += 1
        result = compute_fn()
        self._evict(self.radon_cache, self._radon_keys)
        self.radon_cache[key] = result
        self._radon_keys.append(key)
        return result

    def get_stats(self):
        c_tot = self.convex_hits + self.convex_misses
        r_tot = self.radon_hits + self.radon_misses
        tot_hits = self.convex_hits + self.radon_hits
        tot = c_tot + r_tot
        return {
            'convex_hits': self.convex_hits,
            'convex_misses': self.convex_misses,
            'convex_hit_rate': (self.convex_hits / c_tot * 100) if c_tot else 0.0,
            'radon_hits': self.radon_hits,
            'radon_misses': self.radon_misses,
            'radon_hit_rate': (self.radon_hits / r_tot * 100) if r_tot else 0.0,
            'overall_hit_rate': (tot_hits / tot * 100) if tot else 0.0,
        }


# ============================================================
# Board: a set of placed integer lattice points in arbitrary dimension.
# ============================================================
class RadonBoard:
    """Empty-start, add-one-point-per-move board over a d-dim integer lattice.

    Args:
        lattice_sides: list[int] of per-axis cardinalities, e.g. [20, 20, 5, 5].
        target_size: number of points to place (episode horizon).
        device: torch device for the encoded token set.
        cache: optional ``StateCache``.
    """

    def __init__(self, lattice_sides, target_size, device="cpu", cache=None):
        self.lattice_sides = list(lattice_sides)
        self.ndim = len(self.lattice_sides)
        self.target_size = target_size
        self.device = device
        self.cache = cache
        self.vocab_size = prod(self.lattice_sides)
        self.action_size = self.vocab_size

        self._encode, self._decode = make_encode_decode(self.lattice_sides)

        self.points = []          # list[tuple[int, ...]]
        self.tokens = []          # list[int]
        self.occupied = set()     # set[int] token ids
        self.num_placed = 0

        self._convex = None       # cached is_convex()
        self._radon = None        # cached radon_count()

    def clone(self):
        new = RadonBoard.__new__(RadonBoard)
        new.lattice_sides = self.lattice_sides
        new.ndim = self.ndim
        new.target_size = self.target_size
        new.device = self.device
        new.cache = self.cache
        new.vocab_size = self.vocab_size
        new.action_size = self.action_size
        new._encode = self._encode
        new._decode = self._decode
        new.points = list(self.points)
        new.tokens = list(self.tokens)
        new.occupied = set(self.occupied)
        new.num_placed = self.num_placed
        new._convex = None
        new._radon = None
        return new

    @property
    def is_terminal(self):
        """Episode ends at target size, when convex position is broken, or when
        a Radon point appears (checked convex-first to avoid a meaningless
        find_rps on a non-convex set)."""
        if self.num_placed >= self.target_size:
            return True
        if not self.is_convex():
            return True
        return self.radon_count() > 0

    def is_convex(self):
        """True iff placed points are in convex position. Trivially True below
        ``ndim + 1`` points. One cached Gurobi ``is_conv_position_all`` call."""
        if self._convex is not None:
            return self._convex
        if self.num_placed < self.ndim + 1:
            self._convex = True
            return True

        def _compute():
            _profile_counts['convex_checks'] += 1
            t0 = time.time()
            r = bool(is_conv_position_all(self.points_array()))
            _profile_counts['convex_time'] += time.time() - t0
            return r

        result = (self.cache.get_convex(self.tokens, _compute)
                  if self.cache is not None else _compute())
        self._convex = result
        return result

    def radon_count(self):
        """Number of interior-lattice Radon points (0 below ``ndim + 2``).
        One cached Gurobi-MIP + PyNormaliz ``find_rps`` call."""
        if self._radon is not None:
            return self._radon
        if self.num_placed < self.ndim + 2:
            self._radon = 0
            return 0

        def _compute():
            _profile_counts['find_rps'] += 1
            t0 = time.time()
            n = len(find_rps(self.points_array()))
            _profile_counts['find_rps_time'] += time.time() - t0
            return n

        result = (self.cache.get_radon(self.tokens, _compute)
                  if self.cache is not None else _compute())
        self._radon = result
        return result

    def step_outcome(self):
        """Reward for ENTERING this state, plus ``(terminal, n_radon)``.

        All rewards are divided by ``target_size`` so the cumulative
        reward-to-go is naturally bounded in ~[0, 1] for normal games and
        ~[0, 1 + SUCCESS_C/target_size] for counterexamples. The value head
        therefore trains on a bounded target without needing an h(·) transform,
        and PUCT's Q vs U balance works without MinMax normalization.

        Checks run in order; the first match wins (so reaching ``target_size``
        is NOT sufficient -- it must also be convex and Radon-free):

          * convex break          -> (BREAK_REWARD / N,        True, -1)
          * convex but n>=1 Radon  -> (RADON_C/(1+n) / N,        True,  n)
          * target, convex, n=0    -> (SUCCESS_C / N,            True,  0)  counterexample
          * valid intermediate     -> (STEP_REWARD / N,          False, -1)

        where ``N = target_size``.
        """
        inv_ts = 1.0 / float(self.target_size)
        if not self.is_convex():
            return BREAK_REWARD * inv_ts, True, -1
        n = self.radon_count()
        if n > 0:
            return (RADON_C / (1.0 + n)) * inv_ts, True, n
        if self.num_placed >= self.target_size:
            return SUCCESS_C * inv_ts, True, 0
        return STEP_REWARD * inv_ts, False, -1

    def points_array(self):
        if self.num_placed == 0:
            return np.zeros((0, self.ndim), dtype=np.int64)
        return np.array(self.points, dtype=np.int64)

    def encode(self):
        """Token set for the network: LongTensor of shape (1, k)."""
        if self.num_placed == 0:
            return torch.zeros((1, 0), dtype=torch.long, device=self.device)
        return torch.tensor([self.tokens], dtype=torch.long, device=self.device)

    def get_valid_moves(self):
        """Boolean tensor (vocab_size,): the unoccupied cells. Only occupancy is
        masked (O(1)); convex position is NOT masked (handled as a terminal)."""
        _profile_counts['get_valid_moves'] += 1
        t0 = time.time()
        valid = torch.ones(self.vocab_size, dtype=torch.bool)
        if self.num_placed >= self.target_size:
            valid[:] = False
        else:
            for tok in self.occupied:
                valid[tok] = False
        _profile_counts['get_valid_moves_time'] += time.time() - t0
        return valid

    def apply_move(self, action):
        """Place a point at the cell encoded by ``action`` (a token id)."""
        action = int(action)
        self.points.append(self._decode(action))
        self.tokens.append(action)
        self.occupied.add(action)
        self.num_placed += 1
        self._convex = None
        self._radon = None


# ============================================================
# PUCT tree search
#
# With per-step rewards divided by target_size (see step_outcome), Q at the
# root lives in ~[0, 1 + SUCCESS_C/target_size] without any scale surprises,
# so MinMax normalization of Q is not needed. PUCT uses raw Q + puct * U.
# ============================================================
class DummyNode:
    def __init__(self):
        self.parent = None
        self.child_total_value = collections.defaultdict(float)
        self.child_number_visits = collections.defaultdict(float)


class UCTNode:
    def __init__(self, state, action_size, move=None, parent=None, puct=1.0):
        self.state = state
        self.move = move
        self.parent = parent
        self.puct = puct
        self.action_size = action_size
        self.children = {}
        self.is_expanded = False
        self.edge_reward = 0.0   # reward received entering this node from parent
        self.child_priors = torch.zeros(action_size)
        self.child_total_value = torch.zeros(action_size)
        self.child_number_visits = torch.zeros(action_size)
        # Plan D: once a child node is confirmed game-terminal (via step_outcome),
        # mark it here so best_child stops selecting it. Saves the wasted reads
        # PUCT would otherwise spend re-visiting known dead branches.
        self.child_is_terminal = torch.zeros(action_size, dtype=torch.bool)

    @property
    def number_visits(self):
        n = self.parent.child_number_visits[self.move]
        return n if isinstance(n, torch.Tensor) else torch.tensor(float(n))

    @number_visits.setter
    def number_visits(self, value):
        self.parent.child_number_visits[self.move] = value

    @property
    def total_value(self):
        v = self.parent.child_total_value[self.move]
        return v if isinstance(v, torch.Tensor) else torch.tensor(float(v))

    @total_value.setter
    def total_value(self, value):
        self.parent.child_total_value[self.move] = value

    def child_Q(self):
        return self.child_total_value / (1 + self.child_number_visits)

    def child_U(self):
        return torch.sqrt(self.number_visits) * (
            self.child_priors / (1 + self.child_number_visits))

    def best_child(self):
        q = self.child_Q()
        score = q + self.puct * self.child_U()
        # Two masks: prior=0 (occupancy invalid) and known-terminal child (Plan D).
        # Both share the -1e9 sentinel; the actual Q/visit values are untouched, so
        # backup is never affected. Only argmax is steered away.
        neg_inf = torch.full_like(score, -1e9)
        score = torch.where(self.child_priors > 0, score, neg_inf)
        score = torch.where(self.child_is_terminal, neg_inf, score)
        return int(torch.argmax(score).item())

    def select_leaf(self, max_depth=1000):
        """Descend via PUCT until reaching an unexpanded or game-terminal node.
        Returns ``(leaf, depth)`` where depth counts how many edges we traversed
        from this node to the leaf -- used to log MCTS search depth."""
        current = self
        depth = 0
        while (current.is_expanded and not current.state.is_terminal
               and depth < max_depth):
            best_move = current.best_child()
            current = current.maybe_add_child(best_move)
            depth += 1
        return current, depth

    def expand(self, policy_probs, valid_moves, top_k=None):
        """Set child priors from the (occupancy-masked) policy. With ``top_k``,
        only the K highest-prior legal cells become children -- essential when
        the lattice (vocab) is huge relative to ``num_reads`` so the search
        actually follows the policy instead of degenerating to low-index ties."""
        masked = policy_probs * valid_moves
        if top_k is not None and 0 < top_k < masked.numel():
            vals, idx = torch.topk(masked, top_k)
            keep = torch.zeros_like(masked)
            keep[idx] = vals
            masked = keep
        total = masked.sum()
        self.child_priors = (masked / total).float() if total > 0 else masked.float()
        self.is_expanded = True

    def maybe_add_child(self, move):
        if move not in self.children:
            next_state = self.state.clone()
            next_state.apply_move(move)
            self.children[move] = UCTNode(
                next_state, action_size=self.action_size,
                move=move, parent=self, puct=self.puct)
        return self.children[move]

    def backup(self, leaf_value):
        """MuZero-style: accumulate per-edge rewards from the leaf up. The
        return credited to the edge into ``current`` is
        ``edge_reward(current) + (return from current onward)``."""
        G = leaf_value
        current = self
        while current.parent is not None:
            G = current.edge_reward + G
            current.number_visits = current.number_visits + 1
            current.total_value = current.total_value + G
            current = current.parent


def temperature_sample(counts, temperature=1.0):
    # AlphaZero-style sampling: probs ∝ counts^(1/T). Doing softmax on raw
    # visit counts saturates almost instantly (a 300-visit gap → ~exp(-300)
    # mass on the runner-up), so T=1.0 effectively collapses to argmax and
    # kills self-play exploration.
    if temperature is None or temperature == 0:
        return int(torch.argmax(counts).item())
    if temperature < 0:
        raise ValueError("Temperature must be non-negative")
    counts = counts.float().clamp_min(0)
    scaled = counts if temperature == 1.0 else counts.pow(1.0 / temperature)
    total = scaled.sum()
    if total <= 0:
        return int(torch.argmax(counts).item())
    probs = scaled / total
    return int(torch.multinomial(probs, num_samples=1).item())


def _policy_from_net(net, token_set):
    """Softmax policy (vocab,) and scalar value estimate from the PV model.
    The value head is trained directly against the (target_size-normalized)
    reward-to-go, so the raw scalar is returned without any inverse transform."""
    with torch.no_grad():
        logits, value = net.policy_and_value(token_set)
    probs = F.softmax(logits.view(-1), dim=0).cpu()
    return probs, float(value.view(-1)[0].item())


def UCT_search(state, num_reads, net, add_dirichlet_noise=True,
               dirichlet_alpha=0.3, noise_weight=0.25, puct=1.0,
               temperature=1.0, show_progress=False, top_k=None):
    """PUCT search from ``state``; returns ``(chosen_action, root)``."""
    root = UCTNode(state.clone(), action_size=state.action_size,
                   move=None, parent=DummyNode(), puct=puct)
    root.edge_reward = 0.0

    probs, _ = _policy_from_net(net, root.state.encode())
    valid = root.state.get_valid_moves()
    root.expand(probs, valid, top_k=top_k)

    if add_dirichlet_noise:
        legal = root.child_priors > 0
        n_legal = int(legal.sum().item())
        if n_legal > 0:
            noise = torch.zeros_like(root.child_priors)
            noise[legal] = torch.distributions.Dirichlet(
                dirichlet_alpha * torch.ones(n_legal)).sample()
            root.child_priors = ((1 - noise_weight) * root.child_priors
                                 + noise_weight * noise)

    # Per-read depth log + terminal-hit count; aggregated to root.search_stats.
    leaf_depths = []
    n_terminal_this_search = 0

    iterator = tqdm(range(num_reads)) if show_progress else range(num_reads)
    for _ in iterator:
        leaf, depth = root.select_leaf()
        leaf_depths.append(depth)

        reward, terminal, _n = leaf.state.step_outcome()
        leaf.edge_reward = reward

        if terminal:
            _profile_counts['terminal_hits'] += 1
            n_terminal_this_search += 1
            leaf_value = 0.0
            # Plan D: tell PARENT that this child is dead, so future PUCT skips it.
            # Skip when leaf is root (no parent move) or parent is DummyNode.
            if leaf.move is not None and isinstance(leaf.parent, UCTNode):
                leaf.parent.child_is_terminal[leaf.move] = True
        else:
            valid = leaf.state.get_valid_moves()
            if not bool(valid.any().item()):   # full lattice (safety net)
                _profile_counts['terminal_hits'] += 1
                n_terminal_this_search += 1
                leaf_value = 0.0
                if leaf.move is not None and isinstance(leaf.parent, UCTNode):
                    leaf.parent.child_is_terminal[leaf.move] = True
            else:
                _profile_counts['non_terminal_hits'] += 1
                probs, value = _policy_from_net(net, leaf.state.encode())
                leaf.expand(probs, valid, top_k=top_k)
                leaf_value = value

        leaf.backup(leaf_value)

    # Search-depth + terminal stats for this MCTS call -- consumed by play_game.
    depths_arr = np.asarray(leaf_depths)
    root.search_stats = {
        'max_search_depth':  int(depths_arr.max()) if depths_arr.size else 0,
        'avg_search_depth':  float(depths_arr.mean()) if depths_arr.size else 0.0,
        'p90_search_depth':  float(np.percentile(depths_arr, 90)) if depths_arr.size else 0.0,
        'terminal_hit_rate': n_terminal_this_search / max(num_reads, 1),
        'n_terminal_children_marked': int(root.child_is_terminal.sum().item()),
    }

    return temperature_sample(root.child_number_visits, temperature), root


def play_game(lattice_sides, target_size, net, num_reads, seed=None,
              add_dirichlet_noise=True, dirichlet_alpha=0.3, puct=1.0,
              cache=None, temperature=1.0, return_mcts_stats=False,
              show_progress=False, top_k=None, force_origin=True):
    """Play one self-play game.

    Returns ``(game_data, cache_stats)`` (or with ``return_mcts_stats`` the
    triple ``(game_data, mcts_stats, cache_stats)``).

    ``game_data`` entries: ``(tokens, policy, n_radon_final, value_target)``
    where ``value_target`` is the **reward-to-go** from that state (sum of
    future step rewards + terminal reward), ``n_radon_final`` is the final
    configuration's Radon count (-1 if it ended on a convex break), ``policy``
    is the float32 (vocab,) MCTS visit distribution, and ``tokens`` is the
    placed set (list[int]).
    """
    if seed is not None:
        import random
        random.seed(seed)
        np.random.seed(seed)
        torch.manual_seed(seed)

    if cache is None:
        cache = StateCache()

    device = next(net.parameters()).device
    state = RadonBoard(lattice_sides, target_size, device=device, cache=cache)

    # Optional symmetry-breaker: pre-place token 0 = (0, ..., 0). Translation
    # invariance of the lattice means we can fix one point WLOG, and forcing
    # it shifts the agent's burden from "where is the first point" (a trivially
    # symmetric, signal-free decision) onto the remaining target-1 placements.
    # The forced move is NOT recorded in pre_move (no policy/value target),
    # so training only sees decisions from k=1 onward.
    if force_origin and state.action_size > 0:
        state.apply_move(0)
        logging.info(f"  Move 0/{target_size} (origin pre-placed, token 0)")

    pre_move = []     # (tokens, policy) recorded before each move
    rewards = []      # step reward received by each move
    mcts_stats = []
    final_n_radon = -1
    move_idx = 0

    while not state.is_terminal and state.num_placed < state.vocab_size:
        t0 = time.time()
        best_move, root = UCT_search(
            state, num_reads, net,
            add_dirichlet_noise=add_dirichlet_noise,
            dirichlet_alpha=dirichlet_alpha, puct=puct,
            temperature=temperature, show_progress=show_progress, top_k=top_k)

        visits = root.child_number_visits
        total_visits = visits.sum()
        policy = (visits / total_visits) if total_visits > 0 else visits
        pre_move.append((list(state.tokens), policy.detach().cpu().clone()))

        if return_mcts_stats:
            stat = {
                'child_number_visits': visits.detach().cpu().clone(),
                'child_Q_values': root.child_Q().detach().cpu().clone(),
                'child_priors': root.child_priors.detach().cpu().clone(),
            }
            stat.update(root.search_stats)   # adds the 5 depth/terminal scalars
            mcts_stats.append(stat)

        state.apply_move(best_move)
        reward, terminal, n_radon = state.step_outcome()
        rewards.append(reward)
        logging.info(
            f"  Move {move_idx + 1}/{target_size} (k={state.num_placed}): "
            f"{time.time() - t0:.1f}s, token {int(best_move)}, "
            f"step_reward={reward:.3f}{' [terminal]' if terminal else ''}")
        move_idx += 1
        del root
        if terminal:
            final_n_radon = n_radon
            break

    # Reward-to-go: G_t = sum of step rewards from move t onward.
    reward_to_go = [0.0] * len(rewards)
    running = 0.0
    for i in range(len(rewards) - 1, -1, -1):
        running += rewards[i]
        reward_to_go[i] = running

    logging.info(f"  Terminal: k={state.num_placed}, n_radon={final_n_radon}, "
                 f"return(G_0)={reward_to_go[0] if reward_to_go else 0.0:.3f}")

    game_data = [(tokens, pol, final_n_radon, reward_to_go[t])
                 for t, (tokens, pol) in enumerate(pre_move)]

    if return_mcts_stats:
        return game_data, mcts_stats, cache.get_stats()
    return game_data, cache.get_stats()


def MCTS_self_play(net, lattice_sides, target_size, cpu, iteration,
                   num_reads=20, add_dirichlet_noise=True, dirichlet_alpha=0.3,
                   puct=1.0, seed=None, cache=None, top_k=None,
                   force_origin=True):
    """Run one self-play game; return ``(cpu_dataset, profiling_counts)``.

    ``cpu_dataset`` entries are 5-tuples per recorded move::

        (tokens np.int64 (k,),
         policy np.float32 (vocab,),           # normalized root visit dist (training target)
         n_radon_final,
         value_target=reward_to_go,
         mcts_root_stats dict)                 # raw priors / Q / visit counts

    ``mcts_root_stats`` has three np.float32 (vocab,) arrays:
      * ``priors``  -- network's prior at this root, AFTER top-K masking and
                       Dirichlet mixing (what PUCT actually saw)
      * ``Q``       -- final per-action Q value after ``num_reads`` simulations
      * ``visits``  -- raw child visit counts (sum ≈ num_reads)

    Training only reads positions [0], [1], [3] of each tuple, so the extra
    fields don't change the training loop. They exist for offline analysis of
    policy/MCTS divergence (visit ≠ prior), Q ranges (PUCT calibration), and
    which prior-high actions PUCT pruned.
    """
    reset_profile_counts()
    if cache is None:
        cache = StateCache()

    data, mcts_stats, cache_stats = play_game(
        lattice_sides, target_size, net, num_reads, seed=seed,
        add_dirichlet_noise=add_dirichlet_noise, dirichlet_alpha=dirichlet_alpha,
        puct=puct, cache=cache, return_mcts_stats=True, top_k=top_k,
        force_origin=force_origin)

    cpu_dataset = []
    for (tokens, policy, n_radon, value_target), root_stats in zip(data, mcts_stats):
        stats_np = {
            'priors':  root_stats['child_priors'].numpy().astype(np.float32),
            'Q':       root_stats['child_Q_values'].numpy().astype(np.float32),
            'visits':  root_stats['child_number_visits'].numpy().astype(np.float32),
            # Plan D + search-depth diagnostics for offline analysis
            'max_search_depth':  int(root_stats['max_search_depth']),
            'avg_search_depth':  float(root_stats['avg_search_depth']),
            'p90_search_depth':  float(root_stats['p90_search_depth']),
            'terminal_hit_rate': float(root_stats['terminal_hit_rate']),
            'n_terminal_children_marked': int(root_stats['n_terminal_children_marked']),
        }
        cpu_dataset.append((
            np.array(tokens, dtype=np.int64),
            policy.numpy().astype(np.float32) if isinstance(policy, torch.Tensor)
            else np.asarray(policy, dtype=np.float32),
            int(n_radon),
            float(value_target),
            stats_np,
        ))

    prof = get_profile_counts()
    logging.info(
        f"[Process {cpu}] {len(cpu_dataset)} samples | "
        f"cache hit {cache_stats['overall_hit_rate']:.1f}% | "
        f"convex {prof['convex_checks']}/{prof['convex_time']:.1f}s | "
        f"find_rps {prof['find_rps']}/{prof['find_rps_time']:.1f}s | "
        f"term/nonterm {prof['terminal_hits']}/{prof['non_terminal_hits']}")
    return cpu_dataset, prof


# ============================================================
# Pure-policy rollout (NO MCTS) -- Stage B value pre-training.
# ============================================================
def policy_rollout(lattice_sides, target_size, net, seed=None, temperature=1.0,
                   cache=None):
    """Roll out the network's policy directly (no tree search): sample each
    placement from the occupancy-masked policy. Used to evaluate the *fixed*
    SFT policy in Stage B -- running MCTS with an untrained value head would
    corrupt the trajectories instead of reflecting the policy.

    Returns the same ``game_data`` format as ``play_game``:
    ``(tokens, policy, n_radon_final, value_target=reward_to_go)``.
    """
    if seed is not None:
        import random
        random.seed(seed)
        np.random.seed(seed)
        torch.manual_seed(seed)
    if cache is None:
        cache = StateCache()

    device = next(net.parameters()).device
    state = RadonBoard(lattice_sides, target_size, device=device, cache=cache)
    pre_move, rewards = [], []
    final_n_radon = -1

    while not state.is_terminal and state.num_placed < state.vocab_size:
        probs, _ = _policy_from_net(net, state.encode())
        valid = state.get_valid_moves()
        masked = probs * valid
        if float(masked.sum()) <= 0:
            break
        masked = masked / masked.sum()
        if temperature == 0:
            action = int(torch.argmax(masked).item())
        else:
            if temperature != 1.0:
                logp = torch.log(masked.clamp_min(1e-12)) / temperature
                masked = torch.softmax(logp, dim=0) * valid
                masked = masked / masked.sum()
            action = int(torch.multinomial(masked, 1).item())
        pre_move.append((list(state.tokens), masked.detach().cpu().clone()))
        state.apply_move(action)
        reward, terminal, n_radon = state.step_outcome()
        rewards.append(reward)
        if terminal:
            final_n_radon = n_radon
            break

    reward_to_go = [0.0] * len(rewards)
    running = 0.0
    for i in range(len(rewards) - 1, -1, -1):
        running += rewards[i]
        reward_to_go[i] = running

    logging.info(f"  [policy rollout] k={state.num_placed}, n_radon={final_n_radon}, "
                 f"return={reward_to_go[0] if reward_to_go else 0.0:.3f}")
    game_data = [(tokens, pol, final_n_radon, reward_to_go[t])
                 for t, (tokens, pol) in enumerate(pre_move)]
    return game_data, cache.get_stats()


def policy_self_play(net, lattice_sides, target_size, cpu, iteration,
                     temperature=1.0, seed=None, cache=None):
    """Stage-B self-play: one pure-policy rollout, returned in the dataset
    format ``(tokens np.int64, policy np.float32, n_radon, value_target)``."""
    reset_profile_counts()
    if cache is None:
        cache = StateCache()
    data, _stats = policy_rollout(lattice_sides, target_size, net, seed=seed,
                                  temperature=temperature, cache=cache)
    cpu_dataset = []
    for tokens, policy, n_radon, value_target in data:
        cpu_dataset.append((
            np.array(tokens, dtype=np.int64),
            policy.numpy().astype(np.float32) if isinstance(policy, torch.Tensor)
            else np.asarray(policy, dtype=np.float32),
            int(n_radon),
            float(value_target),
        ))
    return cpu_dataset, get_profile_counts()


==> anc/supplementary_bundle/code/alphazero_4d/auto_pipeline.py <==
#!/usr/bin/env python3
"""Automated AlphaZero pipeline for dimension-agnostic Radon-free search.

Continuous AlphaZero: ONE policy-value network and optimizer are kept in memory
across all iterations and updated in place -- there is no per-iteration
evaluation/selection gate (that was the AlphaGo-Zero scheme). Each iteration:
  1. MCTS self-play with the latest network to collect
     (token_set, visit-policy, reward-to-go) data, starting from an empty
     d-dim lattice each game (data is saved every iteration).
  2. Train the persistent network for a FIXED number of gradient steps.
  3. (monitoring only) Greedy-gameplay eval to log progress; never gates training.
Model checkpoints are written every ``--checkpoint-every`` iterations to save
storage; the latest one is used to resume via ``--start-iteration``.

The board is specified by ``--lattice-sides`` (per-axis cardinalities, e.g.
``20,20,6``) and ``--target-size`` (number of points to place). Dimension is
``len(lattice_sides)`` -- any d >= 2 works. Geometry + reward come from
``radon_utils`` (Gurobi); see ``radon_utils.terminal_reward_nd``.
"""

import argparse
import collections
import csv
import logging
import pickle
import random
import shutil
import time
from collections import deque
from pathlib import Path

import numpy as np
import torch
import torch.multiprocessing as mp
from tqdm import tqdm

from MCTS import MCTS_self_play, StateCache, play_game
from trainer import Trainer

logging.basicConfig(level=logging.INFO, format='%(asctime)s - %(levelname)s - %(message)s')


def get_device():
    return torch.device("cuda:0" if torch.cuda.is_available() else "cpu")


class ReplayBuffer:
    """Replay buffer of dataset file paths. ``max_size=None`` (or <0) keeps ALL
    past iterations' trajectories (unbounded); a positive size is FIFO."""

    def __init__(self, max_size=None):
        unbounded = max_size is None or max_size < 0
        self.buffer = deque() if unbounded else deque(maxlen=max_size)
        self.max_size = None if unbounded else max_size

    def add(self, dataset_path):
        if Path(dataset_path).exists():
            self.buffer.append(dataset_path)
            cap = "all" if self.max_size is None else self.max_size
            logging.info(f"Added {dataset_path} to replay buffer "
                         f"(size: {len(self.buffer)}/{cap})")
        else:
            logging.warning(f"Dataset {dataset_path} does not exist, skipping")

    def get_all_paths(self):
        return list(self.buffer)

    def __len__(self):
        return len(self.buffer)

    def is_empty(self):
        return len(self.buffer) == 0


def load_samples(dataset_paths):
    """Load and concatenate samples from one or more pickle files.

    Each sample is a 5-tuple ``(tokens np.int64 (k,), policy np.float32 (V,),
    n_radon, value_target, mcts_root_stats dict)``. Training reads only
    positions [0], [1], [3]; the ``mcts_root_stats`` dict (keys: priors / Q /
    visits, each np.float32 (V,)) is for offline analysis. Older pickles
    written before the stats addition will be 4-tuples; downstream code must
    not assume position [4] exists.
    """
    if isinstance(dataset_paths, (str, Path)):
        dataset_paths = [dataset_paths]
    samples = []
    for path in dataset_paths:
        with open(path, "rb") as f:
            samples.extend(pickle.load(f))
    return samples


def _bucket_by_length(samples):
    """Group samples by set length ``k`` (the set-transformer needs a fixed k
    per batch). Returns ``(lengths, buckets, weights)`` where ``weights`` is the
    per-length sampling probability proportional to bucket size."""
    by_len = collections.defaultdict(list)
    for s in samples:
        by_len[len(s[0])].append(s)
    lengths = list(by_len.keys())
    sizes = np.array([len(by_len[k]) for k in lengths], dtype=np.float64)
    weights = sizes / sizes.sum()
    return lengths, by_len, weights


def _sample_batch(lengths, buckets, weights, batch_size, rng):
    """Draw one length-homogeneous minibatch from the bucketed buffer."""
    k = lengths[rng.choice(len(lengths), p=weights)]
    bucket = buckets[k]
    n = min(batch_size, len(bucket))
    idx = rng.choice(len(bucket), size=n, replace=False)
    batch = [bucket[i] for i in idx]
    tokens = torch.as_tensor(np.stack([b[0] for b in batch]), dtype=torch.long)
    policy = torch.as_tensor(np.stack([b[1] for b in batch]), dtype=torch.float32)
    value = torch.as_tensor(np.array([b[3] for b in batch]), dtype=torch.float32)
    return tokens, policy, value


def train_on_dataset(trainer, dataset_path, iteration, train_steps=1000,
                     batch_size=32, replay_buffer=None, global_step=0,
                     save_path=None, log_every=200, loss_csv_path=None,
                     n_games=None, avg_traj_len=None, min_traj_len=None,
                     max_traj_len=None):
    """Train the persistent PV network for a FIXED number of gradient steps,
    each on a length-homogeneous minibatch sampled uniformly from the (possibly
    unbounded) replay buffer. This decouples per-iteration training cost from
    buffer size, which is what makes a keep-all buffer feasible.

    The network/optimizer live on ``trainer`` and persist across iterations
    (continuous AlphaZero). TensorBoard uses a cumulative ``global_step`` so the
    loss curve is continuous. ``save_path`` is written only when given (sparse
    checkpointing to save storage). Returns the updated global step."""
    if replay_buffer is not None and not replay_buffer.is_empty():
        paths = replay_buffer.get_all_paths()
        samples = load_samples(paths)
        logging.info(f"Training on {len(samples)} samples from {len(paths)} buffered iters")
    else:
        samples = load_samples(dataset_path)
        logging.info(f"Training on {len(samples)} samples")

    lengths, buckets, weights = _bucket_by_length(samples)
    rng = np.random.default_rng(1234 + iteration)

    recent = []
    for step in range(train_steps):
        tokens, policy, value = _sample_batch(lengths, buckets, weights, batch_size, rng)
        gstep = global_step + step
        total, p_loss, v_loss = trainer.train_step(tokens, policy, value, gstep)
        recent.append((total, p_loss, v_loss))
        if (step + 1) % log_every == 0:
            m = np.mean(recent[-log_every:], axis=0)
            logging.info(f"  step {step + 1}/{train_steps}: total={m[0]:.3f} "
                         f"policy={m[1]:.3f} value={m[2]:.3f}")
            trainer.writer.add_scalar("Train_Loss/Total", m[0], gstep)
            trainer.writer.add_scalar("Train_Loss/Policy", m[1], gstep)
            trainer.writer.add_scalar("Train_Loss/Value", m[2], gstep)

    avg = np.mean(recent, axis=0) if recent else (0.0, 0.0, 0.0)
    if save_path is not None:
        Path(save_path).parent.mkdir(parents=True, exist_ok=True)
        trainer.save_model(save_path)
        logging.info(f"Saved checkpoint: {save_path} (avg loss total/policy/value = "
                     f"{avg[0]:.3f}/{avg[1]:.3f}/{avg[2]:.3f})")
    else:
        logging.info(f"No checkpoint this iter (avg loss total/policy/value = "
                     f"{avg[0]:.3f}/{avg[1]:.3f}/{avg[2]:.3f})")
    if loss_csv_path is not None and recent:
        append_loss_metrics(loss_csv_path, iteration,
                            global_step + train_steps,
                            float(avg[0]), float(avg[1]), float(avg[2]),
                            n_games=n_games, avg_traj_len=avg_traj_len,
                            min_traj_len=min_traj_len,
                            max_traj_len=max_traj_len)
    return global_step + train_steps


def evaluate_model_by_gameplay(model, lattice_sides, target_size, num_games=3,
                               num_reads=20, puct=1.0, iteration=1, top_k=64,
                               force_origin=True):
    """Play greedy (temperature=0, no Dirichlet) games. Selection metric is the
    trajectory **return** = reward-to-go of the start state (G_0 = #steps placed
    + terminal g(n_radon)); higher is better. ``n_radon`` of the final
    configuration is reported too (-1 if it ended on a convex break)."""
    model.eval()
    logging.info(f"  Playing {num_games} evaluation games...")
    rewards, radons = [], []
    for game_idx in range(num_games):
        seed = 10000 + game_idx + iteration * 1000
        cache = StateCache()
        game_data, _ = play_game(
            lattice_sides, target_size, model, num_reads, seed=seed,
            add_dirichlet_noise=False, puct=puct, cache=cache, temperature=0,
            top_k=top_k, force_origin=force_origin)
        if not game_data:
            continue
        ret = game_data[0][3]        # reward-to-go from the start = full return
        n_radon = game_data[0][2]    # final configuration's Radon count
        rewards.append(ret)
        radons.append(n_radon)
        logging.info(f"    Game {game_idx + 1}: return={ret:.3f}, n_radon={n_radon}, "
                     f"steps_placed={len(game_data)}")

    valid_radons = [r for r in radons if r >= 0]
    return {
        'avg_reward': (sum(rewards) / len(rewards)) if rewards else -float('inf'),
        'max_reward': max(rewards) if rewards else -float('inf'),
        'min_radon_points': (min(valid_radons) if valid_radons else float('inf')),
        'avg_radon_points': (sum(valid_radons) / len(valid_radons)) if valid_radons else float('inf'),
    }


def clean_dataset_directory(base_dir):
    p = Path(base_dir)
    if p.exists():
        logging.info(f"Cleaning dataset directory: {base_dir}")
        shutil.rmtree(base_dir, ignore_errors=True)
    p.mkdir(parents=True, exist_ok=True)
    logging.info(f"Created clean dataset directory: {base_dir}")


EVAL_CSV_FIELDS = ("iteration", "global_step", "max_reward", "avg_reward",
                   "min_radon_points", "avg_radon_points")
LOSS_CSV_FIELDS = ("iteration", "global_step", "avg_total_loss",
                   "avg_policy_loss", "avg_value_loss",
                   "n_games", "avg_traj_len", "min_traj_len", "max_traj_len")
VISIT_CSV_FIELDS = ("iteration", "game", "move", "k_before", "n_legal",
                    "max_visit_prob", "entropy", "n_effective",
                    "top1_prob", "top2_prob", "top5_mass",
                    "max_search_depth", "avg_search_depth", "p90_search_depth",
                    "terminal_hit_rate", "n_terminal_children_marked")


def append_loss_metrics(csv_path, iteration, global_step, avg_total,
                        avg_policy, avg_value, n_games=None,
                        avg_traj_len=None, min_traj_len=None,
                        max_traj_len=None):
    """Append per-iter training-loss + self-play trajectory length stats to
    ``csv_path`` (header on first call). Mirrors ``append_eval_metrics`` so the
    two streams have parallel formats."""
    def _fmt(v, prec=None):
        if v is None:
            return ""
        if prec is not None and isinstance(v, float):
            return f"{v:.{prec}f}"
        return v
    row = {
        "iteration": iteration,
        "global_step": global_step,
        "avg_total_loss": avg_total,
        "avg_policy_loss": avg_policy,
        "avg_value_loss": avg_value,
        "n_games": _fmt(n_games),
        "avg_traj_len": _fmt(avg_traj_len, 2),
        "min_traj_len": _fmt(min_traj_len),
        "max_traj_len": _fmt(max_traj_len),
    }
    p = Path(csv_path)
    write_header = not p.exists()
    with open(p, "a", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=LOSS_CSV_FIELDS)
        if write_header:
            writer.writeheader()
        writer.writerow(row)


def append_visit_stats(csv_path, iteration, results):
    """Append per-(iter, game, move) MCTS-root visit-distribution stats. The raw
    per-action visit distribution is already in combined_data.pkl (the ``policy``
    field of each sample); this file holds derived summaries for fast offline
    analysis of policy concentration / collapse.

    ``results``: list of ``(dataset, prof)`` returned by ``MCTS_self_play``.
    ``dataset`` entries are ``(tokens, policy, n_radon, value_target)`` where
    ``policy`` is the normalized visit distribution over the vocabulary."""
    p = Path(csv_path)
    write_header = not p.exists()
    with open(p, "a", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=VISIT_CSV_FIELDS)
        if write_header:
            writer.writeheader()
        for game_idx, (dataset, _prof) in enumerate(results):
            for move_idx, sample in enumerate(dataset):
                tokens, policy = sample[0], sample[1]
                stats = sample[4] if len(sample) > 4 else {}
                p_arr = np.asarray(policy, dtype=np.float64)
                mask = p_arr > 0
                if not mask.any():
                    continue
                p_nz = p_arr[mask]
                n_legal = int(mask.sum())
                max_p = float(p_arr.max())
                ent = float(-(p_nz * np.log(p_nz)).sum())   # nats
                n_eff = float(np.exp(ent))
                sorted_p = np.sort(p_arr)[::-1]
                top1 = float(sorted_p[0])
                top2 = float(sorted_p[1]) if sorted_p.size > 1 else 0.0
                top5_mass = float(sorted_p[:5].sum())
                writer.writerow({
                    "iteration": iteration,
                    "game": game_idx,
                    "move": move_idx,
                    "k_before": int(len(tokens)),
                    "n_legal": n_legal,
                    "max_visit_prob": f"{max_p:.4f}",
                    "entropy": f"{ent:.4f}",
                    "n_effective": f"{n_eff:.4f}",
                    "top1_prob": f"{top1:.4f}",
                    "top2_prob": f"{top2:.4f}",
                    "top5_mass": f"{top5_mass:.4f}",
                    "max_search_depth":  stats.get("max_search_depth", ""),
                    "avg_search_depth":  f"{stats['avg_search_depth']:.3f}" if "avg_search_depth" in stats else "",
                    "p90_search_depth":  f"{stats['p90_search_depth']:.3f}" if "p90_search_depth" in stats else "",
                    "terminal_hit_rate": f"{stats['terminal_hit_rate']:.4f}" if "terminal_hit_rate" in stats else "",
                    "n_terminal_children_marked": stats.get("n_terminal_children_marked", ""),
                })


def append_eval_metrics(csv_path, iteration, global_step, metrics):
    """Append one monitoring-eval row to ``csv_path`` (writing a header first if
    the file does not yet exist). Persists results that otherwise only hit the
    log. ``inf``/``-inf`` (empty-game sentinels) are written as empty cells."""
    row = {
        "iteration": iteration,
        "global_step": global_step,
        "max_reward": metrics["max_reward"],
        "avg_reward": metrics["avg_reward"],
        "min_radon_points": metrics["min_radon_points"],
        "avg_radon_points": metrics["avg_radon_points"],
    }
    row = {k: ("" if isinstance(v, float) and not np.isfinite(v) else v)
           for k, v in row.items()}
    p = Path(csv_path)
    write_header = not p.exists()
    with open(p, "a", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=EVAL_CSV_FIELDS)
        if write_header:
            writer.writeheader()
        writer.writerow(row)


def run_iteration_pipeline(lattice_sides, target_size, start_iteration=1,
                           num_iterations=10, num_processes=8, num_reads=20,
                           train_steps=1000, batch_size=32, lr=3e-4,
                           replay_buffer_size=-1, num_eval_games=3,
                           add_dirichlet_noise=True,
                           dirichlet_alpha=0.3, puct=1.0, d_model=128,
                           num_bands=None, num_heads=4, num_sab_layers=3,
                           checkpoint_every=10, eval_every=1,
                           top_k=64, games_per_iter=100,
                           force_origin=True, run_tag=""):
    ndim = len(lattice_sides)
    vocab_size = int(np.prod(lattice_sides))
    lattice_str = "x".join(map(str, lattice_sides))
    suffix = f"_{run_tag}" if run_tag else ""
    base_dir = (f"dataset/radon_{lattice_str}_t{target_size}_puct{puct}"
                f"_lr{lr}_{num_reads}reads_{num_processes}proc{suffix}")
    # Only wipe the run directory on a fresh start; a resume (--start-iteration > 1)
    # must keep prior checkpoints/data on disk.
    if start_iteration == 1:
        clean_dataset_directory(base_dir)
    else:
        Path(base_dir).mkdir(parents=True, exist_ok=True)
        logging.info(f"Resuming into existing dataset directory: {base_dir}")

    device = get_device()
    logging.info("=" * 80)
    logging.info("ALPHAZERO RADON: ARBITRARY-DIMENSION POINT PLACEMENT")
    logging.info("=" * 80)
    logging.info(f"Lattice sides : {lattice_sides}  (ndim={ndim})")
    logging.info(f"Target size   : {target_size} points")
    logging.info(f"Action space  : {vocab_size} cells")
    logging.info(f"Device        : {device}")
    logging.info(f"PUCT          : {puct}")
    logging.info(f"Iterations    : {start_iteration}..{start_iteration + num_iterations - 1}")
    logging.info(f"Processes     : {num_processes},  MCTS reads/move: {num_reads}")
    logging.info(f"Trajectories/iter: {games_per_iter}  ({num_processes} parallel workers)")
    logging.info(f"Train steps/iter : {train_steps} (minibatch={batch_size})")
    _rb_desc = ("disabled" if replay_buffer_size == 0
                else "keep-all (unbounded)" if replay_buffer_size < 0
                else f"FIFO {replay_buffer_size}")
    logging.info(f"Dirichlet     : {'on' if add_dirichlet_noise else 'off'} (alpha={dirichlet_alpha})")
    logging.info(f"Force origin  : {force_origin} (first point pre-placed at (0,...,0))")
    logging.info(f"Replay buffer : {_rb_desc}")
    logging.info(f"Checkpoint    : every {checkpoint_every} iters (+ final)")
    logging.info(f"Eval (monitor): {num_eval_games} games every {eval_every} iters (+ final)")
    logging.info("=" * 80)

    torch.manual_seed(42)

    # Continuous AlphaZero: build ONE Trainer (net + optimizer) and keep it for
    # the whole run. Self-play always uses the latest in-memory weights; there is
    # no eval/select gate. On resume, load the most recent trained checkpoint.
    resume_ckpt = None
    if start_iteration > 1:
        for i in range(start_iteration - 1, 0, -1):
            cand = f"{base_dir}/iter{i}/iter{i}_trained.pth"
            if Path(cand).exists():
                resume_ckpt = cand
                break
        if resume_ckpt is None:
            logging.warning("No prior checkpoint found to resume; starting from a fresh network")

    trainer = Trainer(lattice_sides, lr=lr, log_dir="runs/alphazero_radon",
                      pretrained_model_path=resume_ckpt, d_model=d_model,
                      num_bands=num_bands, num_heads=num_heads,
                      num_sab_layers=num_sab_layers, device=device)
    net = trainer.net
    if resume_ckpt is not None:
        logging.info(f"Resumed continuous training from {resume_ckpt}")
    global_step = (start_iteration - 1) * train_steps

    # replay_buffer_size: 0 -> disabled; <0 -> keep all (unbounded); >0 -> FIFO.
    replay_buffer = None if replay_buffer_size == 0 else ReplayBuffer(replay_buffer_size)

    last_iteration = start_iteration + num_iterations - 1
    total_start = time.time()
    for iteration in range(start_iteration, last_iteration + 1):
        iter_start = time.time()
        logging.info("\n" + "=" * 80)
        logging.info(f"ITERATION {iteration}/{last_iteration}")
        logging.info("=" * 80)

        # Self-play uses the latest in-memory weights directly. With the "spawn"
        # start method each worker receives a snapshot of these weights, so it is
        # enough to update `net` (== trainer.net) in place each iteration.
        net.eval()
        if num_processes > 1:
            net.share_memory()

        # --- Step 1: MCTS self-play (collect games_per_iter trajectories across
        # num_processes parallel workers), top-K-masked to follow the policy ---
        sp_start = time.time()
        combined = []
        base_seed = iteration * 100000
        logging.info(f"[Step 1/3] MCTS self-play (x{games_per_iter}, "
                     f"top_k={top_k}, puct={puct})")
        args = [(net, lattice_sides, target_size, g, iteration, num_reads,
                 add_dirichlet_noise, dirichlet_alpha, puct, base_seed + g,
                 None, top_k, force_origin) for g in range(games_per_iter)]
        if num_processes > 1:
            with mp.Pool(processes=num_processes) as pool:
                results = pool.starmap(MCTS_self_play, args)
        else:
            results = [MCTS_self_play(*a) for a in args]
        for dataset, _prof in results:
            combined.extend(dataset)
        logging.info(f"Self-play done in {(time.time() - sp_start) / 60:.2f} min; "
                     f"{games_per_iter} games, {len(combined)} samples")

        # Per-game trajectory lengths (= recorded moves per game; excludes the
        # pre-placed origin when force_origin=True).
        traj_lens = [len(d) for d, _ in results if d]
        if traj_lens:
            avg_tl = sum(traj_lens) / len(traj_lens)
            min_tl, max_tl = min(traj_lens), max(traj_lens)
        else:
            avg_tl = min_tl = max_tl = 0
        logging.info(f"Trajectory length: avg={avg_tl:.2f} min={min_tl} max={max_tl} "
                     f"(n_games={len(traj_lens)})")

        # Per-(game, move) visit-distribution summary stats. The raw policy
        # vectors live in combined_data.pkl; this file is for fast offline
        # analysis of MCTS concentration / collapse.
        append_visit_stats(f"{base_dir}/visit_stats.csv", iteration, results)

        # Data is collected and persisted EVERY iteration (feeds the replay buffer).
        output_file = f"{base_dir}/iter{iteration}/combined_data.pkl"
        Path(output_file).parent.mkdir(parents=True, exist_ok=True)
        with open(output_file, "wb") as f:
            pickle.dump(combined, f)

        # --- Step 2: train the persistent network for a fixed number of steps ---
        logging.info("[Step 2/3] Training")
        if replay_buffer is not None:
            replay_buffer.add(output_file)
        # Checkpoint only every `checkpoint_every` iters (and the final one) to
        # save storage; data above is still written every iteration.
        is_ckpt_iter = ((checkpoint_every > 0 and iteration % checkpoint_every == 0)
                        or iteration == last_iteration)
        save_path = (f"{base_dir}/iter{iteration}/iter{iteration}_trained.pth"
                     if is_ckpt_iter else None)
        tr_start = time.time()
        global_step = train_on_dataset(
            trainer, output_file, iteration, train_steps=train_steps,
            batch_size=batch_size, replay_buffer=replay_buffer,
            global_step=global_step, save_path=save_path,
            loss_csv_path=f"{base_dir}/loss_metrics.csv",
            n_games=len(traj_lens), avg_traj_len=avg_tl,
            min_traj_len=min_tl, max_traj_len=max_tl)
        logging.info(f"Training done in {(time.time() - tr_start) / 60:.2f} min")

        # --- Step 3: monitoring-only eval (never gates training/selection);
        # run only every `eval_every` iters (and the final one) to save compute. ---
        is_eval_iter = ((eval_every > 0 and iteration % eval_every == 0)
                        or iteration == last_iteration)
        if is_eval_iter:
            logging.info(f"[Step 3/3] Evaluation (monitoring only, {num_eval_games} games)")
            net.eval()
            metrics = evaluate_model_by_gameplay(
                net, lattice_sides, target_size, num_games=num_eval_games,
                num_reads=num_reads, puct=puct, iteration=iteration, top_k=top_k,
                force_origin=force_origin)
            logging.info(f"  max/avg reward: {metrics['max_reward']:.3f}"
                         f"/{metrics['avg_reward']:.3f}  min radon: {metrics['min_radon_points']}")
            # Persist: TensorBoard (shares the training loss x-axis) + CSV. Skip
            # inf/-inf sentinels (empty-game cases) so they don't poison plots.
            for key in ("max_reward", "avg_reward", "min_radon_points", "avg_radon_points"):
                if np.isfinite(metrics[key]):
                    trainer.writer.add_scalar(f"Eval/{key}", metrics[key], global_step)
            append_eval_metrics(f"{base_dir}/eval_metrics.csv",
                                iteration, global_step, metrics)
        else:
            logging.info("[Step 3/3] Evaluation skipped this iter")
        logging.info(f"Iteration {iteration} done in {(time.time() - iter_start) / 60:.2f} min"
                     f"{'; checkpoint -> ' + save_path if save_path else ''}")

    logging.info("\n" + "=" * 80)
    logging.info("PIPELINE COMPLETE")
    logging.info(f"Total time: {(time.time() - total_start) / 60:.2f} min")
    logging.info("=" * 80)


def parse_lattice_sides(s):
    return [int(x) for x in s.replace("x", ",").split(",") if x != ""]


if __name__ == "__main__":
    mp.set_start_method("spawn", force=True)

    parser = argparse.ArgumentParser(
        description="AlphaZero Radon: arbitrary-dimension point placement",
        formatter_class=argparse.ArgumentDefaultsHelpFormatter)

    # Board / problem
    parser.add_argument("--lattice-sides", type=str, default="20,20,5,5",
                        help="Per-axis cardinalities, e.g. '20,20,5,5' (4D) or '20,20,6' (3D)")
    parser.add_argument("--target-size", type=int, default=21,
                        help="Number of points to place (e.g. 21 for the 4D counterexample search)")

    # Pipeline
    parser.add_argument("--start-iteration", type=int, default=1)
    parser.add_argument("--num-iterations", type=int, default=100)
    parser.add_argument("--num-processes", type=int, default=8,
                        help="Parallel self-play workers (decoupled from games/iter)")
    parser.add_argument("--games-per-iter", type=int, default=50,
                        help="Trajectories collected per iteration (across the workers)")
    parser.add_argument("--num-reads", type=int, default=200)

    # Training
    parser.add_argument("--train-steps", type=int, default=1000,
                        help="Gradient steps per iteration (minibatches sampled from "
                             "the replay buffer); decouples cost from buffer size")
    parser.add_argument("--batch-size", type=int, default=16)
    parser.add_argument("--lr", type=float, default=1e-4)
    parser.add_argument("--replay-buffer-size", type=int, default=-1,
                        help="<0 keep ALL past trajectories (unbounded); 0 disabled; "
                             ">0 FIFO of that many iterations")
    parser.add_argument("--num-eval-games", type=int, default=1,
                        help="Greedy monitoring-eval games played per evaluation")
    parser.add_argument("--eval-every", type=int, default=1,
                        help="Run the monitoring eval every N iterations (plus the "
                             "final one). Eval is monitoring-only and never gates "
                             "training; raise this to save compute.")
    parser.add_argument("--checkpoint-every", type=int, default=10,
                        help="Save a model checkpoint every N iterations (plus the "
                             "final one) to save storage; data is still collected "
                             "every iteration. Resume picks the latest checkpoint.")

    # Model
    parser.add_argument("--d-model", type=int, default=128)
    parser.add_argument("--num-bands", type=int, default=None,
                        help="Fourier bands; None auto-picks the Nyquist-safe value")
    parser.add_argument("--num-heads", type=int, default=4)
    parser.add_argument("--num-sab-layers", type=int, default=3)

    # MCTS exploration
    parser.add_argument("--add-dirichlet-noise", action="store_true", default=True)
    parser.add_argument("--no-dirichlet-noise", dest="add_dirichlet_noise",
                        action="store_false")
    parser.add_argument("--dirichlet-alpha", type=float, default=0.3)
    parser.add_argument("--puct", type=float, default=1.0,
                        help="PUCT constant; higher makes the search follow the policy "
                             "prior more (needed for the large lattice action space)")
    parser.add_argument("--top-k", type=int, default=256,
                        help="MCTS expands only the top-K policy cells as children "
                             "(action space is huge; keeps search on-policy). 0 = off")
    parser.add_argument("--force-origin", action="store_true", default=True,
                        help="Pre-place token 0 = (0,...,0) as the first point of "
                             "every game (symmetry-breaker; agent only decides the "
                             "remaining target-1 points). On by default.")
    parser.add_argument("--no-force-origin", dest="force_origin",
                        action="store_false",
                        help="Disable the origin-pre-placement; agent picks all "
                             "target points itself.")
    parser.add_argument("--run-tag", type=str, default="",
                        help="Optional suffix appended to the dataset directory "
                             "name. Use this to keep separate runs from "
                             "overwriting each other.")

    args = parser.parse_args()
    lattice_sides = parse_lattice_sides(args.lattice_sides)
    logging.info(f"Lattice sides: {lattice_sides} (ndim={len(lattice_sides)}), "
                 f"target_size={args.target_size}")

    run_iteration_pipeline(
        lattice_sides=lattice_sides,
        target_size=args.target_size,
        start_iteration=args.start_iteration,
        num_iterations=args.num_iterations,
        num_processes=args.num_processes,
        num_reads=args.num_reads,
        train_steps=args.train_steps,
        batch_size=args.batch_size,
        lr=args.lr,
        replay_buffer_size=args.replay_buffer_size,
        num_eval_games=args.num_eval_games,
        add_dirichlet_noise=args.add_dirichlet_noise,
        dirichlet_alpha=args.dirichlet_alpha,
        puct=args.puct,
        d_model=args.d_model,
        num_bands=args.num_bands,
        num_heads=args.num_heads,
        num_sab_layers=args.num_sab_layers,
        checkpoint_every=args.checkpoint_every,
        eval_every=args.eval_every,
        top_k=args.top_k,
        games_per_iter=args.games_per_iter,
        force_origin=args.force_origin,
        run_tag=args.run_tag,
    )


==> anc/supplementary_bundle/code/alphazero_4d/net.py <==
"""Dimension-agnostic AlphaZero policy/value network.

Thin factory around ``SetTransformerNumericPV`` -- a Perceiver/Set-Transformer
over the set of placed lattice points (Fourier-coord encoder + SAB stack +
Perceiver-IO cross-attention policy head, plus a mean-pooled value head). It
is permutation-invariant over placed points and works for any spatial
dimension ``ndim = len(lattice_sides)``, so it replaces the old 2D-CNN ``Net``
that was capped at 3D.

Interface used by MCTS / the trainer:
    logits, value = net.policy_and_value(token_set)   # token_set: (B, k) long
    value         = net.value_only(token_set)          # (B,)
where logits are over the full lattice (``prod(lattice_sides)`` cells) and
``value`` is an unbounded scalar (no tanh) matching ``terminal_reward_nd``.
"""

import re

import torch

from set_transformer_numeric_pv import SetTransformerNumericPV


def load_state_dict_file(path):
    """Load a checkpoint file and return the raw tensor state_dict (unwrapping a
    ``{'model_state_dict': ...}`` container if present)."""
    ck = torch.load(path, map_location="cpu", weights_only=False)
    if isinstance(ck, dict) and "model_state_dict" in ck:
        return ck["model_state_dict"]
    return ck


def detect_sft_config(state_dict):
    """Infer the ``SetTransformerNumeric`` architecture from a (policy-only) SFT
    state_dict. Everything except ``num_heads`` is recoverable from tensor
    shapes/buffers (``num_heads`` only affects the attention split, not shapes,
    so it must be supplied separately).

    Returns dict(ndim, lattice_sides, d_model, num_bands, num_sab_layers).
    """
    lattice_sides = [int(x) for x in state_dict["encoder_coord.lattice_sides"].tolist()]
    ndim = len(lattice_sides)
    d_model = int(state_dict["empty_token"].shape[-1])
    in_dim = int(state_dict["encoder_coord.proj.weight"].shape[1])  # 2*ndim*num_bands
    num_bands = in_dim // (2 * ndim)
    sab = {int(m.group(1)) for k in state_dict
           if (m := re.match(r"encoder\.(\d+)\.", k))}
    num_sab_layers = len(sab)
    return dict(ndim=ndim, lattice_sides=lattice_sides, d_model=d_model,
                num_bands=num_bands, num_sab_layers=num_sab_layers)


def build_net(lattice_sides, ndim=None, d_model=128, num_bands=None,
              num_heads=4, num_sab_layers=3, ln=True, value_hidden=None):
    """Construct a ``SetTransformerNumericPV`` for the given lattice.

    Args:
        lattice_sides: list[int] of per-axis cardinalities, e.g. [20, 20, 6].
        ndim: spatial dimension; defaults to ``len(lattice_sides)``.
        num_bands: Fourier bands; ``None`` auto-picks the Nyquist-safe value.
        Remaining args forward to ``SetTransformerNumericPV``.
    """
    lattice_sides = list(lattice_sides)
    if ndim is None:
        ndim = len(lattice_sides)
    return SetTransformerNumericPV(
        ndim=ndim,
        lattice_sides=lattice_sides,
        d_model=d_model,
        num_bands=num_bands,
        num_heads=num_heads,
        num_sab_layers=num_sab_layers,
        ln=ln,
        value_hidden=value_hidden,
    )


def build_net_from_sft(sft_path, num_heads=4):
    """Build a PV model matching an SFT checkpoint's architecture and warm-start
    its policy trunk (``net.base``) from it. The value head is left at its random
    init. Returns ``(net, detected_config)``."""
    sd = load_state_dict_file(sft_path)
    cfg = detect_sft_config(sd)
    net = build_net(cfg["lattice_sides"], ndim=cfg["ndim"], d_model=cfg["d_model"],
                    num_bands=cfg["num_bands"], num_heads=num_heads,
                    num_sab_layers=cfg["num_sab_layers"])
    net.base.load_state_dict(sd, strict=True)
    return net, cfg


# Back-compat alias: callers that imported ``Net`` now get the PV model.
Net = SetTransformerNumericPV


==> anc/supplementary_bundle/code/alphazero_4d/radon_utils.py <==
"""
Dimension-agnostic Radon-point and convex-position utilities.

Exports byte-for-byte equivalents of the 2D/3D helpers in
``radon_utils_2d.py`` / ``radon_utils_3d.py`` that work for any d >= 2:

  * ``check_radon_point(vertices, p)``   - same MIP test, any d
  * ``find_rps(vertices)``               - any-d analog of ``find_rps_{2,3}d``
  * ``is_conv_position(vertices, p)``    - Gurobi LP feasibility test
  * ``is_conv_position_all(vertices)``   - parallel leave-one-out wrapper

A self-test in ``__main__`` enumerates the canonical 2D and 3D fixtures
used by the dim-specific modules and asserts identical outputs.

Scaling caveats: ``find_rps`` enumerates every interior lattice point of
the polytope via PyNormaliz, then issues one Gurobi MIP per candidate.
Both pieces explode at high dimension / large coordinate range; the
helper is correct for any d but practical only for d <= 4-5 with small
n. The MIP itself is d-agnostic and fast for n <= ~20.
"""

from concurrent.futures import ThreadPoolExecutor
from itertools import combinations

import numpy as np
import gurobipy as gp
from gurobipy import GRB
from scipy.optimize import linprog
from scipy.spatial import ConvexHull, HalfspaceIntersection, QhullError
from PyNormaliz import Cone


# Module-level lazy Gurobi env so callers can import without a license.
_GRB_ENV = None


def _gurobi_env():
    global _GRB_ENV
    if _GRB_ENV is None:
        _GRB_ENV = gp.Env()
        _GRB_ENV.setParam('OutputFlag', 0)
        _GRB_ENV.setParam('LogToConsole', 0)
        _GRB_ENV.setParam('LogFile', '')
        # Limit each Gurobi instance to ONE thread. With N parallel self-play
        # workers each spawning Gurobi, the default (Threads=0 -> use all cores)
        # creates N x num_cores thread contention that drove load average to
        # ~1000+ on a 96-core box. Each LP is tiny so single-threaded is fine.
        _GRB_ENV.setParam('Threads', 1)
    return _GRB_ENV


def check_radon_point(vertices, p):
    """Check if point ``p`` is a Radon point w.r.t. ``vertices``.

    Returns ``p`` if a Radon partition exists with ``p`` in the
    intersection of the two convex hulls, else ``None``. Works in any
    dimension ``d = vertices.shape[1]``.
    """
    vertices = np.asarray(vertices)
    n, d = vertices.shape
    model = gp.Model("Radon_check", env=_gurobi_env())
    coef = model.addVars(n, lb=0, vtype=GRB.CONTINUOUS, name="coef")
    indicator_values = model.addVars(n, vtype=GRB.BINARY, name="indicator_values")
    model.setObjective(0, GRB.MAXIMIZE)
    for i in range(d):
        model.addConstr(
            gp.quicksum(vertices.T[i, j] * indicator_values[j] * coef[j]
                        for j in range(n)) == p[i])
        model.addConstr(
            gp.quicksum(vertices.T[i, j] * (1 - indicator_values[j]) * coef[j]
                        for j in range(n)) == p[i])
    model.addConstr(gp.quicksum(indicator_values[j] * coef[j]
                                for j in range(n)) == 1)
    model.addConstr(gp.quicksum(coef[j] for j in range(n)) == 2)
    model.Params.NonConvex = 2
    model.optimize()
    if model.status != GRB.INFEASIBLE:
        return p
    return None


def find_rps(vertices, parallel=True):
    """Return all Radon points in the interior lattice of ``conv(vertices)``.

    Mirrors ``find_rps_2d`` / ``find_rps_3d``:

      1. Enumerate every degree-1 lattice point of the polytope via
         PyNormaliz. Slice ``[:, :d]`` to strip the homogenization coord.
      2. Mask out lattice points that coincide with input vertices.
      3. Test each remaining candidate with ``check_radon_point``.
      4. Return successful candidates as a Python list, in the same
         order as the PyNormaliz enumeration.

    ``parallel=True`` uses ``ThreadPoolExecutor`` (matches the 3D
    implementation). Setting ``parallel=False`` runs sequentially
    (matches the 2D implementation). The returned list is identical
    either way because ``executor.map`` preserves input order.
    """
    vertices = np.asarray(vertices, dtype=np.int64)
    n, d = vertices.shape
    poly = Cone(polytope=vertices)
    internal_lattice_points = np.array(poly.Deg1Elements())[:, :d]
    mask = np.any(
        np.all(internal_lattice_points[:, None, :] == vertices[None, :, :],
               axis=2),
        axis=1,
    )
    internal_lattice_points = internal_lattice_points[~mask]
    if len(internal_lattice_points) == 0:
        return []

    if parallel:
        with ThreadPoolExecutor() as executor:
            results = list(executor.map(
                lambda p: check_radon_point(vertices, np.array(p)),
                internal_lattice_points))
    else:
        results = [check_radon_point(vertices, np.array(p))
                   for p in internal_lattice_points]
    return [p for p in results if p is not None]


def is_conv_position(vertices, p):
    """Return True iff ``p`` is *not* in ``conv(vertices)`` (any dim).

    Uses a Gurobi LP feasibility test: ``p in conv(V)`` iff there exist
    ``coef_j >= 0`` with ``sum_j coef_j = 1`` and ``V^T coef = p``.

    This is robust to dimensionally-degenerate input (e.g. coplanar 3D
    points), unlike the older Qhull-based variant which raised
    ``QH6154 "Initial simplex is flat"`` and silently defaulted to True
    — causing coplanar configs to be falsely classified as convex
    position. See ``radon_transformer/exhaustive_search/radon_utils.py``.
    """
    if len(vertices) < 1:
        return True
    if hasattr(vertices, 'cpu'):
        vertices = vertices.cpu().numpy()
    if hasattr(p, 'cpu'):
        p = p.cpu().numpy()
    vertices = np.asarray(vertices, dtype=np.float64)
    p = np.asarray(p, dtype=np.float64)
    n, d = vertices.shape
    model = gp.Model("Convex_hull", env=_gurobi_env())
    coef = model.addVars(n, lb=0, vtype=GRB.CONTINUOUS, name="coef")
    model.setObjective(0, GRB.MAXIMIZE)
    for i in range(d):
        model.addConstr(
            gp.quicksum(vertices[j, i] * coef[j] for j in range(n)) == p[i])
    model.addConstr(gp.quicksum(coef[j] for j in range(n)) == 1)
    model.optimize()
    return model.status == GRB.INFEASIBLE


def is_conv_position_all(vertices):
    """Return True iff every vertex is on the convex hull of the rest.

    Parallelized over the leave-one-out checks via ThreadPoolExecutor;
    Gurobi releases the GIL during ``optimize()`` so the LPs run
    concurrently.
    """
    if hasattr(vertices, 'cpu'):
        vertices = vertices.cpu().numpy()
    vertices = np.asarray(vertices, dtype=np.float64)
    n, _ = vertices.shape

    def _check(j):
        return is_conv_position(
            vertices[np.arange(n) != j, :], vertices[j, :])

    with ThreadPoolExecutor() as executor:
        results = list(executor.map(_check, range(n)))
    return all(results)


# --------------------------------------------------------------------------
# Dimension-agnostic intersection-volume helpers (used for RLHF shaping).
# --------------------------------------------------------------------------


def hull_halfspaces(pts):
    """Convex-hull half-space equations as rows ``[a, b]`` with
    ``a · x + b <= 0`` for x inside the hull. Returns None on degenerate
    input (Qhull cannot build a full-dim hull)."""
    try:
        return ConvexHull(np.asarray(pts, dtype=np.float64)).equations
    except (QhullError, ValueError):
        return None


def point_in_hull(p, equations, tol=1e-9):
    if equations is None:
        return False
    return bool(np.all(equations[:, :-1] @ np.asarray(p, dtype=np.float64)
                       + equations[:, -1] <= tol))


def _chebyshev_center(halfspaces):
    """Return a strictly interior point of the polytope defined by
    ``halfspaces`` (rows ``[a, b]`` with ``a · x + b <= 0``), or None
    if no strict interior exists.

    Uses the Chebyshev-center LP: maximize the inscribed-ball radius
    ``t`` subject to ``a_i · x + ||a_i|| · t + b_i <= 0`` for every
    facet, then return ``x`` at the optimum if ``t > 0``.
    """
    halfspaces = np.asarray(halfspaces, dtype=np.float64)
    A = halfspaces[:, :-1]
    b = halfspaces[:, -1]
    norm = np.linalg.norm(A, axis=1)
    # Variables: x (d), t (1). Minimize -t  <=>  maximize t.
    # Constraints: A x + norm·t + b <= 0   =>   [A | norm] @ [x; t] <= -b
    A_ub = np.hstack([A, norm.reshape(-1, 1)])
    b_ub = -b
    c = np.zeros(A.shape[1] + 1)
    c[-1] = -1.0
    bounds = [(None, None)] * (A.shape[1] + 1)
    res = linprog(c, A_ub=A_ub, b_ub=b_ub, bounds=bounds, method="highs")
    if not res.success or res.x is None:
        return None
    t = res.x[-1]
    if t <= 1e-9:
        return None
    return res.x[:-1]


def intersection_volume_nd(set_A, set_B, eqs_A=None, eqs_B=None):
    """Compute ``vol_d(conv(A) ∩ conv(B))`` for point sets in R^d.

    Works for any d >= 2 (subject to Qhull's practical limits, ~d <= 8).
    Returns 0.0 when:

      * either input is dimensionally degenerate (Qhull fails);
      * the intersection has no strict interior (LP infeasible);
      * the intersection is full-d empty.

    A dimensionally-degenerate intersection (e.g. two 3-flats touching
    along a 2-face in R^4) yields ``ConvexHull(verts).volume = 0`` from
    Qhull, which is the right answer for ``vol_d``.

    Optional ``eqs_A`` / ``eqs_B`` skip the hull-halfspace recomputation
    when the caller already has them (used by the partition enumerator).
    """
    A = np.asarray(set_A, dtype=np.float64)
    B = np.asarray(set_B, dtype=np.float64)
    if A.size == 0 or B.size == 0:
        return 0.0
    if eqs_A is None:
        eqs_A = hull_halfspaces(A)
    if eqs_B is None:
        eqs_B = hull_halfspaces(B)
    if eqs_A is None or eqs_B is None:
        return 0.0
    halfspaces = np.vstack([eqs_A, eqs_B])
    interior = _chebyshev_center(halfspaces)
    if interior is None:
        return 0.0
    try:
        hs = HalfspaceIntersection(halfspaces, interior)
        verts = hs.intersections
        d = A.shape[1]
        if len(verts) < d + 1:
            return 0.0
        v = float(ConvexHull(verts).volume)
        return v if (np.isfinite(v) and v > 0.0) else 0.0
    except (QhullError, ValueError):
        return 0.0


def get_max_radon_intersection_metrics_nd(points, radon_pts):
    """Max ``vol_d(conv(A) ∩ conv(B))`` across all partitions ``(A, B)``
    of ``points`` whose intersection contains at least one Radon point.

    Iterates partitions with both halves of size ``>= d + 1`` (required
    for a full-d intersection). Uses a cheap halfspace pre-filter — a
    Radon point must lie in both half-hulls — to skip splits whose
    intersection cannot witness any Radon point before invoking the
    expensive HalfspaceIntersection + ConvexHull.volume path.

    Returns 0.0 if ``radon_pts`` is empty or ``n < 2(d+1)``.
    """
    points = np.asarray(points, dtype=np.float64)
    if len(radon_pts) == 0:
        return 0.0
    radon_pts = np.asarray(radon_pts, dtype=np.float64)
    n, d = points.shape
    if n < 2 * (d + 1):
        return 0.0

    max_vol = 0.0
    # Iterate k in [d+1, n//2]; complement size n-k >= d+1 by construction
    # (since k <= n - (d+1) when k <= n//2 and 2(d+1) <= n).
    for k in range(d + 1, n - d):
        if k > n - k:
            break  # symmetric (B, A) already covered as k' = n - k.
        for subset in combinations(range(n), k):
            if k == n - k and 0 not in subset:
                continue  # de-dup symmetric split for even n.
            A_idx = list(subset)
            B_idx = [i for i in range(n) if i not in A_idx]
            set_A = points[A_idx]
            set_B = points[B_idx]
            eqs_A = hull_halfspaces(set_A)
            eqs_B = hull_halfspaces(set_B)
            if eqs_A is None or eqs_B is None:
                continue
            # Pre-filter: at least one Radon point in both half-hulls.
            witnesses_any = False
            for rp in radon_pts:
                if point_in_hull(rp, eqs_A) and point_in_hull(rp, eqs_B):
                    witnesses_any = True
                    break
            if not witnesses_any:
                continue
            vol = intersection_volume_nd(set_A, set_B, eqs_A=eqs_A, eqs_B=eqs_B)
            if vol > max_vol:
                max_vol = vol
    return max_vol


# --------------------------------------------------------------------------
# Dimension-agnostic step/terminal rewards.  Single ``vol_weight`` knob.
# --------------------------------------------------------------------------

DUPLICATE_PENALTY = -2.0      # broken trajectory; worse than any length-rewarded fail.
SUCCESS_BONUS = 10.0          # additive bonus on top of length at terminal success.

# Kept for back-compat with callers that import the older name.
INVALID_PENALTY = DUPLICATE_PENALTY
SUCCESS_REWARD = float('inf')   # not used by the new shaping; kept as a sentinel.


def _within_k_bonus_nd(points, rps, vol_weight=None):
    """Within-k shaping bonus for ``n_radon >= 1``: ``(bonus, max_vol)``.

    ``bonus = 1/(1+n_radon) ∈ (0, 0.5]`` (since ``n_radon >= 1``). Strictly
    less than 1, so it never crosses a length step: ``k + bonus < k + 1``.
    Smaller ``n_radon`` pushes the bonus up.

    The earlier ``max_vol`` term (volume of the Radon-partition
    intersection, ``1/(1+α·max_vol)``) was dropped: computing it via
    ``get_max_radon_intersection_metrics_nd`` enumerates ~2^n subset
    partitions, which is intractable for the long (n up to ~21) configs
    that warm-started 4D rollouts reach — it stalled rollouts for >100 min.
    ``vol_weight`` is accepted but ignored; ``max_vol`` is returned as 0.0
    for logging compatibility.
    """
    n_radon = len(rps)
    if n_radon < 1:
        return 0.0, 0.0
    bonus = 1.0 / (1.0 + n_radon)
    return float(bonus), 0.0


def compute_step_reward_nd(partial_points, target_size, vol_weight=1.0):
    """Length-shaped step reward for d-agnostic Radon-free-set search.

    Tiers (``d = points.shape[1]``):

      duplicate                            →  -2.0   (broken; worst)
      k < d + 1                            →   0.0   (still going)
      k == d + 1, non-convex               →   k     (length-rewarded fail)
      k == d + 1, convex, k < target       →   0.0   (still going)
      k == d + 1 == target, convex         →   target + 10  (vacuous success)
      k >  d + 1, non-convex               →   k
      k >  d + 1, Radon-fail at k < target →   k + bonus
      k == target, Radon-fail              →   target + 10·bonus  ∈ (target, target+5]
      k == target, Radon-free              →   target + 10

    where ``bonus = 1/(1+n_radon) ∈ (0, 0.5]``.

    Ordering: longer trajectories always beat shorter ones (for k < target
    the sub-unit bonus can't cross a length step). Within the same length,
    smaller ``n_radon`` wins. At k == target the bonus is scaled by
    SUCCESS_BONUS (×10) so reducing ``n_radon`` climbs a slope toward the
    success value rather than a flat plateau (bonus → 1 as n_radon → 0,
    continuous with success = target+10). Success is strictly best by
    margin ≥ 5 (target+10 vs ≤ target+5).

    Returns:
        ``(reward, terminated, n_radon)``. ``n_radon`` is -1 when the
        Radon check didn't run (duplicate, ``k < d + 2``, or non-convex).
    """
    points = np.asarray(partial_points, dtype=np.int64)
    if points.ndim != 2 or points.size == 0:
        return 0.0, False, -1
    k, d = points.shape

    # Duplicate point — broken trajectory.
    if len(np.unique(points, axis=0)) < k:
        return DUPLICATE_PENALTY, True, -1

    # Too few points for any check.
    if k < d + 1:
        return 0.0, False, -1

    # k >= d + 1: at least the convex check is meaningful.
    if not is_conv_position_all(points):
        return float(k), True, -1

    # k == d + 1: convex but Radon partition impossible (needs k >= d + 2).
    if k == d + 1:
        if k == target_size:
            return float(target_size) + SUCCESS_BONUS, True, 0
        return 0.0, False, -1

    # k >= d + 2: full convex + Radon check.
    rps = find_rps(points)
    n_radon = len(rps)

    if k < target_size:
        if n_radon > 0:
            bonus, _ = _within_k_bonus_nd(points, rps, vol_weight)
            return float(k) + bonus, True, n_radon
        return 0.0, False, n_radon

    # k == target_size (terminal). Length is maxed, so Radon-freeness is the
    # only remaining objective: scale the within-k bonus by SUCCESS_BONUS so
    # the reward climbs a continuous slope toward success (bonus -> 1 as
    # n_radon, max_vol -> 0) instead of sitting on a flat plateau ~target far
    # below the success value. Safe for length priority: at k==target there is
    # no longer trajectory to protect.
    if n_radon == 0:
        return float(target_size) + SUCCESS_BONUS, True, 0
    bonus, _ = _within_k_bonus_nd(points, rps, vol_weight)
    return float(target_size) + SUCCESS_BONUS * bonus, True, n_radon


def terminal_reward_nd(points, target_size, vol_weight=1.0):
    """Length-shaped terminal reward for variable-horizon rollouts.

    Tiers (``k = len(points)``, ``d = points.shape[1]``):

      duplicate                                          →  -2.0
      non-convex                                         →   k
      convex, k < target, n_radon > 0                    →   k + bonus
      convex, k < target, Radon-free                     →   k + bonus_max  (0.75)
      convex, k == target, Radon-fail                    →   target + 10·bonus
      convex, k == target, Radon-free                    →   target + 10

    The ``k < target, Radon-free`` branch (a valid but under-length
    intermediate state) gets the maximum within-k bonus so it ranks
    above any Radon-fail of the same length.

    Returns:
        ``(reward, n_radon, max_vol)``. ``n_radon`` is -1 when the
        Radon check didn't run; ``max_vol`` is 0.0 in those cases.
    """
    points = np.asarray(points, dtype=np.int64)
    if points.ndim != 2 or points.size == 0:
        return 0.0, -1, 0.0
    k, d = points.shape

    if len(np.unique(points, axis=0)) < k:
        return DUPLICATE_PENALTY, -1, 0.0
    if k < d + 1:
        return float(k), -1, 0.0
    if not is_conv_position_all(points):
        return float(k), -1, 0.0
    if k == d + 1:
        if k == target_size:
            return float(target_size) + SUCCESS_BONUS, 0, 0.0
        # Convex but Radon-vacuous: rank above same-length Radon-fail.
        return float(k) + 0.75, 0, 0.0

    rps = find_rps(points)
    n_radon = len(rps)

    if k == target_size:
        if n_radon == 0:
            return float(target_size) + SUCCESS_BONUS, 0, 0.0
        # Length maxed: scale the within-k bonus by SUCCESS_BONUS to turn the
        # flat has-Radon plateau into a slope climbing toward success.
        bonus, max_vol = _within_k_bonus_nd(points, rps, vol_weight)
        return float(target_size) + SUCCESS_BONUS * bonus, n_radon, max_vol

    # k < target_size, convex.
    if n_radon == 0:
        return float(k) + 0.75, 0, 0.0
    bonus, max_vol = _within_k_bonus_nd(points, rps, vol_weight)
    return float(k) + bonus, n_radon, max_vol


# --------------------------------------------------------------------------
# PPO-style per-step reward (add-only). Designed for classical actor-critic
# training with GAE: every non-terminal action gets a positive step bonus,
# terminal outcomes are tiered by quality. Distinct from the GRPO
# ``compute_step_reward_nd`` above which returns 0.0 at non-terminal steps.
# --------------------------------------------------------------------------

PPO_STEP_BONUS = 1.0           # per non-terminal placement; length signal.
PPO_SUCCESS_BONUS = 10.0       # terminal: Radon-free config at target size.
PPO_VOL_WEIGHT = 1.0           # α in the GRPO-style bonus  1/(1+α·max_vol).
PPO_CONVEX_BREAK_PENALTY = 0.0    # terminal: broke convex position (length-only via step accumulation).
PPO_DUPLICATE_PENALTY = -2.0   # terminal: placed a duplicate point (matches GRPO DUPLICATE_PENALTY).


def compute_ppo_step_reward_nd(
    partial_points,
    target_size,
    step_bonus=PPO_STEP_BONUS,
    success_bonus=PPO_SUCCESS_BONUS,
    vol_weight=PPO_VOL_WEIGHT,
    convex_break_penalty=PPO_CONVEX_BREAK_PENALTY,
    duplicate_penalty=PPO_DUPLICATE_PENALTY,
):
    """Per-step reward for PPO add-only training (GRPO-style terminal bonus).

    Tiers (``k = points.shape[0]``, ``d = points.shape[1]``):

      duplicate                                → duplicate_penalty    (terminal)
      k < d + 1                                → step_bonus           (non-terminal)
      k >= d + 1, non-convex                   → convex_break_penalty (terminal)
      k == d + 1 < target, convex              → step_bonus           (non-terminal)
      k == d + 1 == target, convex             → success_bonus        (terminal)
      k > d + 1, n_radon > 0, k < target       → bonus ∈ (0, 0.5]
                                                  with bonus = 1/(1+n_radon)   (terminal)
      k == target, n_radon > 0                 → success_bonus·bonus ∈ (0, 5]  (terminal)
      k > d + 1, n_radon == 0, k < target      → step_bonus           (non-terminal)
      k == target, n_radon == 0                → success_bonus        (terminal)

    Total-return ordering for a trajectory of ``L = #actions`` (with
    ``γ=1``, sum of step rewards):

      success (L = target − 1)                 = (L−1)·step + success_bonus
      Radon-fail at length L < target−1        = (L−1)·step + bonus    ∈ (L−1, L−0.25)
      Radon-fail at L = target−1               = (L−1)·step + success_bonus·bonus
      convex break at length L                 = (L−1)·step + 0        = L−1
      duplicate at length L                    = (L−1)·step + dup_pen  = L−3

    Ordering invariants (default constants):
      * length priority: for k < target the sub-unit bonus can't cross a step;
        at k == target the scaled bonus only competes with same-length configs
        (a full-length Radon-fail still beats any shorter trajectory)
      * within same L, Radon-fail bonus is decreasing in n_radon AND max_vol
      * at L = target−1 the Radon bonus is scaled by success_bonus so reducing
        n_radon climbs a slope toward success rather than a flat plateau;
        success strictly dominates (margin ≥ success_bonus·0.25 = 2.5)

    Returns:
        ``(reward, terminated, n_radon, max_vol)``. ``n_radon`` is -1 when
        the Radon check didn't run (duplicate, ``k < d + 2``, or non-convex);
        ``max_vol`` is 0.0 in all branches except Radon-fail terminal.
    """
    points = np.asarray(partial_points, dtype=np.int64)
    if points.ndim != 2 or points.size == 0:
        return float(step_bonus), False, -1, 0.0
    k, d = points.shape

    if len(np.unique(points, axis=0)) < k:
        return float(duplicate_penalty), True, -1, 0.0

    if k < d + 1:
        return float(step_bonus), False, -1, 0.0

    if not is_conv_position_all(points):
        return float(convex_break_penalty), True, -1, 0.0

    if k == d + 1:
        if k == target_size:
            return float(success_bonus), True, 0, 0.0
        return float(step_bonus), False, -1, 0.0

    # k >= d + 2: convex + Radon check.
    rps = find_rps(points)
    n_radon = len(rps)

    if n_radon > 0:
        bonus, max_vol = _within_k_bonus_nd(points, rps, vol_weight)
        if k == target_size:
            # Length is maxed; scale the Radon bonus by success_bonus so the
            # terminal reward climbs a continuous slope toward success instead
            # of sitting on a flat plateau far below it. Safe for length
            # priority: there is no longer trajectory to protect at k==target.
            return float(success_bonus * bonus), True, n_radon, float(max_vol)
        return float(bonus), True, n_radon, float(max_vol)

    if k == target_size:
        return float(success_bonus), True, 0, 0.0
    return float(step_bonus), False, n_radon, 0.0


# --------------------------------------------------------------------------
# Sparse PPO reward for the DELETE-enabled variant (no per-step shaping).
# Every non-terminal step returns 0.0. Terminal reward = ``terminal_reward_nd``
# (the GRPO-style formula), so ordering matches GRPO exactly. The PPO
# value function learns from γ-decayed terminal signal via GAE.
#
# Termination is triggered by any of:
#   * duplicate point in the set (should be impossible under correct mask)
#   * k == target_size (reached the goal — Radon-free → success, else Radon-fail)
#   * non-convex at k >= d+1 (only an ADD can cause this)
#   * caller-provided ``is_episode_end`` (e.g. max_steps reached)
# --------------------------------------------------------------------------


def compute_ppo_delete_sparse_reward_nd(
    new_points,
    target_size,
    vol_weight=1.0,
    is_episode_end=False,
):
    """Sparse per-step reward for PPO + DELETE.

    Args:
        new_points:    point set AFTER the current action (np-like, (k, d))
        target_size:   k at which auto-terminate
        vol_weight:    α in the GRPO-style terminal bonus
        is_episode_end: True iff the caller has hit ``max_steps`` (forces terminal)

    Returns:
        ``(reward, terminated, n_radon, max_vol)``:
          * mid-trajectory step → ``(0.0, False, -1, 0.0)``
          * terminal step       → ``terminal_reward_nd(...)`` wrapped to 4-tuple
    """
    new_pts = np.asarray(new_points, dtype=np.int64)
    if new_pts.ndim != 2 or new_pts.size == 0:
        return 0.0, False, -1, 0.0
    k_new, d = new_pts.shape

    has_dup = len(np.unique(new_pts, axis=0)) < k_new
    reached_target = (k_new == target_size)
    non_convex = (k_new >= d + 1 and not is_conv_position_all(new_pts))

    if has_dup or reached_target or non_convex or is_episode_end:
        r, n_radon, max_vol = terminal_reward_nd(
            new_pts, target_size=target_size, vol_weight=vol_weight)
        return float(r), True, int(n_radon), float(max_vol)

    return 0.0, False, -1, 0.0


# --------------------------------------------------------------------------
# Generic token <-> coordinate encoding for arbitrary lattice_sides.
# Matches the 2D / 3D conventions in ``radon_utils_{2,3}d``: axis 0 is
# fastest, axis (d-1) is slowest. token = sum_i x_i * prod(L_{0..i-1}).
# --------------------------------------------------------------------------


def make_encode_decode(lattice_sides):
    """Build ``(encode_point, decode_token)`` for arbitrary ``lattice_sides``.

    ``encode_point(x_0, ..., x_{d-1})`` returns the token id.
    ``decode_token(tok)`` returns the d-tuple of coords.

    Axis 0 is the fastest-varying coord. For d=3, ``lattice_sides=[20,20,6]``:
        token = x_2 * 400 + x_1 * 20 + x_0  (matches radon_utils_3d).
    """
    L = list(lattice_sides)
    strides = [1]
    for side in L[:-1]:
        strides.append(strides[-1] * side)

    def encode(*coord):
        if len(coord) != len(L):
            raise ValueError(
                f"encode expected {len(L)} coords, got {len(coord)}")
        return sum(int(c) * s for c, s in zip(coord, strides))

    def decode(tok):
        coord = []
        rem = int(tok)
        for side in L:
            coord.append(rem % side)
            rem //= side
        return tuple(coord)

    return encode, decode


# --------------------------------------------------------------------------
# Self-test: byte-for-byte parity with radon_utils_2d / radon_utils_3d.
# --------------------------------------------------------------------------

if __name__ == "__main__":
    import sys
    # The parity self-test below compares against the original repo's
    # dimension-specific reference modules. They are not copied into this
    # (self-contained) project, so skip gracefully when unavailable -- the
    # functions themselves are dimension-agnostic and exercised by the
    # AlphaZero smoke tests / pipeline.
    try:
        from radon.envs import radon_utils_2d as U2
        from radon.envs import radon_utils_3d as U3
    except Exception:
        print("radon_utils.py: reference modules (radon_utils_2d/3d) not "
              "present; skipping the byte-for-byte parity self-test.")
        sys.exit(0)

    def _eq_point_lists(A, B):
        """Two lists/arrays of points are equal in order and value."""
        A = [np.asarray(p) for p in A]
        B = [np.asarray(p) for p in B]
        if len(A) != len(B):
            return False
        return all(np.array_equal(a, b) for a, b in zip(A, B))

    def _eq_arr(a, b):
        return np.array_equal(np.asarray(a), np.asarray(b))

    pass_count = 0
    fail_count = 0

    def _check(label, cond, extra=""):
        global pass_count, fail_count
        if cond:
            pass_count += 1
            print(f"[PASS] {label}")
        else:
            fail_count += 1
            print(f"[FAIL] {label}  {extra}")

    print("=== radon_utils consistency tests ===")

    # ---- 2D: is_conv_position / is_conv_position_all parity ----
    print("\n-- 2D is_conv_position* --")
    cases_2d = [
        ("square", np.array([[0, 0], [5, 0], [5, 5], [0, 5]])),
        ("triangle+interior",
         np.array([[0, 0], [10, 0], [5, 10], [5, 3]])),
        ("collinear", np.array([[0, 0], [1, 1], [2, 2]])),
        ("pentagon", np.array([[0, 0], [4, 0], [5, 3], [2, 5], [-1, 3]])),
    ]
    for label, V in cases_2d:
        new_v = is_conv_position_all(V)
        old_v = U2.is_conv_position_all(V)
        _check(f"is_conv_position_all 2D / {label}", new_v == old_v,
               f"new={new_v} old={old_v}")

        for j in range(len(V)):
            sub = V[np.arange(len(V)) != j]
            p = V[j]
            new_p = is_conv_position(sub, p)
            old_p = U2.is_conv_position(sub, p)
            _check(f"is_conv_position 2D / {label} excl. {j}",
                   new_p == old_p, f"new={new_p} old={old_p}")

    # ---- 3D: is_conv_position / is_conv_position_all parity ----
    print("\n-- 3D is_conv_position* --")
    cases_3d = [
        ("unit_cube",
         np.array([[0, 0, 0], [1, 0, 0], [1, 1, 0], [0, 1, 0],
                   [0, 0, 1], [1, 0, 1], [1, 1, 1], [0, 1, 1]])),
        ("cube+center",
         np.array([[0, 0, 0], [2, 0, 0], [2, 2, 0], [0, 2, 0],
                   [0, 0, 2], [2, 0, 2], [2, 2, 2], [0, 2, 2],
                   [1, 1, 1]])),
        ("tetra",
         np.array([[0, 0, 0], [3, 0, 0], [0, 3, 0], [0, 0, 3]])),
        ("coplanar",
         np.array([[0, 0, 0], [2, 0, 0], [0, 2, 0], [2, 2, 0]])),
    ]
    for label, V in cases_3d:
        new_v = is_conv_position_all(V)
        old_v = U3.is_conv_position_all(V)
        _check(f"is_conv_position_all 3D / {label}", new_v == old_v,
               f"new={new_v} old={old_v}")

        for j in range(len(V)):
            sub = V[np.arange(len(V)) != j]
            p = V[j]
            new_p = is_conv_position(sub, p)
            old_p = U3.is_conv_position(sub, p)
            _check(f"is_conv_position 3D / {label} excl. {j}",
                   new_p == old_p, f"new={new_p} old={old_p}")

    # ---- 2D: find_rps parity (Gurobi required) ----
    print("\n-- 2D find_rps --")
    try:
        rps_cases_2d = [
            ("4-square_with_interior",
             np.array([[0, 0], [4, 0], [4, 4], [0, 4]])),
            ("5-square+center",
             np.array([[0, 0], [4, 0], [4, 4], [0, 4], [2, 2]])),
            ("5-pent+rad",
             np.array([[0, 0], [6, 0], [8, 4], [3, 7], [-2, 3]])),
        ]
        for label, V in rps_cases_2d:
            new_rps = find_rps(V)
            old_rps = U2.find_rps_2d(V)
            ok = _eq_point_lists(new_rps, old_rps)
            _check(f"find_rps 2D / {label}", ok,
                   f"new={len(new_rps)} old={len(old_rps)}")
    except Exception as e:
        print(f"[SKIP] 2D find_rps Gurobi tests skipped: {e}")

    # ---- 3D: find_rps parity (Gurobi required) ----
    print("\n-- 3D find_rps --")
    try:
        rps_cases_3d = [
            ("unit_cube",
             np.array([[0, 0, 0], [2, 0, 0], [2, 2, 0], [0, 2, 0],
                       [0, 0, 2], [2, 0, 2], [2, 2, 2], [0, 2, 2]])),
            ("tetra_size3",
             np.array([[0, 0, 0], [3, 0, 0], [0, 3, 0], [0, 0, 3]])),
            ("octa",
             np.array([[2, 0, 0], [-2, 0, 0], [0, 2, 0],
                       [0, -2, 0], [0, 0, 2], [0, 0, -2]])),
        ]
        for label, V in rps_cases_3d:
            new_rps = find_rps(V)
            old_rps = U3.find_rps_3d(V)
            ok = _eq_point_lists(new_rps, old_rps)
            _check(f"find_rps 3D / {label}", ok,
                   f"new={len(new_rps)} old={len(old_rps)}")

        # check_radon_point direct parity on a known case
        V = np.array([[0, 0, 0], [2, 0, 0], [2, 2, 0], [0, 2, 0],
                      [0, 0, 2], [2, 0, 2], [2, 2, 2], [0, 2, 2]])
        for p in [[1, 1, 1], [0, 0, 0], [3, 3, 3]]:
            p = np.array(p)
            new_r = check_radon_point(V, p)
            old_r = U3.check_radon_point(V, p)
            same = (new_r is None) == (old_r is None) and (
                new_r is None or _eq_arr(new_r, old_r))
            _check(f"check_radon_point 3D / p={p.tolist()}", same,
                   f"new={new_r} old={old_r}")
    except Exception as e:
        print(f"[SKIP] 3D find_rps Gurobi tests skipped: {e}")

    # ---- 4D smoke (no parity check, just that it runs) ----
    print("\n-- 4D smoke (runs only; no parity reference) --")
    try:
        V4 = np.array([
            [0, 0, 0, 0], [2, 0, 0, 0], [0, 2, 0, 0], [0, 0, 2, 0],
            [0, 0, 0, 2], [2, 2, 2, 2],
        ])
        cv = is_conv_position_all(V4)
        rps4 = find_rps(V4)
        print(f"[INFO] 4D 6-point config: is_conv_position_all={cv}, "
              f"|rps|={len(rps4)}")
        _check("4D find_rps runs", True)
    except Exception as e:
        print(f"[SKIP] 4D smoke skipped: {e}")

    # ---- intersection_volume_nd: closed-form parity ----
    print("\n-- intersection_volume_nd / closed-form parity --")
    # 2D: unit square [0,1]^2 ∩ [0.5,1.5]^2  =  0.25
    sq_A = np.array([[0, 0], [1, 0], [1, 1], [0, 1]], dtype=np.float64)
    sq_B = sq_A + 0.5
    v = intersection_volume_nd(sq_A, sq_B)
    _check("2D unit-square overlap (expect 0.25)",
           abs(v - 0.25) < 1e-9, f"got {v:.6f}")

    # 3D: unit cube [0,1]^3 ∩ [0.5,1.5]^3  =  0.125
    cb_A = np.array([[x, y, z] for x in (0, 1) for y in (0, 1) for z in (0, 1)],
                    dtype=np.float64)
    cb_B = cb_A + 0.5
    v = intersection_volume_nd(cb_A, cb_B)
    _check("3D unit-cube overlap (expect 0.125)",
           abs(v - 0.125) < 1e-9, f"got {v:.6f}")

    # 4D: unit hypercube [0,1]^4 ∩ [0.5,1.5]^4  =  0.0625
    hc_A = np.array(
        [[a, b, c, d] for a in (0, 1) for b in (0, 1)
         for c in (0, 1) for d in (0, 1)],
        dtype=np.float64,
    )
    hc_B = hc_A + 0.5
    v = intersection_volume_nd(hc_A, hc_B)
    _check("4D unit-hypercube overlap (expect 0.0625)",
           abs(v - 0.0625) < 1e-9, f"got {v:.6f}")

    # 4D: same hypercube ∩ itself = 1.0
    v = intersection_volume_nd(hc_A, hc_A)
    _check("4D self-intersection (expect 1.0)",
           abs(v - 1.0) < 1e-9, f"got {v:.6f}")

    # 4D: disjoint hypercubes -> 0.0
    v = intersection_volume_nd(hc_A, hc_A + 5.0)
    _check("4D disjoint hypercubes (expect 0.0)",
           v == 0.0, f"got {v:.6f}")

    # ---- 3D cube overlap closed-form check (trimesh path is gone now) ----
    print("\n-- 3D intersection_volume_nd closed-form check --")
    c1 = np.array([[0, 0, 0], [4, 0, 0], [4, 4, 0], [0, 4, 0],
                   [0, 0, 4], [4, 0, 4], [4, 4, 4], [0, 4, 4]],
                  dtype=np.float64)
    c2 = c1 + 2.0
    v = intersection_volume_nd(c1, c2)
    _check("3D cube overlap (expect 8.0)",
           abs(v - 8.0) < 1e-9, f"got {v:.6f}")

    # ---- 4D max-Radon-intersection shaping smoke test ----
    print("\n-- 4D get_max_radon_intersection_metrics_nd --")
    try:
        # Construct 10 integer 4D points with at least one Radon partition.
        # Two scaled-and-shifted 4-simplices that interpenetrate.
        S_A = np.array([
            [0, 0, 0, 0],
            [8, 0, 0, 0], [0, 8, 0, 0], [0, 0, 8, 0], [0, 0, 0, 8],
        ], dtype=np.int64)
        S_B = np.array([
            [2, 2, 2, 2],
            [6, 6, 6, 6], [6, 6, 6, 2], [6, 6, 2, 6], [6, 2, 6, 6],
        ], dtype=np.int64)
        pts10 = np.vstack([S_A, S_B])
        print(f"[INFO] 4D config: 10 points, is_conv_position_all="
              f"{is_conv_position_all(pts10)}")
        rps = find_rps(pts10)
        print(f"[INFO] |radon_pts| = {len(rps)}")
        if len(rps) > 0:
            max_vol = get_max_radon_intersection_metrics_nd(pts10, rps)
            _check("4D max-Radon vol returns finite > 0",
                   np.isfinite(max_vol) and max_vol > 0.0,
                   f"got {max_vol:.6f}")
        else:
            _check("4D Radon shaping (no Radon pts in config)", True,
                   "no Radon pts found; shaping returns 0 by contract")
    except Exception as e:
        print(f"[SKIP] 4D shaping smoke skipped: {e}")

    print(f"\n=== {pass_count} passed, {fail_count} failed ===")
    sys.exit(0 if fail_count == 0 else 1)


==> anc/supplementary_bundle/code/alphazero_4d/set_transformer.py <==
"""
Set Transformer modules and policy model for Radon point generation.

Based on: "Set Transformer: A Framework for Attention-based
Permutation-Invariant Input" (Lee et al., 2019)
https://arxiv.org/abs/1810.00825

The policy takes a set of already-placed tokens (unordered) and outputs
logits over the vocabulary for the next token to place.
"""

import math
import torch
import torch.nn as nn
import torch.nn.functional as F


class MAB(nn.Module):
    """Multihead Attention Block: MAB(Q, K) = LayerNorm(H + rFF(H))
    where H = LayerNorm(Q + Multihead(Q, K, K))."""

    def __init__(self, dim_Q, dim_K, dim_V, num_heads, ln=True):
        super().__init__()
        self.dim_V = dim_V
        self.num_heads = num_heads
        self.fc_q = nn.Linear(dim_Q, dim_V)
        self.fc_k = nn.Linear(dim_K, dim_V)
        self.fc_v = nn.Linear(dim_K, dim_V)
        if ln:
            self.ln0 = nn.LayerNorm(dim_V)
            self.ln1 = nn.LayerNorm(dim_V)
        self.fc_o = nn.Linear(dim_V, dim_V)

    def forward(self, Q, K):
        Q = self.fc_q(Q)
        K, V = self.fc_k(K), self.fc_v(K)

        dim_split = self.dim_V // self.num_heads
        Q_ = torch.cat(Q.split(dim_split, 2), 0)
        K_ = torch.cat(K.split(dim_split, 2), 0)
        V_ = torch.cat(V.split(dim_split, 2), 0)

        A = torch.softmax(Q_.bmm(K_.transpose(1, 2)) / math.sqrt(dim_split), 2)
        O = torch.cat((Q_ + A.bmm(V_)).split(Q.size(0), 0), 2)
        O = O if getattr(self, 'ln0', None) is None else self.ln0(O)
        O = O + F.relu(self.fc_o(O))
        O = O if getattr(self, 'ln1', None) is None else self.ln1(O)
        return O


class SAB(nn.Module):
    """Set Attention Block: SAB(X) = MAB(X, X)."""

    def __init__(self, dim_in, dim_out, num_heads, ln=True):
        super().__init__()
        self.mab = MAB(dim_in, dim_in, dim_out, num_heads, ln=ln)

    def forward(self, X):
        return self.mab(X, X)


class ISAB(nn.Module):
    """Induced Set Attention Block: reduces O(n^2) to O(n*m)
    via m learnable inducing points."""

    def __init__(self, dim_in, dim_out, num_heads, num_inds, ln=True):
        super().__init__()
        self.I = nn.Parameter(torch.Tensor(1, num_inds, dim_out))
        nn.init.xavier_uniform_(self.I)
        self.mab0 = MAB(dim_out, dim_in, dim_out, num_heads, ln=ln)
        self.mab1 = MAB(dim_in, dim_out, dim_out, num_heads, ln=ln)

    def forward(self, X):
        H = self.mab0(self.I.repeat(X.size(0), 1, 1), X)
        return self.mab1(X, H)


class PMA(nn.Module):
    """Pooling by Multihead Attention: aggregates set into k seed vectors."""

    def __init__(self, dim, num_heads, num_seeds, ln=True):
        super().__init__()
        self.S = nn.Parameter(torch.Tensor(1, num_seeds, dim))
        nn.init.xavier_uniform_(self.S)
        self.mab = MAB(dim, dim, dim, num_heads, ln=ln)

    def forward(self, X):
        return self.mab(self.S.repeat(X.size(0), 1, 1), X)


class SetTransformerPolicy(nn.Module):
    """
    Set Transformer policy for autoregressive point generation.

    At each step, takes the current set of placed tokens (unordered),
    encodes them via SAB layers (full attention), pools via PMA, and
    outputs logits over the vocabulary for the next token.

    Uses SAB (not ISAB) since max set size is 10 — full O(n^2)
    attention is cheaper and more expressive than ISAB for small sets.

    Args:
        vocab_size: total vocabulary size (e.g., 1601 for 3D grid + start)
        dim_hidden: hidden dimension
        num_heads: number of attention heads
        num_sab_layers: number of SAB encoder layers
        ln: whether to use LayerNorm
    """

    def __init__(self, vocab_size, dim_hidden=128, num_heads=4,
                 num_sab_layers=3, ln=True):
        super().__init__()
        self.vocab_size = vocab_size
        self.dim_hidden = dim_hidden

        # Token embedding (model tokens 0..vocab_size-1)
        self.token_embed = nn.Embedding(vocab_size, dim_hidden)

        # Learnable empty-set token for when no points are placed yet
        self.empty_token = nn.Parameter(torch.randn(1, 1, dim_hidden) * 0.02)

        # Encoder: stack of SAB layers (full attention, ideal for small sets)
        encoder_layers = []
        for _ in range(num_sab_layers):
            encoder_layers.append(SAB(dim_hidden, dim_hidden, num_heads, ln=ln))
        self.encoder = nn.Sequential(*encoder_layers)

        # Decoder: PMA pools to 1 vector, then project to logits
        self.pma = PMA(dim_hidden, num_heads, num_seeds=1, ln=ln)
        self.output_head = nn.Sequential(
            nn.Linear(dim_hidden, dim_hidden),
            nn.ReLU(),
            nn.Linear(dim_hidden, vocab_size),
        )

    def forward(self, token_set):
        """
        Args:
            token_set: (batch, k) tensor of model tokens currently placed.
                       k=0 is valid (empty set).

        Returns:
            logits: (batch, vocab_size) logits for next token.
        """
        batch_size = token_set.size(0)
        k = token_set.size(1)

        if k == 0:
            x = self.empty_token.expand(batch_size, -1, -1)
        else:
            x = self.token_embed(token_set)  # (batch, k, dim_hidden)

        x = self.encoder(x)   # (batch, k, dim_hidden)
        x = self.pma(x)       # (batch, 1, dim_hidden)
        x = x.squeeze(1)      # (batch, dim_hidden)
        logits = self.output_head(x)  # (batch, vocab_size)
        return logits


if __name__ == "__main__":
    print("=== Testing SetTransformerPolicy ===")

    vocab_size = 1601
    model = SetTransformerPolicy(vocab_size=vocab_size, dim_hidden=128,
                                  num_heads=4, num_sab_layers=3)

    n_params = sum(p.numel() for p in model.parameters())
    print(f"Parameters: {n_params/1e6:.2f}M")

    # Test with empty set
    empty = torch.zeros(4, 0, dtype=torch.long)
    logits = model(empty)
    assert logits.shape == (4, vocab_size), f"Empty set: {logits.shape}"
    print(f"[PASS] Empty set input: logits shape {logits.shape}")

    # Test with 5 tokens (seed)
    tokens_5 = torch.randint(1, vocab_size, (4, 5))
    logits = model(tokens_5)
    assert logits.shape == (4, vocab_size), f"5 tokens: {logits.shape}"
    print(f"[PASS] 5-token set input: logits shape {logits.shape}")

    # Test with 9 tokens
    tokens_9 = torch.randint(1, vocab_size, (4, 9))
    logits = model(tokens_9)
    assert logits.shape == (4, vocab_size), f"9 tokens: {logits.shape}"
    print(f"[PASS] 9-token set input: logits shape {logits.shape}")

    # Test permutation invariance
    tokens = torch.randint(1, vocab_size, (1, 6))
    logits1 = model(tokens)
    perm = torch.randperm(6)
    logits2 = model(tokens[:, perm])
    diff = (logits1 - logits2).abs().max().item()
    print(f"[INFO] Permutation invariance check: max diff = {diff:.6f}")

    print("\n=== All tests passed ===")


==> anc/supplementary_bundle/code/alphazero_4d/set_transformer_numeric.py <==
"""
Set Transformer with numerical (coordinate-based) token encoding and a
Perceiver-IO-style cross-attention output head.

Architecture:

  * Inputs are decoded into integer coordinates (x_1, ..., x_D) and passed
    through a fixed Fourier-feature map + a small Linear projection. Close
    lattice points receive close embeddings — spatial inductive bias on
    the input side.

  * Decoder (Jaegle et al., Perceiver IO, ICLR 2022): for every candidate
    lattice cell we form a query Q_v = γ(coord_v) via the same Fourier
    encoder used for input tokens. A cross-attention block MAB(Q, KV=H)
    lets each cell attend to the SAB-encoded placed-point latents H. A
    small MLP maps the per-cell attention output to a scalar logit:

        H        = SAB_stack(γ(placed_coords))                # (B, k, d)
        Q        = γ(grid_coords)                             # (V, d)
        out_v    = MAB(Q_v, KV=H)                             # (B, V, d)
        logit_v  = MLP(out_v)                                 # (B, V)

    No per-cell learnable parameters: every cell — seen or unseen — is
    scored by the same shared weights as a function of γ(coord_v).
    Geometric smoothness propagates through γ; expressivity is provided
    by the softmax/attention nonlinearity (not bounded by dim(γ)).

  * The model is dimension-agnostic. Pass ndim=2 or ndim=3 (or higher);
    the lattice side L and per-axis cardinality come from the constructor.
"""

import math

import torch
import torch.nn as nn

from set_transformer import MAB, SAB


class FourierEncoder(nn.Module):
    """Maps integer lattice coordinates to a dense embedding.

    Pipeline:
        token id  ──decode──►  (x_1, ..., x_D) ∈ Z^D
                  ──normalize──►  u ∈ [0, 1]^D
                  ──Fourier(fixed)──►  R^(2·D·K)
                  ──Linear(learned)──►  R^(d_model)

    The Fourier basis frequencies are 2^0 π, 2^1 π, ..., 2^(K-1) π, applied
    independently per axis. K = num_bands.

    Nyquist criterion for num_bands:
        Between adjacent cells on axis d (size L_d) the normalized coord u
        changes by Δu_d = 1/(L_d - 1). The phase shift at band k is
            Δϕ_d^k = 2^k · π / (L_d - 1).
        Non-aliased ⇔ Δϕ < π ⇔ 2^k < L_d - 1 ⇔ k ≤ log2(L_d - 1).

        Since one global frequency schedule is shared across all axes, the
        smallest axis sets the cap:
            K_safe = floor(log2(min_d L_d - 1)) + 1.

        Examples:
            [20, 20, 6]       → K_safe = 3
            [10, 10, 10, 10]  → K_safe = 4
            [20, 20, 20]      → K_safe = 5
            [32, 32, 32]      → K_safe = 5
            [64, 64]          → K_safe = 6

        Bands beyond K_safe are aliased and act as a per-cell hash rather
        than a smooth feature, defeating the geometric inductive bias.

        Pass ``num_bands=None`` to auto-pick K_safe.
    """

    @staticmethod
    def nyquist_safe_num_bands(lattice_sides):
        """K_safe = floor(log2(min L_d - 1)) + 1. See class docstring."""
        if isinstance(lattice_sides, int):
            lattice_sides = [lattice_sides]
        min_L = min(lattice_sides)
        if min_L <= 1:
            return 1
        return int(math.floor(math.log2(min_L - 1))) + 1

    def __init__(self, ndim, lattice_sides, num_bands, d_model):
        super().__init__()
        self.ndim = ndim
        if isinstance(lattice_sides, int):
            lattice_sides = [lattice_sides] * ndim
        assert len(lattice_sides) == ndim

        safe_K = self.nyquist_safe_num_bands(lattice_sides)
        if num_bands is None:
            num_bands = safe_K
        elif num_bands > safe_K:
            import warnings
            warnings.warn(
                f"FourierEncoder: num_bands={num_bands} exceeds the Nyquist-safe "
                f"value K_safe={safe_K} for lattice_sides={lattice_sides} "
                f"(limiting axis L={min(lattice_sides)}). Bands "
                f"k={safe_K}..{num_bands - 1} are aliased (Δϕ > π between "
                f"adjacent cells on the smallest axis); the geometric smoothness "
                f"prior is degraded.",
                stacklevel=2,
            )

        self.register_buffer(
            'lattice_sides',
            torch.tensor(lattice_sides, dtype=torch.float32),
        )
        self.num_bands = num_bands
        freqs = torch.tensor(
            [2.0 ** k * math.pi for k in range(num_bands)],
            dtype=torch.float32,
        )
        self.register_buffer('freqs', freqs)                       # (K,)
        self.proj = nn.Linear(2 * ndim * num_bands, d_model)

    def forward(self, coords):
        """coords: (..., D) integer lattice coords → embeddings (..., d_model)."""
        u = coords.to(self.freqs.dtype) / (self.lattice_sides - 1).clamp(min=1)
        angles = u.unsqueeze(-1) * self.freqs                       # (..., D, K)
        feats = torch.cat([angles.sin(), angles.cos()], dim=-1)     # (..., D, 2K)
        feats = feats.reshape(*coords.shape[:-1], 2 * self.ndim * self.num_bands)
        return self.proj(feats)


def _build_coord_grid(lattice_sides):
    """Enumerate all lattice points as a (L^D, D) tensor.

    Order matches the token id convention used by radon_utils_{2,3}d:
        token = sum_d x_d * stride_d, with stride_0 = 1 over the fastest axis.
    Specifically, for D=3 (radon_utils_3d): token = z*Lx*Ly + y*Lx + x,
    so axis 0 is x (fastest), axis 1 is y, axis 2 is z (slowest).
    """
    grids = [torch.arange(L, dtype=torch.long) for L in lattice_sides]
    mesh = torch.meshgrid(*grids, indexing='ij')                    # each (L, L, L)
    # mesh[i] varies along dim i. We want token order: axis 0 fastest.
    # Stack so that index 0 of the last dim is the fastest-varying coord.
    coords = torch.stack(mesh, dim=-1)                              # (L_0, ..., L_{D-1}, D)
    # Reorder to token-major: iterate slowest axis first in flatten.
    perm = list(range(len(lattice_sides) - 1, -1, -1))
    coords = coords.permute(*perm, len(lattice_sides))              # (L_{D-1}, ..., L_0, D)
    return coords.reshape(-1, len(lattice_sides))                   # (prod L, D)


class SetTransformerNumeric(nn.Module):
    """Set Transformer policy with Fourier-coord input and Perceiver-IO
    cross-attention output head.

    Args:
        ndim: spatial dimension (2 or 3+).
        lattice_sides: int or list[int] of length ndim. Per-axis cardinality.
            E.g. for radon_utils_3d: lattice_sides = [20, 20, 6].
        d_model: hidden dimension shared by encoder, queries, and decoder.
        num_bands: Fourier frequency bands per axis (K). ``None`` (default)
            auto-picks the largest non-aliased value
            ``K_safe = floor(log2(min L_d - 1)) + 1``
            (see ``FourierEncoder`` docstring for the derivation). Bands
            beyond ``K_safe`` are aliased and behave as a per-cell hash,
            breaking the geometric smoothness prior.
        num_heads: attention heads (used in both SAB stack and cross-attn).
        num_sab_layers: number of SAB encoder layers over placed points.
        d_score: deprecated. Retained as a kwarg for backward compatibility
            with older training scripts; silently ignored (the cross-attn
            decoder uses d_model throughout).
        ln: use LayerNorm inside MAB blocks.

    forward(token_ids) → logits over all L^D lattice points.

    The empty set (k=0) is handled by a learnable seed vector that acts as
    the single key/value the cross-attention decoder reads from.
    """

    def __init__(
        self,
        ndim,
        lattice_sides,
        d_model=128,
        num_bands=None,
        num_heads=4,
        num_sab_layers=3,
        d_score=None,
        ln=True,
    ):
        super().__init__()
        del d_score  # deprecated; cross-attn uses d_model throughout
        self.ndim = ndim
        if isinstance(lattice_sides, int):
            lattice_sides = [lattice_sides] * ndim
        self.lattice_sides = list(lattice_sides)
        self.vocab_size = 1
        for L in self.lattice_sides:
            self.vocab_size *= L
        self.d_model = d_model
        self.d_score = d_model  # backward-compat alias for logging

        self.encoder_coord = FourierEncoder(ndim, lattice_sides, num_bands, d_model)
        self.empty_token = nn.Parameter(torch.randn(1, 1, d_model) * 0.02)

        encoder_layers = [SAB(d_model, d_model, num_heads, ln=ln)
                          for _ in range(num_sab_layers)]
        self.encoder = nn.Sequential(*encoder_layers)

        # Perceiver-IO decoder: candidate cells are cross-attention queries;
        # placed-point latents are keys/values. One MAB block + small MLP.
        self.cross_attn = MAB(d_model, d_model, d_model, num_heads, ln=ln)
        self.logit_head = nn.Sequential(
            nn.Linear(d_model, d_model),
            nn.GELU(),
            nn.Linear(d_model, 1),
        )

        # Cached candidate coordinate grid (L^D, D). Encoded every forward
        # through encoder_coord, so the query bank reflects current weights.
        self.register_buffer('coord_grid', _build_coord_grid(self.lattice_sides))

    def _decode_tokens(self, token_ids):
        """Inverse of the radon_utils encode_point convention."""
        coords = []
        rem = token_ids
        strides_inner = [1]
        for L in self.lattice_sides[:-1]:
            strides_inner.append(strides_inner[-1] * L)
        # strides_inner[i] = product of lattice_sides[:i]; axis 0 is fastest.
        # Slowest axis first when extracting from token.
        rem = token_ids.clone()
        out = [None] * self.ndim
        for i in range(self.ndim - 1, -1, -1):
            stride = strides_inner[i]
            out[i] = rem // stride
            rem = rem - out[i] * stride
        return torch.stack(out, dim=-1)                              # (..., D)

    def encode_set(self, token_ids):
        coords = self._decode_tokens(token_ids)
        return self.encoder_coord(coords)

    def encode_all_candidates(self):
        return self.encoder_coord(self.coord_grid)                   # (L^D, d_model)

    def forward(self, token_set):
        """token_set: (B, k) long. k=0 allowed. Returns (B, vocab_size) logits.

        Decoder: each lattice cell forms a Fourier query Q_v = γ(coord_v)
        and reads from the placed-point latents H via cross-attention.
        """
        batch_size, k = token_set.size(0), token_set.size(1)

        if k == 0:
            H = self.empty_token.expand(batch_size, -1, -1)          # (B, 1, d)
        else:
            H = self.encode_set(token_set)                           # (B, k, d)

        H = self.encoder(H)                                          # (B, k, d)

        # Build per-cell queries: γ(coord) for every lattice cell, shared
        # across the batch. Same encoder_coord weights as the input side.
        gamma_grid = self.encode_all_candidates()                    # (V, d)
        Q = gamma_grid.unsqueeze(0).expand(batch_size, -1, -1)       # (B, V, d)

        # Cross-attention: each cell-query reads from placed-point latents.
        # MAB internally projects Q/K/V and adds a residual on the projected
        # query, preserving the smoothness of γ through to the output.
        out = self.cross_attn(Q, H)                                  # (B, V, d)

        logits = self.logit_head(out).squeeze(-1)                    # (B, V)
        return logits


if __name__ == "__main__":
    torch.manual_seed(0)

    # ---- 3D case matching radon_utils_3d (Lx=Ly=20, Lz=6) ----
    print("=== 3D: lattice_sides=[20, 20, 6] ===")
    model = SetTransformerNumeric(
        ndim=3, lattice_sides=[20, 20, 6],
        d_model=64, num_bands=4, num_heads=4, num_sab_layers=2,
    )
    n_params = sum(p.numel() for p in model.parameters())
    print(f"Params: {n_params/1e3:.1f}k    vocab_size={model.vocab_size}")

    # (a) shape checks
    for k in (0, 1, 5, 9):
        toks = torch.randint(0, model.vocab_size, (4, k), dtype=torch.long)
        logits = model(toks)
        assert logits.shape == (4, model.vocab_size), logits.shape
    print("[PASS] shape checks for k in {0,1,5,9}")

    # (b) permutation invariance
    toks = torch.randint(0, model.vocab_size, (1, 6), dtype=torch.long)
    l1 = model(toks)
    perm = torch.randperm(6)
    l2 = model(toks[:, perm])
    diff = (l1 - l2).abs().max().item()
    print(f"[INFO] permutation invariance max-diff = {diff:.2e}")
    assert diff < 1e-4, "permutation invariance broken"

    # (c) close coords → close embeddings
    enc = model.encoder_coord
    e_a = enc(torch.tensor([[3, 7, 1]]))
    e_b = enc(torch.tensor([[3, 7, 2]]))                            # 1 step in z
    e_far = enc(torch.tensor([[18, 1, 5]]))                         # far away
    d_close = (e_a - e_b).norm().item()
    d_far = (e_a - e_far).norm().item()
    print(f"[INFO] ||Enc(close)-Enc(close+1z)|| = {d_close:.3f}")
    print(f"[INFO] ||Enc(close)-Enc(far)||      = {d_far:.3f}")
    assert d_close < d_far, "Fourier encoder does not preserve locality"

    # (d) decode/encode consistency (vs. local make_encode_decode)
    from radon_utils import make_encode_decode
    _, _ref_decode = make_encode_decode([20, 20, 6])
    sample_tokens = torch.tensor([0, 1, 20, 400, 401, 1599, 2399], dtype=torch.long)
    decoded = model._decode_tokens(sample_tokens)
    for tok, (x, y, z) in zip(sample_tokens.tolist(), decoded.tolist()):
        rx, ry, rz = _ref_decode(tok)
        assert (x, y, z) == (rx, ry, rz), (tok, (x, y, z), (rx, ry, rz))
    print(f"[PASS] _decode_tokens matches make_encode_decode "
          f"on {len(sample_tokens)} samples")

    # (e) overfit a single (set → next-point) example
    print("\n=== Overfit test ===")
    target_token = 1234
    set_tokens = torch.tensor([[0, 19, 380, 399]], dtype=torch.long)  # 4 corners
    opt = torch.optim.Adam(model.parameters(), lr=5e-3)
    initial_logit = model(set_tokens)[0, target_token].item()
    for step in range(200):
        logits = model(set_tokens)
        loss = torch.nn.functional.cross_entropy(
            logits, torch.tensor([target_token]))
        opt.zero_grad(); loss.backward(); opt.step()
    final_logits = model(set_tokens)
    pred = final_logits.argmax(-1).item()
    print(f"loss after 200 steps: {loss.item():.4f}    "
          f"initial logit @ target: {initial_logit:.3f}    "
          f"final argmax = {pred}   target = {target_token}")
    assert pred == target_token, "failed to overfit single example"
    print("[PASS] overfit single example")

    # ---- 2D case matching radon_utils_2d (L=20) ----
    print("\n=== 2D: lattice_sides=[20, 20] ===")
    model2 = SetTransformerNumeric(
        ndim=2, lattice_sides=[20, 20],
        d_model=64, num_bands=4, num_heads=4, num_sab_layers=2,
    )
    for k in (0, 3, 7):
        toks = torch.randint(0, model2.vocab_size, (4, k), dtype=torch.long)
        assert model2(toks).shape == (4, model2.vocab_size)
    print(f"[PASS] 2D shape checks; vocab_size={model2.vocab_size}")

    from radon_utils import make_encode_decode as _med2
    _, _ref_decode_2d = _med2([20, 20])
    sample = torch.tensor([0, 1, 20, 21, 399], dtype=torch.long)
    decoded = model2._decode_tokens(sample)
    for tok, (x, y) in zip(sample.tolist(), decoded.tolist()):
        rx, ry = _ref_decode_2d(tok)
        assert (x, y) == (rx, ry), (tok, (x, y), (rx, ry))
    print(f"[PASS] 2D _decode_tokens matches make_encode_decode")

    print("\n=== All tests passed ===")


==> anc/supplementary_bundle/code/alphazero_4d/set_transformer_numeric_pv.py <==
"""Policy-value wrapper around ``SetTransformerNumeric`` for PPO training.

Shares the trunk (Fourier coord encoder + SAB stack over placed points)
between the policy head (existing Perceiver-IO cross-attention decoder
that produces logits over the full lattice) and a new value head (small
MLP over mean-pooled set latents that returns a scalar V(s)).

Why this layout: in PPO every state visited needs *both* the action
distribution (to sample / compute log-prob) and a value estimate (for
GAE and value regression). Sharing the trunk halves the forward cost vs
running two independent networks, and the SFT-pretrained encoder
weights remain useful for value estimation (the trunk already maps "set
of placed points" to a meaningful latent).

Warm-starting from a ``SetTransformerNumeric`` SFT checkpoint::

    model = SetTransformerNumericPV(ndim=3, lattice_sides=[20,20,6],
                                    d_model=256, num_bands=4, ...)
    state = torch.load("sft_ckpt.pt", weights_only=True)
    model.base.load_state_dict(state, strict=True)
    # value_head is randomly initialised; PPO learns it from scratch.

Only the policy trunk + head transfer; the value head bootstraps from
the random init during the first few thousand PPO updates.
"""

import torch
import torch.nn as nn

from set_transformer_numeric import SetTransformerNumeric


class SetTransformerNumericPV(nn.Module):
    """SetTransformerNumeric + value head sharing the encoder trunk.

    Args:
        ndim, lattice_sides, d_model, num_bands, num_heads, num_sab_layers,
        ln: forwarded to the underlying ``SetTransformerNumeric``.
        value_hidden: hidden width of the value-head MLP (defaults to
            ``d_model``).

    Forward APIs:
        ``forward(token_set)``: policy logits only (matches base API).
        ``policy_and_value(token_set)``: ``(logits, value)`` sharing trunk.
        ``value_only(token_set)``: just V(s).
    """

    def __init__(
        self,
        ndim,
        lattice_sides,
        d_model=128,
        num_bands=None,
        num_heads=4,
        num_sab_layers=3,
        ln=True,
        value_hidden=None,
    ):
        super().__init__()
        self.base = SetTransformerNumeric(
            ndim=ndim,
            lattice_sides=lattice_sides,
            d_model=d_model,
            num_bands=num_bands,
            num_heads=num_heads,
            num_sab_layers=num_sab_layers,
            ln=ln,
        )
        vh = value_hidden if value_hidden is not None else d_model
        self.value_head = nn.Sequential(
            nn.Linear(d_model, vh),
            nn.GELU(),
            nn.Linear(vh, 1),
        )

        # Convenience attribute aliases (for argparse logging etc.).
        self.ndim = self.base.ndim
        self.lattice_sides = self.base.lattice_sides
        self.vocab_size = self.base.vocab_size
        self.d_model = self.base.d_model
        self.d_score = self.base.d_score
        self.encoder_coord = self.base.encoder_coord

    def _encode_set(self, token_set):
        """Reproduce ``base.forward()`` up to the encoded set latents H.

        Returns H of shape ``(B, k_eff, d_model)`` where ``k_eff`` is the
        number of placed tokens, or 1 (the learnable empty-set seed) when
        the input set is empty.
        """
        batch_size, k = token_set.size(0), token_set.size(1)
        if k == 0:
            H = self.base.empty_token.expand(batch_size, -1, -1)
        else:
            H = self.base.encode_set(token_set)
        H = self.base.encoder(H)
        return H

    def _policy_from_H(self, H, batch_size):
        gamma_grid = self.base.encode_all_candidates()                # (V, d)
        Q = gamma_grid.unsqueeze(0).expand(batch_size, -1, -1)        # (B, V, d)
        out = self.base.cross_attn(Q, H)                              # (B, V, d)
        logits = self.base.logit_head(out).squeeze(-1)                # (B, V)
        return logits

    def _value_from_H(self, H):
        # Mean-pool over set elements. Works for k>=1 (real points) and the
        # k=0 case where H is a single empty-set seed token.
        pooled = H.mean(dim=1)                                        # (B, d)
        return self.value_head(pooled).squeeze(-1)                    # (B,)

    def policy_and_value(self, token_set):
        """Shared-trunk inference returning ``(logits, value)``.

        Use this in the PPO rollout (sample action + cache V) and in the
        PPO update (recompute log-prob + V under the current policy).
        """
        H = self._encode_set(token_set)
        batch_size = token_set.size(0)
        logits = self._policy_from_H(H, batch_size)
        value = self._value_from_H(H)
        return logits, value

    def value_only(self, token_set):
        """V(s) only; cheaper than ``policy_and_value`` because no cross-attn."""
        H = self._encode_set(token_set)
        return self._value_from_H(H)

    def forward(self, token_set):
        """Default ``forward`` returns logits only (matches base model API)."""
        return self.base(token_set)


if __name__ == "__main__":
    torch.manual_seed(0)
    model = SetTransformerNumericPV(
        ndim=3, lattice_sides=[20, 20, 6],
        d_model=64, num_bands=4, num_heads=4, num_sab_layers=2,
    )
    n_params = sum(p.numel() for p in model.parameters())
    n_value = sum(p.numel() for p in model.value_head.parameters())
    print(f"SetTransformerNumericPV: {n_params/1e6:.3f}M params  "
          f"(value_head: {n_value/1e3:.2f}K)")

    # Forward sanity.
    for k in (0, 1, 5, 11):
        tok = torch.randint(0, model.vocab_size, (2, k), dtype=torch.long)
        logits, value = model.policy_and_value(tok)
        print(f"  k={k:2d}  logits={tuple(logits.shape)}  value={tuple(value.shape)}  "
              f"V[0]={value[0].item():+.4f}")


==> anc/supplementary_bundle/code/alphazero_4d/trainer.py <==
"""AlphaZero trainer for the dimension-agnostic Radon point-set model.

Loss = value MSE + policy cross-entropy:

  * value head is an unbounded scalar regressed onto ``terminal_reward_nd``
    (no tanh), so plain MSE is used.
  * policy head outputs logits over the lattice; the target is the MCTS
    visit distribution, so the policy loss is the cross-entropy
    ``-sum_a pi(a) log softmax(logits)_a`` (KL up to a constant).

Inputs are batched per set-length: every sample in a batch must share the
same number of placed points ``k`` (the set-transformer forward takes a
fixed-``k`` ``(B, k)`` token tensor). Length bucketing is done by the caller
(see ``auto_pipeline``).
"""

import torch
import torch.nn as nn
import torch.optim as optim
from torch.utils.tensorboard import SummaryWriter

from net import build_net


VALUE_LOSS_WEIGHT = 20.0   # c_v: balances value MSE (~0.05) against policy CE (~6)


class AlphaLoss(nn.Module):
    """value MSE + policy cross-entropy (target = MCTS visit distribution).

    The value target is the (target_size-normalized) reward-to-go computed in
    ``MCTS.step_outcome``; the network learns this scalar directly (no h(·)
    transform). MCTS pulls the same scalar via ``_policy_from_net`` as the
    leaf-value bootstrap, so step rewards + bootstrap stay on the same scale.

    The total loss is ``c_v * value_MSE + policy_CE`` with ``c_v =
    VALUE_LOSS_WEIGHT``. Without weighting the value MSE (~0.05, target range
    ~[0, 2.2]) is ~100x smaller than policy CE (~6, vocab K~1300), so the
    shared backbone's gradient becomes policy-dominated and the value head
    underfits."""

    def forward(self, value_target, value_pred, policy_target, policy_logits):
        value_pred = value_pred.view(-1)
        value_loss = torch.mean((value_pred - value_target.view(-1)) ** 2)

        log_probs = torch.log_softmax(policy_logits, dim=-1)
        policy_loss = -(policy_target * log_probs).sum(dim=-1).mean()

        total = VALUE_LOSS_WEIGHT * value_loss + policy_loss
        return value_loss, policy_loss, total


class Trainer:
    """Wraps the PV network, optimizer, scheduler, and loss."""

    def __init__(self, lattice_sides, lr=3e-4, milestones=None, log_dir="runs/",
                 pretrained_model_path=None, d_model=128, num_bands=None,
                 num_heads=4, num_sab_layers=3, device=None):
        """Continuous-AlphaZero trainer: ONE net + optimizer, persistent across
        self-play iterations.

        Args:
            pretrained_model_path: full PV checkpoint to resume from. Used only
                to continue a previous run via ``--start-iteration``; otherwise
                the network is initialized fresh.
        """
        self.device = torch.device(
            device if device is not None
            else ("cuda:0" if torch.cuda.is_available() else "cpu"))
        print(f"Using device: {self.device}")

        self.net = build_net(
            lattice_sides, d_model=d_model, num_bands=num_bands,
            num_heads=num_heads, num_sab_layers=num_sab_layers).to(self.device)

        if pretrained_model_path is not None:
            print(f"Loading pretrained PV model from: {pretrained_model_path}")
            self.net.load_state_dict(
                torch.load(pretrained_model_path, map_location=self.device))

        # weight_decay=1e-4 matches AlphaZero's L2 weight regularization
        # coefficient. With Adam this is L2-on-gradient (not AdamW-style
        # decoupled), but at this magnitude the difference is negligible.
        self.optimizer = optim.Adam(self.net.parameters(), lr=lr,
                                    weight_decay=1e-4)
        self.scheduler = optim.lr_scheduler.MultiStepLR(
            self.optimizer, milestones=milestones or [100, 200, 300], gamma=0.2)
        self.criterion = AlphaLoss()
        self.writer = SummaryWriter(log_dir=log_dir)

    def train_step(self, token_set, policy_target, value_target, step):
        """One optimization step.

        Args:
            token_set: (B, k) long tensor of placed token ids (fixed k).
            policy_target: (B, vocab_size) float visit distribution.
            value_target: (B,) float terminal rewards.
        """
        self.net.train()
        self.optimizer.zero_grad()

        token_set = token_set.to(self.device)
        policy_target = policy_target.to(self.device)
        value_target = value_target.to(self.device)

        policy_logits, value_pred = self.net.policy_and_value(token_set)
        value_loss, policy_loss, total_loss = self.criterion(
            value_target, value_pred, policy_target, policy_logits)

        total_loss.backward()
        self.optimizer.step()

        self.writer.add_scalar("Loss/Value_Loss", value_loss.item(), step)
        self.writer.add_scalar("Loss/Policy_Loss", policy_loss.item(), step)
        self.writer.add_scalar("Loss/Total_Loss", total_loss.item(), step)
        return total_loss.item(), policy_loss.item(), value_loss.item()

    @torch.no_grad()
    def eval_step(self, token_set, policy_target, value_target):
        self.net.eval()
        token_set = token_set.to(self.device)
        policy_target = policy_target.to(self.device)
        value_target = value_target.to(self.device)
        policy_logits, value_pred = self.net.policy_and_value(token_set)
        value_loss, policy_loss, total_loss = self.criterion(
            value_target, value_pred, policy_target, policy_logits)
        return total_loss.item(), policy_loss.item(), value_loss.item()

    def save_model(self, path):
        torch.save(self.net.state_dict(), path)

    def load_model(self, path):
        self.net.load_state_dict(torch.load(path, map_location=self.device))


==> anc/supplementary_bundle/code/patternboost/box_geometry.py <==
"""Mixed-radix lattice geometry for rectangular boxes in any dimension."""

import itertools

import numpy as np


DEFAULT_BOX_SHAPE = (20, 20, 5)


def normalize_box_shape(box_shape):
    shape = tuple(int(side) for side in box_shape)
    if not shape or any(side < 1 for side in shape):
        raise ValueError("box shape must contain positive side lengths")
    return shape


def box_volume(box_shape):
    return int(np.prod(normalize_box_shape(box_shape)))


def point_to_token(point, box_shape):
    """Encode one point in row-major mixed radix; token is zero based."""
    shape = normalize_box_shape(box_shape)
    coordinates = tuple(int(value) for value in point)
    if len(coordinates) != len(shape) or any(
        coordinate < 0 or coordinate >= side
        for coordinate, side in zip(coordinates, shape)
    ):
        raise ValueError(f"point {coordinates} lies outside box {shape}")
    token = 0
    for coordinate, side in zip(coordinates, shape):
        token = token * side + coordinate
    return token


def token_to_point(token, box_shape):
    """Decode one zero-based row-major mixed-radix lattice token."""
    shape = normalize_box_shape(box_shape)
    token = int(token)
    if not 0 <= token < box_volume(shape):
        raise ValueError(f"token {token} lies outside box vocabulary {shape}")
    coordinates = [0] * len(shape)
    remainder = token
    for axis in range(len(shape) - 1, -1, -1):
        remainder, coordinates[axis] = divmod(remainder, shape[axis])
    return np.asarray(coordinates, dtype=np.int64)


def shape_preserving_permutations(box_shape):
    """Axis permutations mapping the rectangular box back to itself."""
    shape = normalize_box_shape(box_shape)
    return tuple(
        permutation
        for permutation in itertools.permutations(range(len(shape)))
        if tuple(shape[axis] for axis in permutation) == shape
    )


def symmetry_count(box_shape):
    shape = normalize_box_shape(box_shape)
    return 2 ** len(shape) * len(shape_preserving_permutations(shape))


==> anc/supplementary_bundle/code/patternboost/incremental_radon_saturation.py <==
"""Official-style add-point repair and saturation for convex zero-Radon sets.

A state is a subset of a rectangular lattice. Generated point tokens are tried
in order: illegal points are forbidden, while later tokens are still tried.
After repair, random remaining points are tried until the state reaches the
configured cap or no legal addition remains. Each accepted prefix is distinct,
in convex position, and has zero lattice Radon points.
"""

import argparse
import copy
import hashlib
import itertools
import multiprocessing as mp
import os
import pickle
from contextlib import contextmanager

import numpy as np
from tqdm import tqdm

from box_geometry import (
    DEFAULT_BOX_SHAPE,
    box_volume,
    normalize_box_shape,
    shape_preserving_permutations,
    token_to_point,
)
from radon_utils import get_radon_score, is_conv_position_all


def canonicalize(points, dimension=None):
    points = np.asarray(points, dtype=np.int64)
    if points.ndim == 1 and points.size == 0:
        width = 0 if dimension is None else int(dimension)
        return points.reshape(0, width)
    if points.ndim != 2:
        raise ValueError("point configuration must be a rank-two array")
    if dimension is not None and points.shape[1] != int(dimension):
        raise ValueError(
            f"expected {int(dimension)} coordinates per point; "
            f"received {points.shape[1]}"
        )
    if len(points) == 0:
        return points
    keys = tuple(points[:, axis] for axis in range(points.shape[1] - 1, -1, -1))
    return points[np.lexsort(keys)]


def all_lattice_points(box_shape):
    shape = normalize_box_shape(box_shape)
    return np.asarray(
        list(itertools.product(*(range(side) for side in shape))),
        dtype=np.int64,
    )


def is_valid(points):
    """Return whether points are distinct, convex, and zero-Radon."""
    points = np.asarray(points, dtype=np.int64)
    if points.ndim != 2 or points.shape[1] < 1:
        return False
    if len(np.unique(points, axis=0)) != len(points):
        return False
    if len(points) <= 2:
        return True
    try:
        if not bool(is_conv_position_all(points)):
            return False
        return len(points) <= points.shape[1] or get_radon_score(points) == 0
    except Exception:
        # Oracle/backend failures must never create false counterexamples.
        return False


def save_object_configs(path, configs):
    """Save variable-length configurations as a one-dimensional object array."""
    parent = os.path.dirname(os.path.abspath(path))
    os.makedirs(parent, exist_ok=True)
    output = np.empty(len(configs), dtype=object)
    for index, config in enumerate(configs):
        output[index] = canonicalize(config)
    temporary_path = path + ".tmp"
    with open(temporary_path, "wb") as handle:
        np.save(handle, output, allow_pickle=True)
        handle.flush()
        os.fsync(handle.fileno())
    os.replace(temporary_path, path)


def load_seed_sequences(path):
    """Load generated token sequences from a PyTorch pickle or NumPy file."""
    if path.endswith(".pkl"):
        with open(path, "rb") as handle:
            data = pickle.load(handle)
    elif path.endswith(".npy"):
        data = np.load(path, allow_pickle=True)
    else:
        raise ValueError("seed sequences must be stored in .pkl or .npy")

    if isinstance(data, dict):
        for key in ("samples", "sequences", "generated", "data"):
            if key in data:
                data = data[key]
                break
    if hasattr(data, "detach"):
        data = data.detach().cpu().numpy()
    if isinstance(data, np.ndarray):
        if data.ndim == 1 and data.dtype != object:
            data = data[None, :]
        data = data.tolist()
    if isinstance(data, (list, tuple)) and (not data or np.isscalar(data[0])):
        data = [data]

    sequences = []
    for sequence in data:
        if hasattr(sequence, "detach"):
            sequence = sequence.detach().cpu().tolist()
        elif hasattr(sequence, "tolist"):
            sequence = sequence.tolist()
        sequences.append([int(token) for token in sequence])
    return sequences


def decode_seed_tokens(sequence, box_shape):
    """Decode START=STOP=0 and mixed-radix coordinate token id + 1."""
    shape = normalize_box_shape(box_shape)
    tokens = [int(token) for token in sequence]
    if tokens and tokens[0] == 0:
        tokens = tokens[1:]
    points = []
    for model_token in tokens:
        if model_token == 0:
            break
        token = model_token - 1
        if not 0 <= token < box_volume(shape):
            continue
        points.append(token_to_point(token, shape))
    return np.asarray(points, dtype=np.int64).reshape(-1, len(shape))


def symmetries(points, box_shape):
    """Yield every axis permutation/reflection preserving the box shape."""
    shape = normalize_box_shape(box_shape)
    points = np.asarray(points, dtype=np.int64).reshape(-1, len(shape))
    for permutation in shape_preserving_permutations(shape):
        for signs in itertools.product((1, -1), repeat=len(shape)):
            transformed = points[:, permutation].copy()
            for axis, sign in enumerate(signs):
                if sign < 0:
                    transformed[:, axis] = (
                        shape[axis] - 1 - transformed[:, axis]
                    )
            yield canonicalize(transformed)


def symmetry_orbit_key(points, box_shape):
    """Return one canonical key shared by all box-preserving symmetries."""
    return min(
        tuple(int(value) for value in transformed.reshape(-1))
        for transformed in symmetries(points, box_shape)
    )


def split_by_symmetry_orbit(configs, box_shape, validation_fraction=0.1):
    """Deterministically split whole symmetry orbits into train/validation.

    A cryptographic hash gives a stable pseudo-random ordering without using
    global RNG state, so interrupted runs reconstruct exactly the same split.
    Duplicate configurations and symmetry-equivalent configurations always
    remain on the same side.
    """
    if not 0 < float(validation_fraction) < 1:
        raise ValueError("validation_fraction must be in (0, 1)")

    groups = {}
    for config in configs:
        normalized = canonicalize(config)
        key = symmetry_orbit_key(normalized, box_shape)
        groups.setdefault(key, []).append(normalized)

    if len(groups) < 2:
        raise ValueError(
            "at least two distinct symmetry orbits are required for a "
            "leakage-free train/validation split"
        )

    def stable_order(key):
        encoded = np.asarray(key, dtype="<i8").tobytes()
        return hashlib.sha256(encoded).digest(), key

    ordered_keys = sorted(groups, key=stable_order)
    validation_group_count = max(
        1, int(len(ordered_keys) * float(validation_fraction))
    )
    validation_group_count = min(
        validation_group_count, len(ordered_keys) - 1
    )
    validation_keys = set(ordered_keys[:validation_group_count])

    train_configs = []
    validation_configs = []
    for key, members in groups.items():
        destination = (
            validation_configs if key in validation_keys else train_configs
        )
        destination.extend(members)
    return train_configs, validation_configs


def _drop_indices(array, indices):
    if not indices:
        return array
    keep = np.ones(len(array), dtype=bool)
    keep[np.asarray(indices, dtype=np.int64)] = False
    return array[keep]


def saturate_state(selected, remaining, max_points, rng):
    """Randomly add legal points; permanently forbid every rejected candidate."""
    remaining = np.asarray(remaining, dtype=np.int64)
    if remaining.ndim != 2 or remaining.shape[1] < 1:
        raise ValueError("remaining lattice points must be a rank-two array")
    dimension = remaining.shape[1]
    selected = np.asarray(selected, dtype=np.int64).reshape(
        -1, dimension
    ).tolist()

    while len(selected) < max_points and len(remaining):
        tested = []
        accepted = False
        for candidate_index in rng.permutation(len(remaining)):
            candidate_index = int(candidate_index)
            candidate = remaining[candidate_index]
            tested.append(candidate_index)
            trial = np.asarray(selected + [candidate.tolist()], dtype=np.int64)
            if is_valid(trial):
                selected.append(candidate.tolist())
                accepted = True
                break

        # This removes both rejected points and the accepted point. Rejected
        # additions remain illegal for every superset because both predicates
        # are hereditary under taking subsets.
        remaining = _drop_indices(remaining, tested)
        if not accepted:
            break

    return canonicalize(selected, dimension)


def repair_and_saturate(seed_points, box_shape, max_points, rng):
    """Try generated points in sequence order, then saturate the repaired state."""
    selected = []
    shape = normalize_box_shape(box_shape)
    remaining = all_lattice_points(shape)

    for point in np.asarray(seed_points, dtype=np.int64).reshape(-1, len(shape)):
        if len(selected) >= max_points:
            break
        matches = np.flatnonzero(np.all(remaining == point, axis=1))
        if len(matches) == 0:
            continue
        candidate_index = int(matches[0])
        remaining = _drop_indices(remaining, [candidate_index])
        trial = np.asarray(selected + [point.tolist()], dtype=np.int64)
        if is_valid(trial):
            selected.append(point.tolist())
        # An illegal generated token is skipped, not treated as end-of-sequence.

    return saturate_state(selected, remaining, max_points, rng)


def _state_worker(item):
    box_shape, max_points, random_seed, seed_points = item
    return repair_and_saturate(
        seed_points,
        box_shape,
        max_points,
        np.random.default_rng(int(random_seed)),
    )


def _indexed_state_worker(item):
    index, state_item = item
    return int(index), _state_worker(state_item)


def _atomic_pickle_dump(value, path):
    parent = os.path.dirname(os.path.abspath(path))
    os.makedirs(parent, exist_ok=True)
    temporary_path = path + ".tmp"
    with open(temporary_path, "wb") as handle:
        pickle.dump(value, handle)
        handle.flush()
        os.fsync(handle.fileno())
    os.replace(temporary_path, path)


def _seed_batch_fingerprint(seed_points, box_shape, max_points):
    shape = normalize_box_shape(box_shape)
    digest = hashlib.sha256()
    digest.update(
        np.asarray(
            [*shape, int(max_points), len(seed_points)],
            dtype="<i8",
        ).tobytes()
    )
    for points in seed_points:
        array = np.asarray(points, dtype="<i8").reshape(-1, len(shape))
        digest.update(np.asarray([len(array)], dtype="<i8").tobytes())
        digest.update(array.tobytes())
    return digest.hexdigest()


def _batch_progress_path(progress_path, batch_index, num_batches):
    if not progress_path:
        return ""
    if int(num_batches) == 1:
        return progress_path
    root, extension = os.path.splitext(progress_path)
    extension = extension or ".pkl"
    return f"{root}_batch{int(batch_index):04d}{extension}"


@contextmanager
def state_worker_pool(num_workers):
    """Reuse one spawn pool across all official-size processing batches."""
    if int(num_workers) == 1:
        yield None
        return
    context = mp.get_context("spawn")
    with context.Pool(processes=int(num_workers)) as pool:
        yield pool


def run_state_batch(
    seed_points,
    box_shape,
    max_points,
    seed_rng,
    pool=None,
    progress_path="",
    checkpoint_interval=25,
    description="state saturation",
):
    """Repair/saturate one batch with dynamic scheduling and exact resume."""
    if int(checkpoint_interval) < 1:
        raise ValueError("checkpoint_interval must be positive")

    shape = normalize_box_shape(box_shape)
    fingerprint = _seed_batch_fingerprint(seed_points, shape, max_points)
    results = {}
    if progress_path and os.path.isfile(progress_path):
        with open(progress_path, "rb") as handle:
            progress = pickle.load(handle)
        if progress.get("fingerprint") != fingerprint:
            raise ValueError(
                f"search progress does not match the requested states: "
                f"{progress_path}"
            )
        random_seeds = np.asarray(
            progress["random_seeds"], dtype=np.int64
        )
        results = {
            int(index): canonicalize(config)
            for index, config in progress.get("results", {}).items()
        }
        seed_rng.bit_generator.state = copy.deepcopy(
            progress["rng_state_after_seed_generation"]
        )
        print(
            f"resuming {description}: {len(results)}/{len(seed_points)} "
            f"states from {progress_path}"
        )
    else:
        random_seeds = seed_rng.integers(
            0,
            np.iinfo(np.int64).max,
            size=len(seed_points),
            dtype=np.int64,
        )
        progress = {
            "schema_version": 1,
            "fingerprint": fingerprint,
            "box_shape": shape,
            "max_points": int(max_points),
            "num_states": len(seed_points),
            "random_seeds": random_seeds,
            "rng_state_after_seed_generation": copy.deepcopy(
                seed_rng.bit_generator.state
            ),
            "results": {},
        }
        if progress_path:
            _atomic_pickle_dump(progress, progress_path)

    items = [
        (
            index,
            (
                shape,
                int(max_points),
                int(random_seeds[index]),
                seed_points[index],
            ),
        )
        for index in range(len(seed_points))
        if index not in results
    ]

    iterator = (
        map(_indexed_state_worker, items)
        if pool is None
        else pool.imap_unordered(
            _indexed_state_worker, items, chunksize=1
        )
    )
    completed_since_save = 0
    progress_bar = tqdm(
        iterator,
        total=len(seed_points),
        initial=len(results),
        desc=description,
        unit="state",
    )
    try:
        for index, terminal in progress_bar:
            results[int(index)] = canonicalize(terminal)
            completed_since_save += 1
            if (
                progress_path
                and completed_since_save >= int(checkpoint_interval)
            ):
                progress["results"] = results
                _atomic_pickle_dump(progress, progress_path)
                completed_since_save = 0
    finally:
        progress_bar.close()
        if progress_path:
            progress["results"] = results
            _atomic_pickle_dump(progress, progress_path)

    return [results[index] for index in range(len(seed_points))]


def select_batch_best(terminals, keep_best_fraction):
    """Keep the official per-batch top fraction, ranked only by point count."""
    keep_count = int(len(terminals) * float(keep_best_fraction))
    if keep_count < 1:
        raise ValueError(
            "int(state_batch_size * keep_best_fraction) must be at least one"
        )
    order = sorted(range(len(terminals)), key=lambda i: len(terminals[i]), reverse=True)
    return [terminals[index] for index in order[:keep_count]]


def augment_kept(kept, box_shape, symmetrize=True):
    """Apply all box symmetries and intentionally retain multiplicity."""
    if not symmetrize:
        return [canonicalize(config) for config in kept]
    return [
        transformed
        for config in kept
        for transformed in symmetries(config, box_shape)
    ]


def process_seed_batches(
    seed_point_sets,
    box_shape,
    max_points,
    state_batch_size,
    keep_best_fraction,
    seed_rng,
    pool=None,
    collect_terminals=False,
    description="repair + saturation",
    progress_path="",
    checkpoint_interval=25,
):
    """Process independent states and perform top-fraction selection per batch."""
    kept = []
    all_terminals = [] if collect_terminals else None
    starts = range(0, len(seed_point_sets), int(state_batch_size))
    total = (len(seed_point_sets) + state_batch_size - 1) // state_batch_size
    for batch_index, start in enumerate(starts):
        state_batch = seed_point_sets[start:start + state_batch_size]
        terminals = run_state_batch(
            state_batch,
            box_shape,
            max_points,
            seed_rng,
            pool,
            progress_path=_batch_progress_path(
                progress_path, batch_index, total
            ),
            checkpoint_interval=checkpoint_interval,
            description=f"{description} batch {batch_index + 1}/{total}",
        )
        kept.extend(select_batch_best(terminals, keep_best_fraction))
        if collect_terminals:
            all_terminals.extend(terminals)
    return kept, all_terminals


def make_empty_generation(
    target_training_size,
    state_batch_size,
    box_shape,
    max_points,
    keep_best_fraction,
    seed_rng,
    pool=None,
    collect_terminals=False,
    progress_path="",
    checkpoint_interval=25,
):
    """Official generation 0: empty states -> saturation -> per-batch ranking."""
    keep_per_batch = int(state_batch_size * keep_best_fraction)
    if keep_per_batch < 1:
        raise ValueError(
            "int(state_batch_size * keep_best_fraction) must be at least one"
        )
    if target_training_size % keep_per_batch:
        raise ValueError(
            "target_training_size must be divisible by "
            "int(state_batch_size * keep_best_fraction)"
        )
    num_batches = target_training_size // keep_per_batch
    kept = []
    all_terminals = [] if collect_terminals else None
    for batch_index in range(num_batches):
        terminals = run_state_batch(
            [[] for _ in range(state_batch_size)],
            box_shape,
            max_points,
            seed_rng,
            pool,
            progress_path=_batch_progress_path(
                progress_path, batch_index, num_batches
            ),
            checkpoint_interval=checkpoint_interval,
            description=(
                f"empty-board saturation batch "
                f"{batch_index + 1}/{num_batches}"
            ),
        )
        kept.extend(select_batch_best(terminals, keep_best_fraction))
        if collect_terminals:
            all_terminals.extend(terminals)
    return kept, all_terminals


def _resolved_seed(seed):
    if int(seed) >= 0:
        return int(seed)
    return int(np.random.SeedSequence().generate_state(1, dtype=np.uint32)[0])


def main():
    parser = argparse.ArgumentParser(
        description="Official-style incremental convex zero-Radon saturation"
    )
    parser.add_argument(
        "--box-shape",
        nargs="+",
        type=int,
        metavar="SIDE",
        default=DEFAULT_BOX_SHAPE,
        help="rectangular lattice side lengths (default: 20 20 5)",
    )
    parser.add_argument("--max-points", "--target_points", type=int, default=11)
    parser.add_argument("--state-batch-size", "--batch_size", type=int, default=1000)
    parser.add_argument("--target-training-size", type=int, default=100)
    parser.add_argument("--keep-best-fraction", "--keep_best_fraction",
                        type=float, default=0.1)
    parser.add_argument("--num-workers", "--num_workers", type=int, default=16)
    parser.add_argument("--seed", type=int, default=-1)
    parser.add_argument("--seeds-path", "--seeds_path", default="")
    parser.add_argument("--max-seed-sequences", type=int, default=0)
    parser.add_argument("--symmetrize", action=argparse.BooleanOptionalAction,
                        default=True)
    parser.add_argument("--output-path", "--output_path", required=True,
                        help="Top variable-length terminal configs before augmentation")
    parser.add_argument("--training-output", default="",
                        help="Top configs after box-symmetry augmentation")
    parser.add_argument("--partial-output", default="",
                        help="Optional all-terminal output before top-fraction selection")
    parser.add_argument("--progress-path", default="",
                        help="Optional resumable per-state search checkpoint")
    parser.add_argument("--progress-save-interval", type=int, default=25)
    args = parser.parse_args()

    args.box_shape = normalize_box_shape(args.box_shape)
    if args.max_points < 1:
        raise ValueError("max-points must be positive")
    if args.state_batch_size < 1 or args.num_workers < 1:
        raise ValueError("batch size and workers must be positive")
    if not 0 < args.keep_best_fraction <= 1:
        raise ValueError("keep-best-fraction must be in (0, 1]")

    actual_seed = _resolved_seed(args.seed)
    print(f"random seed: {actual_seed}")
    seed_rng = np.random.default_rng(actual_seed)

    with state_worker_pool(args.num_workers) as pool:
        if args.seeds_path:
            sequences = load_seed_sequences(args.seeds_path)
            if args.max_seed_sequences > 0:
                sequences = sequences[:args.max_seed_sequences]
            seed_point_sets = [
                decode_seed_tokens(sequence, args.box_shape)
                for sequence in sequences
            ]
            kept, terminals = process_seed_batches(
                seed_point_sets,
                args.box_shape,
                args.max_points,
                args.state_batch_size,
                args.keep_best_fraction,
                seed_rng,
                pool,
                collect_terminals=bool(args.partial_output),
                progress_path=args.progress_path,
                checkpoint_interval=args.progress_save_interval,
            )
        else:
            kept, terminals = make_empty_generation(
                args.target_training_size,
                args.state_batch_size,
                args.box_shape,
                args.max_points,
                args.keep_best_fraction,
                seed_rng,
                pool,
                collect_terminals=bool(args.partial_output),
                progress_path=args.progress_path,
                checkpoint_interval=args.progress_save_interval,
            )

    save_object_configs(args.output_path, kept)
    if args.partial_output:
        save_object_configs(args.partial_output, terminals)
    augmented = augment_kept(kept, args.box_shape, args.symmetrize)
    if args.training_output:
        save_object_configs(args.training_output, augmented)

    best = max((len(config) for config in kept), default=0)
    histogram = {
        size: sum(len(config) == size for config in kept)
        for size in sorted({len(config) for config in kept})
    }
    print(f"kept terminal configs: {len(kept)}")
    print(f"best cardinality: {best}/{args.max_points}")
    print(f"kept cardinality histogram: {histogram}")
    print(f"augmented training configs: {len(augmented)}")


if __name__ == "__main__":
    main()


==> anc/supplementary_bundle/code/patternboost/makemoretokens.py <==
"""
you give this script some sequences of tokens of the form
V2,V13,V21,V7,V21,V10,V2,V3,V4,V2,V3,V1,V18,V8,V12,V6
(one per line)
and it will generate more things like it.

This is a very mild adaption of Kaparthy's "makemore"
implementation of a baby transformer.
"""

import os
import sys
import time
import math
import argparse
from dataclasses import dataclass
from typing import List
import numpy as np
import datetime

import torch
import torch.nn as nn
from torch.nn import functional as F
from torch.utils.data import Dataset
from torch.utils.data.dataloader import DataLoader
from torch.utils.tensorboard import SummaryWriter
from logging import getLogger

os.environ['CUDA_LAUNCH_BLOCKING'] = "1"

logger=getLogger()
# -----------------------------------------------------------------------------

@dataclass
class ModelConfig:
    block_size: int = None # length of the input sequences of integers
    vocab_size: int = None # the input integers are in range [0 .. vocab_size -1]
    # parameters below control the sizes of each model slightly differently
    n_layer: int = 4
    n_embd: int = 64
    n_embd2: int = 64
    n_head: int = 4

# -----------------------------------------------------------------------------
# Transformer Language Model (*exactly* as used in GPT-2)

class NewGELU(nn.Module):
    """
    Implementation of the GELU activation function currently in Google BERT repo (identical to OpenAI GPT).
    Reference: Gaussian Error Linear Units (GELU) paper: https://arxiv.org/abs/1606.08415
    """
    def forward(self, x):
        return 0.5 * x * (1.0 + torch.tanh(math.sqrt(2.0 / math.pi) * (x + 0.044715 * torch.pow(x, 3.0))))

class CausalSelfAttention(nn.Module):
    """
    A vanilla multi-head masked self-attention layer with a projection at the end.
    It is possible to use torch.nn.MultiheadAttention here but I am including an
    explicit implementation here to show that there is nothing too scary here.
    """

    def __init__(self, config):
        super().__init__()
        assert config.n_embd % config.n_head == 0
        # key, query, value projections for all heads, but in a batch
        self.c_attn = nn.Linear(config.n_embd, 3 * config.n_embd)
        # output projection
        self.c_proj = nn.Linear(config.n_embd, config.n_embd)
        # causal mask to ensure that attention is only applied to the left in the input sequence
        self.register_buffer("bias", torch.tril(torch.ones(config.block_size, config.block_size))
                                     .view(1, 1, config.block_size, config.block_size))
        self.n_head = config.n_head
        self.n_embd = config.n_embd

    def forward(self, x):
        B, T, C = x.size() # batch size, sequence length, embedding dimensionality (n_embd)

        # calculate query, key, values for all heads in batch and move head forward to be the batch dim
        q, k ,v  = self.c_attn(x).split(self.n_embd, dim=2)
        k = k.view(B, T, self.n_head, C // self.n_head).transpose(1, 2) # (B, nh, T, hs)
        q = q.view(B, T, self.n_head, C // self.n_head).transpose(1, 2) # (B, nh, T, hs)
        v = v.view(B, T, self.n_head, C // self.n_head).transpose(1, 2) # (B, nh, T, hs)

        # causal self-attention; Self-attend: (B, nh, T, hs) x (B, nh, hs, T) -> (B, nh, T, T)
        att = (q @ k.transpose(-2, -1)) * (1.0 / math.sqrt(k.size(-1)))
        att = att.masked_fill(self.bias[:,:,:T,:T] == 0, float('-inf'))
        att = F.softmax(att, dim=-1)
        y = att @ v # (B, nh, T, T) x (B, nh, T, hs) -> (B, nh, T, hs)
        y = y.transpose(1, 2).contiguous().view(B, T, C) # re-assemble all head outputs side by side

        # output projection
        y = self.c_proj(y)
        return y

class Block(nn.Module):
    """ an unassuming Transformer block """

    def __init__(self, config):
        super().__init__()
        self.ln_1 = nn.LayerNorm(config.n_embd)
        self.attn = CausalSelfAttention(config)
        self.ln_2 = nn.LayerNorm(config.n_embd)
        self.mlp = nn.ModuleDict(dict(
            c_fc    = nn.Linear(config.n_embd, 4 * config.n_embd),
            c_proj  = nn.Linear(4 * config.n_embd, config.n_embd),
            act     = NewGELU(),
        ))
        m = self.mlp
        self.mlpf = lambda x: m.c_proj(m.act(m.c_fc(x))) # MLP forward

    def forward(self, x):
        x = x + self.attn(self.ln_1(x))
        x = x + self.mlpf(self.ln_2(x))
        return x

class Transformer(nn.Module):
    """ Transformer Language Model, exactly as seen in GPT-2 """

    def __init__(self, config):
        super().__init__()
        self.block_size = config.block_size

        self.transformer = nn.ModuleDict(dict(
            wte = nn.Embedding(config.vocab_size, config.n_embd),
            wpe = nn.Embedding(config.block_size, config.n_embd),
            h = nn.ModuleList([Block(config) for _ in range(config.n_layer)]),
            ln_f = nn.LayerNorm(config.n_embd),
        ))
        self.lm_head = nn.Linear(config.n_embd, config.vocab_size, bias=False)

        # report number of parameters (note we don't count the decoder parameters in lm_head)
        n_params = sum(p.numel() for p in self.transformer.parameters())
        print("number of parameters: %.2fM" % (n_params/1e6,))

    def get_block_size(self):
        return self.block_size

    def forward(self, idx, targets=None):
        device = idx.device
        b, t = idx.size()
        assert t <= self.block_size, f"Cannot forward sequence of length {t}, block size is only {self.block_size}"
        pos = torch.arange(0, t, dtype=torch.long, device=device).unsqueeze(0) # shape (1, t)

        # forward the GPT model itself
        tok_emb = self.transformer.wte(idx) # token embeddings of shape (b, t, n_embd)
        pos_emb = self.transformer.wpe(pos) # position embeddings of shape (1, t, n_embd)
        x = tok_emb + pos_emb
        for block in self.transformer.h:
            x = block(x)
        x = self.transformer.ln_f(x)
        logits = self.lm_head(x)

        # if we are given some desired targets also calculate the loss
        loss = None
        if targets is not None:
            loss = F.cross_entropy(logits.view(-1, logits.size(-1)), targets.view(-1), ignore_index=-1)

        return logits, loss

# -----------------------------------------------------------------------------
# Bag of Words (BoW) language model

class CausalBoW(nn.Module):
    """
    Causal bag of words. Averages the preceding elements and looks suspiciously like
    a CausalAttention module you'd find in a transformer, for no apparent reason at all ;)
    """
    def __init__(self, config):
        super().__init__()

        # used to mask out vectors and preserve autoregressive property
        self.block_size = config.block_size
        self.register_buffer("bias", torch.tril(torch.ones(config.block_size, config.block_size))
                            .view(1, config.block_size, config.block_size))

    def forward(self, x):
        B, T, C = x.size() # batch size, sequence length, n_embd

        # do the weighted average of all preceeding token features
        att = torch.zeros((B, T, T), device=x.device)
        att = att.masked_fill(self.bias[:,:T,:T] == 0, float('-inf'))
        att = F.softmax(att, dim=-1)
        y = att @ x # (B, T, T) x (B, T, C) -> (B, T, C)

        return y

class BoWBlock(nn.Module):
    """ collects BoW features and adds an MLP """

    def __init__(self, config):
        super().__init__()

        # Causal BoW module
        self.cbow = CausalBoW(config)
        # MLP assembler
        self.mlp = nn.ModuleDict(dict(
            c_fc    = nn.Linear(config.n_embd, config.n_embd2),
            c_proj  = nn.Linear(config.n_embd2, config.n_embd),
        ))
        m = self.mlp
        self.mlpf = lambda x: m.c_proj(F.tanh(m.c_fc(x))) # MLP forward

    def forward(self, x):
        x = x + self.cbow(x)
        x = x + self.mlpf(x)
        return x

class BoW(nn.Module):
    """
    takes the previous block_size tokens, encodes them with a lookup table,
    also encodes their positions with lookup table, then averages all of those
    embeddings up and uses that to predict the next token.
    """

    def __init__(self, config):
        super().__init__()
        self.block_size = config.block_size
        self.vocab_size = config.vocab_size
        # token embedding
        self.wte = nn.Embedding(config.vocab_size, config.n_embd)
        # position embedding
        self.wpe = nn.Embedding(config.block_size, config.n_embd)
        # context block
        self.context_block = BoWBlock(config)
        # language model head decoder layer
        self.lm_head = nn.Linear(config.n_embd, self.vocab_size)

    def get_block_size(self):
        return self.block_size

    def forward(self, idx, targets=None):

        device = idx.device
        b, t = idx.size()
        assert t <= self.block_size, f"Cannot forward sequence of length {t}, block size is only {self.block_size}"
        pos = torch.arange(0, t, dtype=torch.long, device=device).unsqueeze(0) # shape (1, t)

        # forward the token and position embedding layers
        tok_emb = self.wte(idx) # token embeddings of shape (b, t, n_embd)
        pos_emb = self.wpe(pos) # position embeddings of shape (1, t, n_embd)
        # add and run through the decoder MLP
        x = tok_emb + pos_emb
        # run the bag of words context module
        x = self.context_block(x)
        # decode to next token probability
        logits = self.lm_head(x)

        # if we are given some desired targets also calculate the loss
        loss = None
        if targets is not None:
            loss = F.cross_entropy(logits.view(-1, logits.size(-1)), targets.view(-1), ignore_index=-1)

        return logits, loss

# -----------------------------------------------------------------------------
"""
Recurrent Neural Net language model: either a vanilla RNN recurrence or a GRU.
Did not implement an LSTM because its API is a bit more annoying as it has
both a hidden state and a cell state, but it's very similar to GRU and in
practice works just as well.
"""

class RNNCell(nn.Module):
    """
    the job of a 'Cell' is to:
    take input at current time step x_{t} and the hidden state at the
    previous time step h_{t-1} and return the resulting hidden state
    h_{t} at the current timestep
    """
    def __init__(self, config):
        super().__init__()
        self.xh_to_h = nn.Linear(config.n_embd + config.n_embd2, config.n_embd2)

    def forward(self, xt, hprev):
        xh = torch.cat([xt, hprev], dim=1)
        ht = F.tanh(self.xh_to_h(xh))
        return ht

class GRUCell(nn.Module):
    """
    same job as RNN cell, but a bit more complicated recurrence formula
    that makes the GRU more expressive and easier to optimize.
    """
    def __init__(self, config):
        super().__init__()
        # input, forget, output, gate
        self.xh_to_z = nn.Linear(config.n_embd + config.n_embd2, config.n_embd2)
        self.xh_to_r = nn.Linear(config.n_embd + config.n_embd2, config.n_embd2)
        self.xh_to_hbar = nn.Linear(config.n_embd + config.n_embd2, config.n_embd2)

    def forward(self, xt, hprev):
        # first use the reset gate to wipe some channels of the hidden state to zero
        xh = torch.cat([xt, hprev], dim=1)
        r = F.sigmoid(self.xh_to_r(xh))
        hprev_reset = r * hprev
        # calculate the candidate new hidden state hbar
        xhr = torch.cat([xt, hprev_reset], dim=1)
        hbar = F.tanh(self.xh_to_hbar(xhr))
        # calculate the switch gate that determines if each channel should be updated at all
        z = F.sigmoid(self.xh_to_z(xh))
        # blend the previous hidden state and the new candidate hidden state
        ht = (1 - z) * hprev + z * hbar
        return ht

class RNN(nn.Module):

    def __init__(self, config, cell_type):
        super().__init__()
        self.block_size = config.block_size
        self.vocab_size = config.vocab_size
        self.start = nn.Parameter(torch.zeros(1, config.n_embd2)) # the starting hidden state
        self.wte = nn.Embedding(config.vocab_size, config.n_embd) # token embeddings table
        if cell_type == 'rnn':
            self.cell = RNNCell(config)
        elif cell_type == 'gru':
            self.cell = GRUCell(config)
        self.lm_head = nn.Linear(config.n_embd2, self.vocab_size)

    def get_block_size(self):
        return self.block_size

    def forward(self, idx, targets=None):
        device = idx.device
        b, t = idx.size()

        # embed all the integers up front and all at once for efficiency
        emb = self.wte(idx) # (b, t, n_embd)

        # sequentially iterate over the inputs and update the RNN state each tick
        hprev = self.start.expand((b, -1)) # expand out the batch dimension
        hiddens = []
        for i in range(t):
            xt = emb[:, i, :] # (b, n_embd)
            ht = self.cell(xt, hprev) # (b, n_embd2)
            hprev = ht
            hiddens.append(ht)

        # decode the outputs
        hidden = torch.stack(hiddens, 1) # (b, t, n_embd2)
        logits = self.lm_head(hidden)

        # if we are given some desired targets also calculate the loss
        loss = None
        if targets is not None:
            loss = F.cross_entropy(logits.view(-1, logits.size(-1)), targets.view(-1), ignore_index=-1)

        return logits, loss

# -----------------------------------------------------------------------------
# MLP language model

class MLP(nn.Module):
    """
    takes the previous block_size tokens, encodes them with a lookup table,
    concatenates the vectors and predicts the next token with an MLP.

    Reference:
    Bengio et al. 2003 https://www.jmlr.org/papers/volume3/bengio03a/bengio03a.pdf
    """

    def __init__(self, config):
        super().__init__()
        self.block_size = config.block_size
        self.vocab_size = config.vocab_size
        self.wte = nn.Embedding(config.vocab_size + 1, config.n_embd) # token embeddings table
        # +1 in the line above for a special <BLANK> token that gets inserted if encoding a token
        # before the beginning of the input sequence
        self.mlp = nn.Sequential(
            nn.Linear(self.block_size * config.n_embd, config.n_embd2),
            nn.Tanh(),
            nn.Linear(config.n_embd2, self.vocab_size)
        )

    def get_block_size(self):
        return self.block_size

    def forward(self, idx, targets=None):

        # gather the word embeddings of the previous 3 words
        embs = []
        for k in range(self.block_size):
            tok_emb = self.wte(idx) # token embeddings of shape (b, t, n_embd)
            idx = torch.roll(idx, 1, 1)
            idx[:, 0] = self.vocab_size # special <BLANK> token
            embs.append(tok_emb)

        # concat all of the embeddings together and pass through an MLP
        x = torch.cat(embs, -1) # (b, t, n_embd * block_size)
        logits = self.mlp(x)

        # if we are given some desired targets also calculate the loss
        loss = None
        if targets is not None:
            loss = F.cross_entropy(logits.view(-1, logits.size(-1)), targets.view(-1), ignore_index=-1)

        return logits, loss

# -----------------------------------------------------------------------------
# Bigram language model

class Bigram(nn.Module):
    """
    Bigram Language Model 'neural net', simply a lookup table of logits for the
    next character given a previous character.
    """

    def __init__(self, config):
        super().__init__()
        n = config.vocab_size
        self.logits = nn.Parameter(torch.zeros((n, n)))

    def get_block_size(self):
        return 1 # this model only needs one previous character to predict the next

    def forward(self, idx, targets=None):

         # 'forward pass', lol
        logits = self.logits[idx]

        # if we are given some desired targets also calculate the loss
        loss = None
        if targets is not None:
            loss = F.cross_entropy(logits.view(-1, logits.size(-1)), targets.view(-1), ignore_index=-1)

        return logits, loss

# -----------------------------------------------------------------------------
# helper functions for evaluating and sampling from the model

@torch.no_grad()
def generate(model, idx, max_new_tokens, temperature=1.0, do_sample=False, top_k=None):
    """
    Take a conditioning sequence of indices idx (LongTensor of shape (b,t)) and complete
    the sequence max_new_tokens times, feeding the predictions back into the model each time.
    Most likely you'll want to make sure to be in model.eval() mode of operation for this.
    """
    block_size = model.get_block_size()
    for _ in range(max_new_tokens):
        # if the sequence context is growing too long we must crop it at block_size
        idx_cond = idx if idx.size(1) <= block_size else idx[:, -block_size:]
        # forward the model to get the logits for the index in the sequence
        logits, _ = model(idx_cond)
        # pluck the logits at the final step and scale by desired temperature
        logits = logits[:, -1, :] / temperature
        # optionally crop the logits to only the top k options
        if top_k is not None:
            v, _ = torch.topk(logits, top_k)
            logits[logits < v[:, [-1]]] = -float('Inf')
        # apply softmax to convert logits to (normalized) probabilities
        probs = F.softmax(logits, dim=-1)
        # either sample from the distribution or take the most likely element
        if do_sample:
            idx_next = torch.multinomial(probs, num_samples=1)
        else:
            _, idx_next = torch.topk(probs, k=1, dim=-1)
        # append sampled index to the running sequence and continue
        idx = torch.cat((idx, idx_next), dim=1)

    return idx

def print_samples(num=10):
    """ samples from the model and pretty prints the decoded samples """
    X_init = torch.zeros(num, 1, dtype=torch.long).to(args.device)
    top_k = args.top_k if args.top_k != -1 else None
    steps = train_dataset.get_output_length() - 1 # -1 because we already start with <START> token (index 0)
    X_samp = generate(model, X_init, steps, top_k=top_k, do_sample=True).to('cpu')
    samples = []
#    train_samples, test_samples, new_samples = [], [], []
    for i in range(X_samp.size(0)):
        # get the i'th row of sampled integers, as python list
        row = X_samp[i, 1:].tolist() # note: we need to crop out the first <START> token
        # token 0 is the <STOP> token, so we crop the output sequence at that point
        crop_index = row.index(0) if 0 in row else len(row)
        row = row[:crop_index]
        word_samp = train_dataset.decode(row)
        samples.append(word_samp)
    print('-'*80)
    print(f"{len(samples)} samples:")
    for word in samples:
        print(word)
    print('-'*80)

def write_samples(num=10, new_file=False, use_logger=False):
    """ samples from the model and pretty prints the decoded samples """
    X_init = torch.zeros(num, 1, dtype=torch.long).to(args.device)
    top_k = args.top_k if args.top_k != -1 else None
    steps = train_dataset.get_output_length() - 1 # -1 because we already start with <START> token (index 0)
    X_samp = generate(model, X_init, steps, top_k=top_k, do_sample=True).to('cpu')
    samples = []
#    train_samples, test_samples, new_samples = [], [], []
    for i in range(X_samp.size(0)):
        # get the i'th row of sampled integers, as python list
        row = X_samp[i, 1:].tolist() # note: we need to crop out the first <START> token
        # token 0 is the <STOP> token, so we crop the output sequence at that point
        crop_index = row.index(0) if 0 in row else len(row)
        row = row[:crop_index]
        word_samp = train_dataset.decode(row)
        samples.append(word_samp)
    out_file = args.work_dir + "/out.txt"
    if use_logger:
        logger.info(f"Printing {len(samples)} samples to {out_file}.")
    else: 
        print(f"Printing {len(samples)} samples to {out_file}.")
    if not new_file:
        with open(out_file, "a") as file:
            for word in samples:
                file.write(word)
                file.write("\n")
    else:
        with open(out_file, "w") as file:
            for word in samples:
                file.write(word)
                file.write("\n")
    
@torch.inference_mode()
def evaluate(model, dataset, device, batch_size=50, max_batches=None):
    model.eval()
    loader = DataLoader(dataset, shuffle=True, batch_size=batch_size, num_workers=0)
    losses = []
    for i, batch in enumerate(loader):
        batch = [t.to(device) for t in batch]
        X, Y = batch
        logits, loss = model(X, Y)
        losses.append(loss.item())
        if max_batches is not None and i >= max_batches:
            break
    mean_loss = torch.tensor(losses).mean().item()
    model.train() # reset model back to training mode
    return mean_loss

def logprobs(dataset):
    """Return the log of the probability that the model will generate a given sequence.
    
    Note: What we actually calculate is the probability given a sequence (A,B,..,X) that the
    model will generate a sequence (A,B,...X,...). I.e. we don't care that it stops correctly.
    
    """

    encoded_words = torch.stack(tuple([dataset[i][0] for i in range(len(dataset))])).to(args.device)
    logits, _ =model(encoded_words)
    logits = logits.to('cpu')
    probs = F.softmax(logits, dim=-1).detach().numpy() # a tensor of shape (len(dataset), block_size, #tokens+1)

    logprobs_out = []
    for i in range(len(dataset)):
        logprob = 0
        for j in range(dataset.get_output_length()-1):
            if dataset[i][1][j] > 0: ## See remark above: we don't care that it stops correctly.
                logprob += np.log( probs[i,j,dataset[i][1][j]])
        logprobs_out.append(logprob)
    return logprobs_out

# -----------------------------------------------------------------------------
# helper functions for creating the training and test Datasets


class CharDataset(Dataset):

    def __init__(self, words, chars, max_word_length):
        self.words = words
        self.chars = chars
        self.max_word_length = max_word_length
        self.stoi = {ch:i+1 for i,ch in enumerate(self.chars)} # bijection 'V13' <-> 13
        self.itos = {i:s for s,i in self.stoi.items()} # inverse mapping: 13 -> 'V13'

    def __len__(self):
        return len(self.words)

    def contains(self, word):
        return word in self.words

    def get_vocab_size(self):
        return len(self.chars) + 1 # all the possible characters and special 0 token

    def get_output_length(self):
        return self.max_word_length + 1 # <START> token followed by words

    def encode(self, word):
        ix = torch.tensor([self.stoi[w] for w in word], dtype=torch.long)
        return ix

    def decode(self, ix):
        word = ','.join(self.itos[i] for i in ix)
        return word

    def __getitem__(self, idx):
        word = self.words[idx]
        ix = self.encode(word)
        x = torch.zeros(self.max_word_length + 1, dtype=torch.long)
        y = torch.zeros(self.max_word_length + 1, dtype=torch.long)
        x[1:1+len(ix)] = ix
        y[:len(ix)] = ix
        y[len(ix)+1:] = -1 # index -1 will mask the loss at the inactive locations
        return x, y

def create_datasets(input_file):

    # preprocessing of the input text file
    with open(input_file, 'r') as f:
        data = f.read()
    words = data.splitlines()
    words = [w.strip() for w in words] # get rid of any leading or trailing white space
    words = [w for w in words if w] # get rid of any empty strings
    words = [w.split(",") for w in words]

    # maybe a tad hacky: we sort our dataset so that it is ordered V1, V2, .... V10, V11 ....
    chars = sorted(list(set([i for word in words for i in word])), key=lambda x: int(x[1:]))

    max_word_length = max(len(w) for w in words)
    print(f"number of examples in the dataset: {len(words)}")
    print(f"max word length: {max_word_length}")
    print(f"number of unique characters in the vocabulary: {len(chars)}")
    print("vocabulary:")
    print(chars)

    # partition the input data into a training and the test set
    test_set_size = min(1000, int(len(words) * 0.1)) # 10% of the training set, or up to 1000 examples

    rp = torch.randperm(len(words)).tolist()
    train_words = [words[i] for i in rp[:-test_set_size]]
    test_words = [words[i] for i in rp[-test_set_size:]]
    print(f"split up the dataset into {len(train_words)} training examples and {len(test_words)} test examples")
    
    # wrap in dataset objects
    train_dataset = CharDataset(train_words, chars, max_word_length)
    test_dataset = CharDataset(test_words, chars, max_word_length)

    return train_dataset, test_dataset
    
def create_eval_dataset(input_file):
    """
    Sometimes we have a list of good sequences, and we would like to see whether
    the model is becoming more likely to produce them as it trains.
    We call these eval datasets. We imagine it contains between 1 and 200 sequences."""

    # preprocessing of the input text file
    with open(input_file, 'r') as f:
        data = f.read()
    words = data.splitlines()
    words = [w.strip() for w in words] # get rid of any leading or trailing white space
    words = [w for w in words if w] # get rid of any empty strings
    words = [w.split(",") for w in words]

    # maybe a tad hacky: we sort our dataset so that it is ordered V1, V2, .... V10, V11 ....
    chars = sorted(list(set([i for word in words for i in word])), key=lambda x: int(x[1:]))

    max_word_length = max(len(w) for w in words)
    print(f"number of examples in the dataset: {len(words)}")
    print(f"max word length: {max_word_length}")
    print(f"number of unique characters in the vocabulary: {len(chars)}")
    print("vocabulary:")
    print(chars)

    # wrap in dataset objects
    eval_dataset = CharDataset(words, chars, max_word_length)

    return eval_dataset

# -----------------------------------------------------------------------------

class InfiniteDataLoader:
    """
    this is really hacky and I'm not proud of it, but there doesn't seem to be
    a better way in PyTorch to just create an infinite dataloader?
    """

    def __init__(self, dataset, **kwargs):
        train_sampler = torch.utils.data.RandomSampler(dataset, replacement=True, num_samples=int(1e10))
        self.train_loader = DataLoader(dataset, sampler=train_sampler, **kwargs)
        self.data_iter = iter(self.train_loader)

    def next(self):
        try:
            batch = next(self.data_iter)
        except StopIteration: # this will technically only happen after 1e10 samples... (i.e. basically never)
            self.data_iter = iter(self.train_loader)
            batch = next(self.data_iter)
        return batch

# -----------------------------------------------------------------------------
if __name__ == '__main__':

    # parse command line args
    parser = argparse.ArgumentParser(description="Make More")
    # system/input/output
    parser.add_argument('--input-file', '-i', type=str, default='V-input.txt', help="input file with things one per line")
    parser.add_argument('--work-dir', '-o', type=str, default='out', help="output working directory")
    parser.add_argument('--resume', action='store_true', help="when this flag is used, we will resume optimization from existing model in the workdir")
    parser.add_argument('--sample-only', type=int, default=0, help="sample the specified number from the model and quit, don't train")
    parser.add_argument('--num-workers', '-n', type=int, default=4, help="number of data workers for both train/test")
    parser.add_argument('--max-steps', type=int, default=-1, help="max number of optimization steps to run for, or -1 for infinite.")
    parser.add_argument('--device', type=str, default='cpu', help="device to use for compute, examples: cpu|cuda|cuda:2|mps")
    parser.add_argument('--seed', type=int, default=3407, help="seed")
    # sampling
    parser.add_argument('--top-k', type=int, default=-1, help="top-k for sampling, -1 means no top-k")
    # model
    parser.add_argument('--type', type=str, default='transformer', help="model class type to use, bigram|mlp|rnn|gru|bow|transformer")
    parser.add_argument('--n-layer', type=int, default=4, help="number of layers")
    parser.add_argument('--n-head', type=int, default=4, help="number of heads (in a transformer)")
    parser.add_argument('--n-embd', type=int, default=16, help="number of feature channels in the model")
    parser.add_argument('--n-embd2', type=int, default=16, help="number of feature channels elsewhere in the model")
    # optimization
    parser.add_argument('--batch-size', '-b', type=int, default=32, help="batch size during optimization")
    parser.add_argument('--learning-rate', '-l', type=float, default=5e-4, help="learning rate")
    parser.add_argument('--weight-decay', '-w', type=float, default=0.01, help="weight decay")
    # evaluation against known "good sequences"
    parser.add_argument('--eval-file', type=str, default=None, help="file with braids to evaluate logprobs against")
    
    args = parser.parse_args()
    print(vars(args))

    # system inits
    torch.manual_seed(args.seed)
    torch.cuda.manual_seed_all(args.seed)
    os.makedirs(args.work_dir, exist_ok=True)
    if not args.sample_only:
        writer = SummaryWriter('logs/'+datetime.datetime.now().strftime("%Y%m%d-%H%M"))

    # init datasets
    train_dataset, test_dataset = create_datasets(args.input_file)
    vocab_size = train_dataset.get_vocab_size()
    block_size = train_dataset.get_output_length()
    print(f"dataset determined that: {vocab_size=}, {block_size=}")

    # init model
    config = ModelConfig(vocab_size=vocab_size, block_size=block_size,
                       n_layer=args.n_layer, n_head=args.n_head,
                       n_embd=args.n_embd, n_embd2=args.n_embd2)
    if args.type == 'transformer':
        model = Transformer(config)
    elif args.type == 'bigram':
        model = Bigram(config)
    elif args.type == 'mlp':
        model = MLP(config)
    elif args.type == 'rnn':
        model = RNN(config, cell_type='rnn')
    elif args.type == 'gru':
        model = RNN(config, cell_type='gru')
    elif args.type == 'bow':
        model = BoW(config)
    else:
        raise ValueError(f'model type {args.type} is not recognized')
    model.to(args.device)
    print(f"model #params: {sum(p.numel() for p in model.parameters())}")
    if args.resume or args.sample_only: # note: if we sample-only then we also assume we are resuming
        print("resuming from existing model in the workdir")
        model.load_state_dict(torch.load(os.path.join(args.work_dir, 'model.pt')))
    if args.sample_only:
        sample_batch_size = 1000 # reduce this if GPU crashes, increase it if sampling is slow
        todo = args.sample_only
        write_samples(num=0, new_file=True)
        while sample_batch_size < todo:
            print (f'{todo} samples remaining', end="\r")
            write_samples(num=sample_batch_size)
            todo = todo - sample_batch_size
        write_samples(num=todo)
        sys.exit()
        
    if args.eval_file:
        print("loading sequences to evaluate against")
        eval = create_eval_dataset(args.eval_file)

    # init optimizer
    optimizer = torch.optim.AdamW(model.parameters(), lr=args.learning_rate, weight_decay=args.weight_decay, betas=(0.9, 0.99), eps=1e-8)

    # init dataloader
    batch_loader = InfiniteDataLoader(train_dataset, batch_size=args.batch_size, pin_memory=True, num_workers=args.num_workers)

    # training loop
    best_loss = None
    step = 0
    while True:

        t0 = time.time()

        # get the next batch, ship to device, and unpack it to input and target
        batch = batch_loader.next()
        batch = [t.to(args.device) for t in batch]
        X, Y = batch

        # feed into the model
        logits, loss = model(X, Y)

        # calculate the gradient, update the weights
        model.zero_grad(set_to_none=True)
        loss.backward()
        optimizer.step()

        # wait for all CUDA work on the GPU to finish then calculate iteration time taken
        if args.device.startswith('cuda'):
            torch.cuda.synchronize()
        t1 = time.time()

        # logging
        if step % 10 == 0:
            print(f"step {step} | loss {loss.item():.4f} | step time {(t1-t0)*1000:.2f}ms")

        # evaluate the model
        if step > 0 and step % 500 == 0:
            train_loss = evaluate(model, train_dataset, args.device, batch_size=100, max_batches=10)
            test_loss  = evaluate(model, test_dataset,  args.device, batch_size=100, max_batches=10)
            writer.add_scalars("loss", {'train':train_loss,'test':test_loss}, step)
            if args.eval_file:
                writer.add_scalar("eval-logits", np.mean(np.array(logprobs(eval))), step)
            writer.flush()

            print(f"step {step} train loss: {train_loss} test loss: {test_loss}")
            # save the model to disk if it has improved
            if best_loss is None or test_loss < best_loss:
                out_path = os.path.join(args.work_dir, "model.pt")
                print(f"test loss {test_loss} is the best so far, saving model to {out_path}")
                torch.save(model.state_dict(), out_path)
                best_loss = test_loss
#            print_samples(num=10)
                
        step += 1
        # termination conditions
        if args.max_steps >= 0 and step >= args.max_steps:
            break



==> anc/supplementary_bundle/code/patternboost/patternboost_loop.py <==
#!/usr/bin/env python3
"""PatternBoost loop for maximum convex zero-Radon lattice point sets."""

import argparse
import os
import pickle
import re

import numpy as np
import torch

from box_geometry import DEFAULT_BOX_SHAPE, normalize_box_shape
from incremental_radon_saturation import (
    augment_kept,
    decode_seed_tokens,
    make_empty_generation,
    process_seed_batches,
    save_object_configs,
    split_by_symmetry_orbit,
    state_worker_pool,
)
from sequence3d import (
    build_model,
    create_datasets,
    generate_token_sequences,
    load_best_model_checkpoint,
    load_point_configs,
    load_training_checkpoint,
    resolve_seed,
    restore_rng_state,
    seed_everything,
    train_one_generation,
    update_checkpoint_stage,
)


def generation_paths(args, generation):
    stem = f"B{'x'.join(str(side) for side in args.box_shape)}_gen{generation}"
    return (
        os.path.join(args.training_sets_path, f"{stem}.npy"),
        os.path.join(args.training_sets_path, f"{stem}_unpermuted.npy"),
    )


def checkpoint_path(args, generation):
    return os.path.join(
        args.checkpoints_path, f"generation_{generation}.pt"
    )


def best_checkpoint_path(args, generation):
    return os.path.join(
        args.checkpoints_path, f"generation_{generation}_best.pt"
    )


def samples_path(args, generation):
    return os.path.join(args.samples_path, f"samples_gen{generation}.pkl")


def search_progress_path(args, generation):
    return os.path.join(
        args.checkpoints_path, f"search_generation_{generation}.pkl"
    )


def cardinality_histogram(configs):
    return {
        size: sum(len(config) == size for config in configs)
        for size in sorted({len(config) for config in configs})
    }


def _valid_numpy_file(path):
    if not os.path.isfile(path):
        return False
    try:
        np.load(path, allow_pickle=True)
        return True
    except Exception:
        return False


def generation_is_complete(args, generation):
    training_path, unpermuted_path = generation_paths(args, generation)
    return (
        _valid_numpy_file(training_path)
        and _valid_numpy_file(unpermuted_path)
    )


def latest_complete_generation(args):
    box_tag = "x".join(str(side) for side in args.box_shape)
    pattern = re.compile(
        rf"^B{re.escape(box_tag)}_gen([0-9]+)[.]npy$"
    )
    generations = []
    if os.path.isdir(args.training_sets_path):
        for filename in os.listdir(args.training_sets_path):
            match = pattern.match(filename)
            if match:
                generations.append(int(match.group(1)))
    for generation in sorted(generations, reverse=True):
        if generation_is_complete(args, generation):
            return generation
    return -1


def save_generation(args, generation, kept):
    training_path, unpermuted_path = generation_paths(args, generation)
    save_object_configs(unpermuted_path, kept)
    augmented = augment_kept(kept, args.box_shape, args.symmetrize)
    save_object_configs(training_path, augmented)
    print(
        f"generation {generation}: kept {len(kept)} terminals, "
        f"histogram={cardinality_histogram(kept)}"
    )
    print(
        f"generation {generation}: saved {len(augmented)} training examples "
        f"to {training_path}"
    )


def _atomic_pickle_dump(value, path):
    os.makedirs(os.path.dirname(os.path.abspath(path)), exist_ok=True)
    temporary_path = path + ".tmp"
    with open(temporary_path, "wb") as handle:
        pickle.dump(value, handle)
        handle.flush()
        os.fsync(handle.fileno())
    os.replace(temporary_path, path)


def _load_complete_samples(path, expected_count):
    if not os.path.isfile(path):
        return None
    try:
        with open(path, "rb") as handle:
            samples = pickle.load(handle)
        if not isinstance(samples, torch.Tensor):
            samples = torch.as_tensor(samples, dtype=torch.long)
        if len(samples) != expected_count:
            return None
        return samples
    except Exception:
        return None


def validate_args(args):
    positive_names = (
        "max_points",
        "state_batch_size",
        "target_training_size",
        "num_workers",
        "max_steps",
        "train_batch_size",
        "gen_batch_size",
        "eval_interval",
        "checkpoint_interval",
        "search_checkpoint_interval",
    )
    for name in positive_names:
        if getattr(args, name) < 1:
            raise ValueError(f"{name} must be positive")
    args.box_shape = normalize_box_shape(args.box_shape)
    if not 0 < args.keep_best_fraction <= 1:
        raise ValueError("keep_best_fraction must be in (0, 1]")
    if not 0 < args.validation_fraction < 1:
        raise ValueError("validation_fraction must be in (0, 1)")

    keep_per_batch = int(
        args.state_batch_size * args.keep_best_fraction
    )
    if keep_per_batch < 1:
        raise ValueError(
            "int(state_batch_size * keep_best_fraction) must be at least one"
        )
    if args.target_training_size % keep_per_batch:
        raise ValueError(
            "target_training_size must be divisible by "
            "int(state_batch_size * keep_best_fraction)"
        )

    generated_count = int(
        args.target_training_size / args.keep_best_fraction
    )
    if generated_count % args.state_batch_size:
        raise ValueError(
            "target_training_size / keep_best_fraction must be divisible by "
            "state_batch_size for exact per-batch official selection"
        )
    selected_count = (
        generated_count // args.state_batch_size
    ) * keep_per_batch
    if selected_count != args.target_training_size:
        raise ValueError(
            "batch/fraction values do not yield target_training_size configs"
        )
    if args.start_generation < 0 or args.max_epochs < args.start_generation:
        raise ValueError(
            "require 0 <= start_generation <= max_epochs"
        )


def build_generation_zero(args, search_rng):
    if generation_is_complete(args, 0):
        print(f"generation 0 dataset already complete")
        return

    print("generation 0: saturating independent empty-board states")
    with state_worker_pool(args.num_workers) as pool:
        kept, _ = make_empty_generation(
            args.target_training_size,
            args.state_batch_size,
            args.box_shape,
            args.max_points,
            args.keep_best_fraction,
            search_rng,
            pool,
            collect_terminals=False,
            progress_path=search_progress_path(args, 0),
            checkpoint_interval=args.search_checkpoint_interval,
        )
    save_generation(args, 0, kept)


def _load_model_state(model, checkpoint):
    model.load_state_dict(checkpoint["model_state_dict"])


def _find_resume_checkpoint(args, generation, device):
    current_path = checkpoint_path(args, generation)
    if os.path.isfile(current_path):
        checkpoint = load_training_checkpoint(current_path, device)
        return checkpoint, current_path, True
    return None, "", False


def _load_legacy_weights(path, model, device):
    try:
        state = torch.load(path, map_location=device, weights_only=True)
    except TypeError:
        state = torch.load(path, map_location=device)
    model.load_state_dict(state)


def load_selected_generation_model(
    args, model, generation, device, allow_legacy=True
):
    """Load the best-validation model chosen for one completed generation."""
    selected_path = best_checkpoint_path(args, generation)
    if os.path.isfile(selected_path):
        payload = load_best_model_checkpoint(selected_path, model, device)
        print(
            f"selected generation {generation} best-validation model "
            f"from step {payload.get('step')}, validation loss "
            f"{payload.get('validation_loss')}: {selected_path}"
        )
        return True
    if allow_legacy and os.path.isfile(args.model_path):
        print(
            "warning: generation-specific best checkpoint is unavailable; "
            f"loading legacy best weights: {args.model_path}"
        )
        _load_legacy_weights(args.model_path, model, device)
        return True
    return False


def run(args):
    os.makedirs(args.dump_path, exist_ok=True)
    os.makedirs(args.training_sets_path, exist_ok=True)
    os.makedirs(args.samples_path, exist_ok=True)
    os.makedirs(args.checkpoints_path, exist_ok=True)

    latest_generation = latest_complete_generation(args)
    if args.start_generation is None:
        args.start_generation = (
            latest_generation if args.resume and latest_generation >= 0 else 0
        )
    validate_args(args)

    actual_seed = resolve_seed(args.seed)
    print(f"random seed: {actual_seed}")
    seed_everything(actual_seed)
    search_rng = np.random.default_rng(actual_seed)

    if args.device.startswith("cuda") and not torch.cuda.is_available():
        raise RuntimeError(f"CUDA requested but unavailable: {args.device}")
    device = torch.device(args.device)
    print(f"training device: {device}")

    if args.start_generation == 0:
        build_generation_zero(args, search_rng)
    if not generation_is_complete(args, args.start_generation):
        raise FileNotFoundError(
            f"complete generation {args.start_generation} dataset not found"
        )

    model = build_model(args).to(device)
    print(f"model parameters: {sum(p.numel() for p in model.parameters())}")

    resume_checkpoint = None
    resume_is_current_generation = False
    if args.resume:
        (
            loaded_checkpoint,
            loaded_path,
            resume_is_current_generation,
        ) = _find_resume_checkpoint(
            args, args.start_generation, device
        )
        if loaded_checkpoint is not None:
            checkpoint_generation = int(loaded_checkpoint["generation"])
            print(
                f"loading generation {checkpoint_generation} checkpoint: "
                f"{loaded_path}"
            )
            _load_model_state(model, loaded_checkpoint)
            restore_rng_state(loaded_checkpoint, search_rng)
            if resume_is_current_generation:
                resume_checkpoint = loaded_checkpoint
        elif args.start_generation > 0 and load_selected_generation_model(
            args,
            model,
            args.start_generation - 1,
            device,
            allow_legacy=True,
        ):
            print(
                f"initializing generation {args.start_generation} from "
                f"generation {args.start_generation - 1} selected weights"
            )
        elif os.path.isfile(args.model_path):
            print(
                "warning: only legacy model.pt exists; optimizer/step state "
                "is unavailable, so this generation restarts at step 0"
            )
            _load_legacy_weights(args.model_path, model, device)
        elif args.start_generation > 0:
            previous_path = checkpoint_path(
                args, args.start_generation - 1
            )
            if not os.path.isfile(previous_path):
                raise FileNotFoundError(
                    "no selected model or previous training checkpoint exists "
                    f"for generation {args.start_generation}"
                )
            print(
                "warning: falling back to previous generation final weights; "
                "best-validation weights are unavailable"
            )
            previous_checkpoint = load_training_checkpoint(
                previous_path, device
            )
            _load_model_state(model, previous_checkpoint)
        else:
            print(
                "warning: no checkpoint exists; starting this generation "
                "from a freshly initialized model"
            )
    elif args.start_generation > 0:
        raise ValueError(
            "--start-generation > 0 requires --resume"
        )

    generated_count = int(
        args.target_training_size / args.keep_best_fraction
    )

    for generation in range(args.start_generation, args.max_epochs):
        training_path, _ = generation_paths(args, generation)
        if not generation_is_complete(args, generation):
            raise FileNotFoundError(
                f"generation training set is incomplete: {training_path}"
            )

        active_checkpoint = (
            resume_checkpoint
            if resume_checkpoint is not None
            and int(resume_checkpoint["generation"]) == generation
            else None
        )

        if (
            active_checkpoint is not None
            and active_checkpoint.get("search_complete", False)
            and generation_is_complete(args, generation + 1)
        ):
            if not load_selected_generation_model(
                args, model, generation, device, allow_legacy=True
            ):
                raise FileNotFoundError(
                    f"best model missing for completed generation {generation}"
                )
            print(
                f"generation {generation} search is already complete; "
                f"using generation {generation + 1} dataset"
            )
            resume_checkpoint = None
            continue

        print(
            f"\n========== train generation {generation}; "
            f"produce generation {generation + 1} =========="
        )
        _, unpermuted_path = generation_paths(args, generation)
        base_configs = load_point_configs(unpermuted_path)
        train_base, validation_base = split_by_symmetry_orbit(
            base_configs,
            args.box_shape,
            args.validation_fraction,
        )
        train_configs = augment_kept(
            train_base, args.box_shape, args.symmetrize
        )
        validation_configs = augment_kept(
            validation_base, args.box_shape, args.symmetrize
        )
        print(
            f"symmetry-orbit split: {len(train_base)} base train -> "
            f"{len(train_configs)} augmented; "
            f"{len(validation_base)} base validation -> "
            f"{len(validation_configs)} augmented"
        )
        train_dataset, validation_dataset = create_datasets(
            train_configs,
            validation_configs,
            args.box_shape,
            args.max_points,
        )
        current_checkpoint_path = checkpoint_path(args, generation)
        current_best_checkpoint_path = best_checkpoint_path(
            args, generation
        )
        _, active_checkpoint = train_one_generation(
            model,
            train_dataset,
            validation_dataset,
            args,
            device,
            generation,
            current_checkpoint_path,
            current_best_checkpoint_path,
            search_rng,
            resume_checkpoint=active_checkpoint,
        )
        selected_payload = load_best_model_checkpoint(
            current_best_checkpoint_path, model, device
        )
        print(
            f"using generation {generation} best-validation model from "
            f"step {selected_payload.get('step')} for generation and the "
            "next training round"
        )

        sample_file = samples_path(args, generation + 1)
        samples = None
        if active_checkpoint.get("samples_complete", False):
            samples = _load_complete_samples(
                sample_file, generated_count
            )
            if samples is not None:
                print(
                    f"reusing {len(samples)} saved sequences: {sample_file}"
                )

        if samples is None:
            samples = generate_token_sequences(
                model, generated_count, args, device
            )
            _atomic_pickle_dump(samples, sample_file)
            print(
                f"generated {len(samples)} unconstrained token sequences: "
                f"{sample_file}"
            )
            active_checkpoint = update_checkpoint_stage(
                current_checkpoint_path,
                search_rng,
                samples_complete=True,
                search_complete=False,
            )

        seed_point_sets = [
            decode_seed_tokens(sequence.tolist(), args.box_shape)
            for sequence in samples
        ]
        with state_worker_pool(args.num_workers) as pool:
            kept, _ = process_seed_batches(
                seed_point_sets,
                args.box_shape,
                args.max_points,
                args.state_batch_size,
                args.keep_best_fraction,
                search_rng,
                pool,
                collect_terminals=False,
                description=(
                    f"generation {generation + 1} repair + saturation"
                ),
                progress_path=search_progress_path(
                    args, generation + 1
                ),
                checkpoint_interval=args.search_checkpoint_interval,
            )
        save_generation(args, generation + 1, kept)
        active_checkpoint = update_checkpoint_stage(
            current_checkpoint_path,
            search_rng,
            samples_complete=True,
            search_complete=True,
        )
        resume_checkpoint = None

    print(
        f"PatternBoost complete through generation {args.max_epochs}. "
        f"Checkpoints: {args.checkpoints_path}"
    )


def make_parser():
    parser = argparse.ArgumentParser(
        description="Official-aligned add-point PatternBoost for Radon sets"
    )

    parser.add_argument(
        "--box-shape",
        nargs="+",
        type=int,
        metavar="SIDE",
        default=DEFAULT_BOX_SHAPE,
        help="rectangular lattice side lengths (default: 20 20 5)",
    )
    parser.add_argument("--max-points", "--max_points", type=int, default=11)

    parser.add_argument(
        "--state-batch-size", "--batch_size", type=int, default=1000
    )
    parser.add_argument(
        "--target-training-size", type=int, default=100
    )
    parser.add_argument(
        "--keep-best-fraction", type=float, default=0.1
    )
    parser.add_argument(
        "--symmetrize",
        action=argparse.BooleanOptionalAction,
        default=True,
    )
    parser.add_argument("--num-workers", type=int, default=16)
    parser.add_argument("--max-epochs", type=int, default=20)
    parser.add_argument(
        "--start-generation",
        type=int,
        default=None,
        help="default: 0, or latest complete dataset with --resume",
    )
    parser.add_argument("--seed", type=int, default=-1)

    parser.add_argument("--max-steps", type=int, default=100)
    parser.add_argument("--eval-interval", type=int, default=25)
    parser.add_argument(
        "--validation-fraction", type=float, default=0.1
    )
    parser.add_argument(
        "--checkpoint-interval",
        type=int,
        default=25,
        help="save model+optimizer+step+RNG every N training steps",
    )
    parser.add_argument(
        "--search-checkpoint-interval",
        type=int,
        default=25,
        help="save completed saturation states every N results",
    )
    parser.add_argument(
        "--train-batch-size", "--batch-size", "-b", type=int, default=32
    )
    parser.add_argument("--learning-rate", "-l", type=float, default=5e-4)
    parser.add_argument("--weight-decay", "-w", type=float, default=0.01)
    parser.add_argument("--n-layer", type=int, default=4)
    parser.add_argument("--n-head", type=int, default=4)
    parser.add_argument("--n-embd", type=int, default=128)
    parser.add_argument("--n-embd2", type=int, default=16)

    parser.add_argument(
        "--gen-batch-size", "--gen_batch_size", type=int, default=10
    )
    parser.add_argument("--temperature", type=float, default=1.0)
    parser.add_argument("--top-k", type=int, default=-1)

    parser.add_argument("--device", default="cpu")
    parser.add_argument("--dump-path", default="patternboost_add_point")
    parser.add_argument("--training-sets-path", default="")
    parser.add_argument("--samples-path", default="")
    parser.add_argument("--checkpoints-path", default="")
    parser.add_argument("--model-path", default="")
    parser.add_argument("--resume", action="store_true")
    return parser


def main():
    parser = make_parser()
    args = parser.parse_args()
    args.box_shape = normalize_box_shape(args.box_shape)
    args.dump_path = os.path.abspath(args.dump_path)
    if not args.training_sets_path:
        args.training_sets_path = os.path.join(
            args.dump_path, "training_sets"
        )
    if not args.samples_path:
        args.samples_path = os.path.join(args.dump_path, "samples")
    if not args.checkpoints_path:
        args.checkpoints_path = os.path.join(
            args.dump_path, "checkpoints"
        )
    if not args.model_path:
        args.model_path = os.path.join(args.dump_path, "model.pt")
    run(args)


if __name__ == "__main__":
    main()


==> anc/supplementary_bundle/code/patternboost/radon_utils.py <==
"""Exact validity oracles used by the add-point construction."""

import gurobipy as gp
import numpy as np
from gurobipy import GRB
from PyNormaliz import Cone


# State-level parallelism is provided by the outer multiprocessing pool.
# Keeping each exact oracle single-threaded prevents 16 state workers from
# recursively creating hundreds of Python/Gurobi threads.
INNER_ORACLE_WORKERS = 1


def check_radon_point(vertices, point):
    """Return point iff it lies in both parts of a nontrivial Radon partition."""
    vertices = np.asarray(vertices, dtype=np.int64)
    point = np.asarray(point, dtype=np.int64)
    n_points, dimension = vertices.shape

    model = gp.Model("Radon_all")
    model.setParam("OutputFlag", 0)
    model.setParam("Threads", INNER_ORACLE_WORKERS)
    coefficients = model.addVars(
        n_points, lb=0, vtype=GRB.CONTINUOUS, name="coef"
    )
    indicators = model.addVars(
        n_points, vtype=GRB.BINARY, name="indicator"
    )
    model.setObjective(0, GRB.MAXIMIZE)
    for coordinate in range(dimension):
        model.addConstr(
            gp.quicksum(
                vertices[index, coordinate]
                * indicators[index]
                * coefficients[index]
                for index in range(n_points)
            )
            == point[coordinate]
        )
        model.addConstr(
            gp.quicksum(
                vertices[index, coordinate]
                * (1 - indicators[index])
                * coefficients[index]
                for index in range(n_points)
            )
            == point[coordinate]
        )
    model.addConstr(
        gp.quicksum(
            indicators[index] * coefficients[index]
            for index in range(n_points)
        )
        == 1
    )
    model.addConstr(
        gp.quicksum(coefficients[index] for index in range(n_points)) == 2
    )
    model.Params.NonConvex = 2
    model.optimize()
    return point if model.status != GRB.INFEASIBLE else None


def find_rps(vertices):
    """Find all internal lattice points admitting a Radon partition."""
    vertices = np.asarray(vertices, dtype=np.int64)
    cone = Cone(polytope=vertices)
    degree_one = np.asarray(cone.Deg1Elements(), dtype=np.int64)
    if degree_one.size == 0:
        return np.empty((0, vertices.shape[1]), dtype=np.int64)
    internal = degree_one[:, :vertices.shape[1]]
    is_vertex = np.any(
        np.all(internal[:, None, :] == vertices[None, :, :], axis=2),
        axis=1,
    )
    internal = internal[~is_vertex]
    if len(internal) == 0:
        return np.empty((0, vertices.shape[1]), dtype=np.int64)

    results = (
        check_radon_point(vertices, point) for point in internal
    )
    return np.asarray(
        [point for point in results if point is not None],
        dtype=np.int64,
    ).reshape(-1, vertices.shape[1])


def is_conv_position(vertices, point):
    """Return whether point is outside conv(vertices)."""
    vertices = np.asarray(vertices, dtype=np.int64)
    point = np.asarray(point, dtype=np.int64)
    n_points, dimension = vertices.shape
    model = gp.Model("Convex_hull")
    model.setParam("OutputFlag", 0)
    model.setParam("Threads", INNER_ORACLE_WORKERS)
    coefficients = model.addVars(
        n_points, lb=0, vtype=GRB.CONTINUOUS, name="coef"
    )
    model.setObjective(0, GRB.MAXIMIZE)
    for coordinate in range(dimension):
        model.addConstr(
            gp.quicksum(
                vertices[index, coordinate] * coefficients[index]
                for index in range(n_points)
            )
            == point[coordinate]
        )
    model.addConstr(
        gp.quicksum(coefficients[index] for index in range(n_points)) == 1
    )
    model.optimize()
    return model.status == GRB.INFEASIBLE


def is_conv_position_all(vertices):
    """Return whether every point is a vertex of the configuration's hull."""
    vertices = np.asarray(vertices, dtype=np.int64)
    if len(vertices) <= 2:
        return len(np.unique(vertices, axis=0)) == len(vertices)

    def check(index):
        return is_conv_position(
            vertices[np.arange(len(vertices)) != index], vertices[index]
        )

    return all(check(index) for index in range(len(vertices)))


def get_radon_score(points):
    """Number of lattice Radon points; zero is the target predicate."""
    return len(find_rps(points))


==> anc/supplementary_bundle/code/patternboost/sequence3d.py <==
"""Official no-spheres Transformer adapted to variable-length point sets.

The only representation is an autoregressive add-point sequence. Model token 0
is both START and STOP. A lattice point is encoded as a row-major mixed-radix
token plus one. Configurations are lexicographically ordered before
SFT.
"""

import os
import pickle
import random
import time

import numpy as np
import torch
from torch.utils.data import Dataset

from box_geometry import (
    box_volume,
    normalize_box_shape,
    point_to_token,
    token_to_point,
)

from makemoretokens import (
    InfiniteDataLoader,
    ModelConfig,
    Transformer,
    evaluate,
    generate,
)


def canonicalize(config, dimension=None):
    config = np.asarray(config, dtype=np.int64)
    if config.ndim == 1 and config.size == 0:
        width = 0 if dimension is None else int(dimension)
        return config.reshape(0, width)
    if config.ndim != 2:
        raise ValueError("point configuration must be a rank-two array")
    if dimension is not None and config.shape[1] != int(dimension):
        raise ValueError(
            f"expected {int(dimension)} coordinates per point; "
            f"received {config.shape[1]}"
        )
    if len(config) == 0:
        return config
    keys = tuple(config[:, axis] for axis in range(config.shape[1] - 1, -1, -1))
    return config[np.lexsort(keys)]


def load_point_configs(paths):
    if isinstance(paths, (str, os.PathLike)):
        paths = [paths]
    configs = []
    for path in paths:
        path = str(path)
        if path.endswith(".npy"):
            data = np.load(path, allow_pickle=True)
        elif path.endswith(".pkl"):
            with open(path, "rb") as handle:
                data = pickle.load(handle)
        else:
            raise ValueError(f"unsupported dataset format: {path}")

        for item in data:
            if isinstance(item, dict):
                for key in ("config", "config_11", "config_10", "points"):
                    if key in item:
                        item = item[key]
                        break
            array = np.asarray(item)
            if array.ndim != 2:
                if isinstance(item, (tuple, list)) and len(item):
                    array = np.asarray(item[0])
            configs.append(canonicalize(array))
    return configs


class ThreeDSequenceDataset(Dataset):
    """SFT examples with START/STOP=0 and masked post-STOP padding."""

    def __init__(self, configs, box_shape, max_points):
        self.box_shape = normalize_box_shape(box_shape)
        self.configs = [
            canonicalize(config, len(self.box_shape)) for config in configs
        ]
        if not self.configs:
            raise ValueError("dataset split is empty")
        self.max_points = int(max_points)
        self.vocab_size = box_volume(self.box_shape) + 1

        for config in self.configs:
            if not 1 <= len(config) <= self.max_points:
                raise ValueError(
                    f"each configuration needs 1..{self.max_points} points; "
                    f"received {len(config)}"
                )
            if np.any(config < 0) or np.any(
                config >= np.asarray(self.box_shape, dtype=np.int64)
            ):
                raise ValueError(
                    f"coordinates must lie inside box {self.box_shape}"
                )

    def __len__(self):
        return len(self.configs)

    def encode(self, config):
        return torch.tensor(
            [point_to_token(point, self.box_shape) + 1 for point in config],
            dtype=torch.long,
        )

    def decode(self, model_ids):
        return np.stack(
            [
                token_to_point(int(model_id) - 1, self.box_shape)
                for model_id in model_ids
            ]
        )

    def __getitem__(self, index):
        point_ids = self.encode(self.configs[index])
        x = torch.zeros(self.max_points + 1, dtype=torch.long)
        y = torch.full((self.max_points + 1,), -1, dtype=torch.long)
        x[1:1 + len(point_ids)] = point_ids
        y[:len(point_ids)] = point_ids
        y[len(point_ids)] = 0
        return x, y


def create_datasets(train_configs, validation_configs, box_shape, max_points):
    """Build datasets from a precomputed, leakage-free configuration split."""
    train_configs = [canonicalize(config) for config in train_configs]
    validation_configs = [
        canonicalize(config) for config in validation_configs
    ]
    if not train_configs or not validation_configs:
        raise ValueError("both training and validation splits must be non-empty")
    print(
        f"split dataset into {len(train_configs)} train and "
        f"{len(validation_configs)} validation configurations"
    )
    return (
        ThreeDSequenceDataset(train_configs, box_shape, max_points),
        ThreeDSequenceDataset(validation_configs, box_shape, max_points),
    )


def build_model(args):
    config = ModelConfig(
        vocab_size=box_volume(args.box_shape) + 1,
        block_size=args.max_points + 1,
        n_layer=args.n_layer,
        n_head=args.n_head,
        n_embd=args.n_embd,
        n_embd2=args.n_embd2,
    )
    return Transformer(config)


def build_optimizer(model, args):
    return torch.optim.AdamW(
        model.parameters(),
        lr=args.learning_rate,
        weight_decay=args.weight_decay,
        betas=(0.9, 0.99),
        eps=1e-8,
    )


def _atomic_torch_save(value, path):
    os.makedirs(os.path.dirname(os.path.abspath(path)), exist_ok=True)
    temporary_path = path + ".tmp"
    torch.save(value, temporary_path)
    os.replace(temporary_path, path)


def save_best_model_checkpoint(
    path,
    model,
    generation,
    step,
    train_loss,
    validation_loss,
):
    """Atomically save the model selected for generation and the next round."""
    payload = {
        "schema_version": 1,
        "kind": "best_validation_model",
        "generation": int(generation),
        "step": int(step),
        "train_loss": None if train_loss is None else float(train_loss),
        "validation_loss": (
            None if validation_loss is None else float(validation_loss)
        ),
        "model_state_dict": model.state_dict(),
    }
    _atomic_torch_save(payload, path)
    return payload


def load_best_model_checkpoint(path, model, device):
    """Load generation-selected weights and return their checkpoint metadata."""
    try:
        payload = torch.load(path, map_location=device, weights_only=False)
    except TypeError:
        payload = torch.load(path, map_location=device)
    if not isinstance(payload, dict) or "model_state_dict" not in payload:
        raise ValueError(f"invalid best-model checkpoint: {path}")
    model.load_state_dict(payload["model_state_dict"])
    return payload


def capture_rng_state(search_rng):
    state = {
        "python": random.getstate(),
        "numpy": np.random.get_state(),
        "torch": torch.get_rng_state(),
        "search": search_rng.bit_generator.state,
    }
    if torch.cuda.is_available():
        state["cuda"] = torch.cuda.get_rng_state_all()
    return state


def restore_rng_state(checkpoint, search_rng):
    state = checkpoint.get("rng_state")
    if not state:
        return
    random.setstate(state["python"])
    np.random.set_state(state["numpy"])
    torch.set_rng_state(state["torch"].cpu())
    search_rng.bit_generator.state = state["search"]
    if torch.cuda.is_available() and "cuda" in state:
        torch.cuda.set_rng_state_all(
            [rng_state.cpu() for rng_state in state["cuda"]]
        )


def checkpoint_payload(
    model,
    optimizer,
    generation,
    next_step,
    best_loss,
    search_rng,
    samples_complete=False,
    search_complete=False,
):
    return {
        "schema_version": 1,
        "generation": int(generation),
        "next_step": int(next_step),
        "model_state_dict": model.state_dict(),
        "optimizer_state_dict": optimizer.state_dict(),
        "best_loss": best_loss,
        "samples_complete": bool(samples_complete),
        "search_complete": bool(search_complete),
        "rng_state": capture_rng_state(search_rng),
    }


def save_training_checkpoint(
    path,
    model,
    optimizer,
    generation,
    next_step,
    best_loss,
    search_rng,
    samples_complete=False,
    search_complete=False,
):
    payload = checkpoint_payload(
        model,
        optimizer,
        generation,
        next_step,
        best_loss,
        search_rng,
        samples_complete,
        search_complete,
    )
    _atomic_torch_save(payload, path)
    return payload


def update_checkpoint_stage(
    path,
    search_rng,
    samples_complete,
    search_complete,
):
    # Reload the latest training state from disk. The in-memory model may
    # already contain best-validation weights selected for generation, while
    # this full checkpoint must retain final optimizer-matched weights for
    # exact interrupted-training recovery.
    updated = load_training_checkpoint(path, torch.device("cpu"))
    updated["samples_complete"] = bool(samples_complete)
    updated["search_complete"] = bool(search_complete)
    updated["rng_state"] = capture_rng_state(search_rng)
    _atomic_torch_save(updated, path)
    return updated


def load_training_checkpoint(path, device):
    try:
        return torch.load(path, map_location=device, weights_only=False)
    except TypeError:
        return torch.load(path, map_location=device)


def train_one_generation(
    model,
    train_dataset,
    validation_dataset,
    args,
    device,
    generation,
    checkpoint_path,
    best_checkpoint_path,
    search_rng,
    resume_checkpoint=None,
):
    """Train one generation with resumable model/optimizer/step/RNG state."""
    optimizer = build_optimizer(model, args)
    start_step = 0
    best_loss = None

    if resume_checkpoint is not None:
        if int(resume_checkpoint["generation"]) != int(generation):
            raise ValueError("checkpoint generation does not match training data")
        optimizer.load_state_dict(resume_checkpoint["optimizer_state_dict"])
        start_step = int(resume_checkpoint["next_step"])
        best_loss = resume_checkpoint.get("best_loss")
        if os.path.isfile(best_checkpoint_path):
            best_payload = load_training_checkpoint(
                best_checkpoint_path, torch.device("cpu")
            )
            saved_loss = best_payload.get("validation_loss")
            if saved_loss is not None:
                best_loss = float(saved_loss)
        restore_rng_state(resume_checkpoint, search_rng)
        print(
            f"resuming generation {generation} training at "
            f"step {start_step}/{args.max_steps}"
        )
        if start_step >= args.max_steps:
            if not os.path.isfile(best_checkpoint_path):
                used_legacy_best = False
                if os.path.isfile(args.model_path):
                    try:
                        legacy_state = torch.load(
                            args.model_path,
                            map_location=device,
                            weights_only=True,
                        )
                    except TypeError:
                        legacy_state = torch.load(
                            args.model_path, map_location=device
                        )
                    model.load_state_dict(legacy_state)
                    used_legacy_best = True
                save_best_model_checkpoint(
                    best_checkpoint_path,
                    model,
                    generation,
                    start_step,
                    None,
                    best_loss if used_legacy_best else None,
                )
                print(
                    "migrated legacy model.pt to generation-specific best "
                    f"checkpoint: {best_checkpoint_path}"
                )
            return optimizer, resume_checkpoint
    else:
        resume_checkpoint = save_training_checkpoint(
            checkpoint_path,
            model,
            optimizer,
            generation,
            0,
            best_loss,
            search_rng,
        )

    loader = InfiniteDataLoader(
        train_dataset,
        batch_size=args.train_batch_size,
        pin_memory=device.type == "cuda",
        num_workers=args.num_workers,
    )
    best_model_saved = False
    model.train()

    for step in range(start_step, args.max_steps):
        started = time.time()
        x, y = [tensor.to(device) for tensor in loader.next()]
        _, loss = model(x, y)
        model.zero_grad(set_to_none=True)
        loss.backward()
        optimizer.step()

        next_step = step + 1
        if step % 100 == 0:
            elapsed_ms = (time.time() - started) * 1000
            print(
                f"step {next_step} | loss {loss.item():.4f} | "
                f"step time {elapsed_ms:.1f}ms"
            )

        if (
            next_step % args.eval_interval == 0
            or next_step == args.max_steps
        ):
            train_loss = evaluate(
                model, train_dataset, device, batch_size=100, max_batches=10
            )
            validation_loss = evaluate(
                model,
                validation_dataset,
                device,
                batch_size=100,
                max_batches=10,
            )
            print(
                f"step {next_step} train loss: {train_loss:.6f} "
                f"validation loss: {validation_loss:.6f}"
            )
            if best_loss is None or validation_loss < best_loss:
                save_best_model_checkpoint(
                    best_checkpoint_path,
                    model,
                    generation,
                    next_step,
                    train_loss,
                    validation_loss,
                )
                # Keep the official single-file weights artifact for
                # compatibility, but generation-specific files are canonical.
                _atomic_torch_save(model.state_dict(), args.model_path)
                best_loss = validation_loss
                best_model_saved = True
                print(
                    f"new best validation model at step {next_step}: "
                    f"{best_checkpoint_path}"
                )

        if next_step % args.checkpoint_interval == 0:
            resume_checkpoint = save_training_checkpoint(
                checkpoint_path,
                model,
                optimizer,
                generation,
                next_step,
                best_loss,
                search_rng,
            )
            print(
                f"saved generation {generation} checkpoint at "
                f"step {next_step}: {checkpoint_path}"
            )

    resume_checkpoint = save_training_checkpoint(
        checkpoint_path,
        model,
        optimizer,
        generation,
        args.max_steps,
        best_loss,
        search_rng,
    )
    if not best_model_saved and not os.path.isfile(best_checkpoint_path):
        save_best_model_checkpoint(
            best_checkpoint_path,
            model,
            generation,
            args.max_steps,
            None,
            best_loss,
        )
        _atomic_torch_save(model.state_dict(), args.model_path)
    return optimizer, resume_checkpoint


@torch.inference_mode()
def generate_token_sequences(model, num_sequences, args, device):
    """Unconstrained generation; repair/saturation is deliberately downstream."""
    model.eval()
    outputs = []
    for start in range(0, int(num_sequences), args.gen_batch_size):
        batch_size = min(args.gen_batch_size, int(num_sequences) - start)
        start_tokens = torch.zeros(
            batch_size, 1, dtype=torch.long, device=device
        )
        outputs.append(
            generate(
                model,
                start_tokens,
                args.max_points,
                top_k=None if args.top_k < 0 else args.top_k,
                do_sample=True,
                temperature=args.temperature,
            ).cpu()
        )
    if not outputs:
        return torch.empty((0, args.max_points + 1), dtype=torch.long)
    return torch.cat(outputs, dim=0)


def resolve_seed(seed):
    if int(seed) >= 0:
        return int(seed)
    return int(np.random.SeedSequence().generate_state(1, dtype=np.uint32)[0])


def seed_everything(seed):
    np.random.seed(seed)
    random.seed(seed)
    torch.manual_seed(seed)
    torch.cuda.manual_seed_all(seed)


==> anc/supplementary_bundle/data/ai_10pt_3d_configs.json <==
{
  "selection_rule": "Eight examples deliberately selected for distinct layer profiles; not a frequency sample.",
  "box": [
    20,
    20,
    5
  ],
  "verification": {
    "convex_position": true,
    "integer_radon_points": 0,
    "verifier": "is_conv_position_all=True; find_rps=[]"
  },
  "configurations": [
    {
      "id": "PB-A",
      "method": "PatternBoost",
      "source": "<workspace-root>/PatternBoost/experiments/paper_box20x20x5_n11_c250_k50_20260814/training_sets/B20x20x5_gen20_unpermuted.npy",
      "record": 0,
      "iteration": null,
      "layer_profile_z0_to_z4": [
        0,
        0,
        5,
        5,
        0
      ],
      "points": [
        [
          0,
          9,
          2
        ],
        [
          9,
          3,
          2
        ],
        [
          10,
          0,
          3
        ],
        [
          11,
          12,
          3
        ],
        [
          11,
          18,
          2
        ],
        [
          13,
          0,
          3
        ],
        [
          14,
          2,
          2
        ],
        [
          17,
          2,
          3
        ],
        [
          19,
          10,
          3
        ],
        [
          19,
          15,
          2
        ]
      ]
    },
    {
      "id": "PB-B",
      "method": "PatternBoost",
      "source": "<workspace-root>/PatternBoost/experiments/paper_box20x20x5_n11_c250_k50_20260814/training_sets/B20x20x5_gen20_unpermuted.npy",
      "record": 1,
      "iteration": null,
      "layer_profile_z0_to_z4": [
        0,
        5,
        5,
        0,
        0
      ],
      "points": [
        [
          0,
          12,
          2
        ],
        [
          0,
          14,
          1
        ],
        [
          1,
          4,
          2
        ],
        [
          2,
          16,
          2
        ],
        [
          4,
          11,
          2
        ],
        [
          6,
          16,
          2
        ],
        [
          7,
          2,
          1
        ],
        [
          7,
          19,
          1
        ],
        [
          15,
          7,
          1
        ],
        [
          16,
          5,
          1
        ]
      ]
    },
    {
      "id": "PB-C",
      "method": "PatternBoost",
      "source": "<workspace-root>/PatternBoost/experiments/paper_box20x20x5_n11_c250_k50_20260814/training_sets/B20x20x5_gen20_unpermuted.npy",
      "record": 16,
      "iteration": null,
      "layer_profile_z0_to_z4": [
        0,
        1,
        4,
        5,
        0
      ],
      "points": [
        [
          0,
          3,
          3
        ],
        [
          0,
          11,
          2
        ],
        [
          2,
          18,
          3
        ],
        [
          3,
          2,
          3
        ],
        [
          6,
          14,
          2
        ],
        [
          6,
          16,
          3
        ],
        [
          12,
          3,
          1
        ],
        [
          15,
          9,
          3
        ],
        [
          16,
          18,
          2
        ],
        [
          19,
          18,
          2
        ]
      ]
    },
    {
      "id": "PB-D",
      "method": "PatternBoost",
      "source": "<workspace-root>/PatternBoost/experiments/paper_box20x20x5_n11_c250_k50_20260814/training_sets/B20x20x5_gen20_unpermuted.npy",
      "record": 32,
      "iteration": null,
      "layer_profile_z0_to_z4": [
        0,
        5,
        4,
        0,
        1
      ],
      "points": [
        [
          0,
          14,
          2
        ],
        [
          0,
          15,
          2
        ],
        [
          3,
          14,
          1
        ],
        [
          3,
          16,
          1
        ],
        [
          5,
          11,
          2
        ],
        [
          12,
          17,
          1
        ],
        [
          12,
          18,
          1
        ],
        [
          13,
          18,
          1
        ],
        [
          16,
          16,
          4
        ],
        [
          19,
          4,
          2
        ]
      ]
    },
    {
      "id": "AZ-A",
      "method": "AlphaZero",
      "source": "<workspace-root>/AlphaZero-Radon/dataset/radon_20x20x5_t11_puct1.0_lr0.0001_500reads_32proc_3d_planD_v1/iter1961/combined_data.pkl",
      "record": 9,
      "iteration": 1961,
      "layer_profile_z0_to_z4": [
        4,
        2,
        0,
        4,
        0
      ],
      "points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          0,
          6,
          0
        ],
        [
          1,
          6,
          0
        ],
        [
          0,
          8,
          1
        ],
        [
          1,
          9,
          1
        ],
        [
          0,
          7,
          3
        ],
        [
          1,
          7,
          3
        ],
        [
          0,
          8,
          3
        ],
        [
          1,
          8,
          3
        ]
      ]
    },
    {
      "id": "AZ-B",
      "method": "AlphaZero",
      "source": "<workspace-root>/AlphaZero-Radon/dataset/radon_20x20x5_t11_puct1.0_lr0.0001_500reads_32proc_3d_planD_v1/iter1961/combined_data.pkl",
      "record": 165,
      "iteration": 1961,
      "layer_profile_z0_to_z4": [
        3,
        3,
        0,
        4,
        0
      ],
      "points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          5,
          1
        ],
        [
          1,
          0,
          0
        ],
        [
          0,
          6,
          0
        ],
        [
          0,
          8,
          1
        ],
        [
          0,
          5,
          3
        ],
        [
          1,
          7,
          3
        ],
        [
          1,
          8,
          3
        ],
        [
          1,
          1,
          1
        ],
        [
          0,
          1,
          3
        ]
      ]
    },
    {
      "id": "AZ-C",
      "method": "AlphaZero",
      "source": "<workspace-root>/AlphaZero-Radon/dataset/radon_20x20x5_t11_puct1.0_lr0.0001_500reads_32proc_3d_planD_v1/iter1962/combined_data.pkl",
      "record": 917,
      "iteration": 1962,
      "layer_profile_z0_to_z4": [
        4,
        2,
        0,
        1,
        3
      ],
      "points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          0,
          1,
          0
        ],
        [
          0,
          4,
          4
        ],
        [
          1,
          6,
          0
        ],
        [
          1,
          2,
          4
        ],
        [
          0,
          8,
          1
        ],
        [
          0,
          8,
          3
        ],
        [
          1,
          7,
          4
        ],
        [
          1,
          0,
          1
        ]
      ]
    },
    {
      "id": "AZ-D",
      "method": "AlphaZero",
      "source": "<workspace-root>/AlphaZero-Radon/dataset/radon_20x20x5_t11_puct1.0_lr0.0001_500reads_32proc_3d_planD_v1/iter1999/combined_data.pkl",
      "record": 921,
      "iteration": 1999,
      "layer_profile_z0_to_z4": [
        4,
        2,
        1,
        1,
        2
      ],
      "points": [
        [
          0,
          0,
          0
        ],
        [
          1,
          0,
          0
        ],
        [
          0,
          6,
          0
        ],
        [
          0,
          5,
          4
        ],
        [
          1,
          1,
          4
        ],
        [
          1,
          6,
          0
        ],
        [
          0,
          8,
          1
        ],
        [
          1,
          9,
          1
        ],
        [
          1,
          8,
          3
        ],
        [
          0,
          1,
          2
        ]
      ]
    }
  ]
}


==> anc/supplementary_bundle/data/alphaevolve_style/3d/mutation_results.json <==
{
  "dimension": 3,
  "implementation": "OpenEvolve 0.2.27",
  "method": "AlphaEvolve-style program evolution",
  "mutation_results": [
    {
      "best_returned_fitness": 0.6633333333333333,
      "best_so_far_min_radon_count": 2,
      "candidate_batch": {
        "candidate_count": 32,
        "candidate_scores": [
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225
        ],
        "candidates": [
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              -4,
              2
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -1,
              -4,
              2
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              5,
              -7,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              0,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -2,
              -2,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              2,
              -7,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -2,
              -4,
              2
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -5,
              -4,
              0
            ]
          ],
          [
            [
              -3,
              -2,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -2,
              -4,
              0
            ],
            [
              -4,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              5,
              0,
              1
            ],
            [
              5,
              2,
              1
            ],
            [
              -4,
              -5,
              1
            ],
            [
              -2,
              -4,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -4,
              -3,
              0
            ]
          ],
          [
            [
              -4,
              -4,
              0
            ],
            [
              1,
              -2,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -4,
              -5,
              0
            ],
            [
              0,
              -2,
              0
            ],
            [
              3,
              -2,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -1,
              -3,
              2
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -4,
              -4,
              0
            ],
            [
              1,
              -2,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -4,
              -5,
              0
            ],
            [
              0,
              -2,
              0
            ],
            [
              3,
              -2,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -1,
              -2,
              2
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              0,
              -12,
              2
            ]
          ],
          [
            [
              1,
              -2,
              0
            ],
            [
              5,
              -1,
              0
            ],
            [
              3,
              -6,
              0
            ],
            [
              2,
              -6,
              0
            ],
            [
              4,
              -1,
              0
            ],
            [
              5,
              0,
              1
            ],
            [
              5,
              2,
              1
            ],
            [
              1,
              -5,
              1
            ],
            [
              2,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              5,
              -2,
              0
            ]
          ],
          [
            [
              -4,
              -4,
              0
            ],
            [
              1,
              -2,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -4,
              -5,
              0
            ],
            [
              0,
              -2,
              0
            ],
            [
              3,
              -2,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              3,
              -1,
              2
            ]
          ],
          [
            [
              -4,
              -4,
              0
            ],
            [
              1,
              -2,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -4,
              -5,
              0
            ],
            [
              0,
              -2,
              0
            ],
            [
              3,
              -2,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              1,
              -1,
              2
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              1,
              -3,
              0
            ],
            [
              -2,
              -6,
              0
            ],
            [
              -4,
              -6,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              2,
              -2,
              1
            ],
            [
              3,
              -1,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              -3,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              1,
              -4,
              0
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              1,
              -3,
              0
            ],
            [
              -2,
              -6,
              0
            ],
            [
              -4,
              -6,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              2,
              -2,
              1
            ],
            [
              3,
              -1,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              -3,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              1,
              -2,
              2
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -1,
              -12,
              3
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              1,
              -3,
              0
            ],
            [
              -2,
              -6,
              0
            ],
            [
              -4,
              -6,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              2,
              -2,
              1
            ],
            [
              3,
              -1,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              -3,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -1,
              -4,
              2
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              1,
              -3,
              2
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              4,
              -11,
              3
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              1,
              -3,
              0
            ],
            [
              -2,
              -6,
              0
            ],
            [
              -4,
              -6,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              2,
              -2,
              1
            ],
            [
              3,
              -1,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              -3,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -3,
              -4,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -2,
              -12,
              2
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -3,
              -4,
              2
            ]
          ],
          [
            [
              -3,
              -2,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -2,
              -4,
              0
            ],
            [
              -4,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              5,
              0,
              1
            ],
            [
              5,
              2,
              1
            ],
            [
              -4,
              -5,
              1
            ],
            [
              -2,
              -4,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -1,
              0,
              0
            ]
          ],
          [
            [
              -3,
              -2,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -2,
              -4,
              0
            ],
            [
              -4,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              5,
              0,
              1
            ],
            [
              5,
              2,
              1
            ],
            [
              -4,
              -5,
              1
            ],
            [
              -2,
              -4,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -2,
              -1,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -5,
              -4,
              2
            ]
          ],
          [
            [
              -4,
              -4,
              0
            ],
            [
              1,
              -2,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -4,
              -5,
              0
            ],
            [
              0,
              -2,
              0
            ],
            [
              3,
              -2,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -2,
              -4,
              2
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              1,
              -3,
              0
            ],
            [
              -2,
              -6,
              0
            ],
            [
              -4,
              -6,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              2,
              -2,
              1
            ],
            [
              3,
              -1,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              -3,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              2,
              -1,
              1
            ]
          ],
          [
            [
              -4,
              -4,
              0
            ],
            [
              1,
              -2,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -4,
              -5,
              0
            ],
            [
              0,
              -2,
              0
            ],
            [
              3,
              -2,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -3,
              -4,
              2
            ]
          ]
        ],
        "internal_radon_calls": 1000.0,
        "target_size": 11
      },
      "metrics": {
        "candidate_count": 32.0,
        "convex_fraction": 1.0,
        "error": 0.0,
        "internal_radon_calls": 1000.0,
        "min_radon_count": 2.0,
        "success": 0.0
      },
      "mutation": 1
    },
    {
      "best_returned_fitness": 0.6633333333333333,
      "best_so_far_min_radon_count": 2,
      "candidate_batch": {
        "candidate_count": 32,
        "candidate_scores": [
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225
        ],
        "candidates": [
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -4,
              -4,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -5,
              -4,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -6,
              -6,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              3,
              -2,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -6,
              -6,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -1,
              -4,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              0,
              0
            ]
          ],
          [
            [
              -5,
              -4,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -6,
              -6,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              3,
              -2,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -6,
              -6,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -5,
              -6,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -5,
              -4,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -6,
              -6,
              0
            ]
          ],
          [
            [
              -3,
              -2,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -2,
              -4,
              0
            ],
            [
              -4,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              5,
              0,
              1
            ],
            [
              5,
              2,
              1
            ],
            [
              -4,
              -5,
              1
            ],
            [
              -2,
              -4,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -4,
              -3,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -1,
              -4,
              2
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              -4,
              2
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              -4,
              3
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -6,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              0,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              2,
              -7,
              0
            ]
          ],
          [
            [
              5,
              -11,
              0
            ],
            [
              8,
              -12,
              0
            ],
            [
              6,
              -13,
              0
            ],
            [
              4,
              -13,
              0
            ],
            [
              7,
              -11,
              0
            ],
            [
              13,
              -9,
              1
            ],
            [
              13,
              -7,
              1
            ],
            [
              4,
              -14,
              1
            ],
            [
              6,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              1,
              -12,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -5,
              -12,
              0
            ]
          ],
          [
            [
              5,
              -11,
              0
            ],
            [
              8,
              -12,
              0
            ],
            [
              6,
              -13,
              0
            ],
            [
              4,
              -13,
              0
            ],
            [
              7,
              -11,
              0
            ],
            [
              13,
              -9,
              1
            ],
            [
              13,
              -7,
              1
            ],
            [
              4,
              -14,
              1
            ],
            [
              6,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -5,
              -12,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              2,
              -10,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              1,
              -12,
              2
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -3,
              -12,
              0
            ]
          ],
          [
            [
              5,
              -11,
              0
            ],
            [
              8,
              -12,
              0
            ],
            [
              6,
              -13,
              0
            ],
            [
              4,
              -13,
              0
            ],
            [
              7,
              -11,
              0
            ],
            [
              13,
              -9,
              1
            ],
            [
              13,
              -7,
              1
            ],
            [
              4,
              -14,
              1
            ],
            [
              6,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              4,
              -12,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              2,
              -12,
              2
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              2,
              -12,
              3
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              3,
              -12,
              4
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              1,
              -3,
              0
            ],
            [
              -2,
              -6,
              0
            ],
            [
              -4,
              -6,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              2,
              -2,
              1
            ],
            [
              3,
              -1,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              -3,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              2,
              -1,
              1
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              3,
              -2,
              1
            ]
          ],
          [
            [
              -3,
              -2,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -2,
              -4,
              0
            ],
            [
              -4,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              5,
              0,
              1
            ],
            [
              5,
              2,
              1
            ],
            [
              -4,
              -5,
              1
            ],
            [
              -2,
              -4,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -1,
              -1,
              0
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              1,
              -3,
              0
            ],
            [
              -2,
              -6,
              0
            ],
            [
              -4,
              -6,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              2,
              -2,
              1
            ],
            [
              3,
              -1,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              -3,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              1,
              -4,
              0
            ]
          ],
          [
            [
              -4,
              -4,
              0
            ],
            [
              1,
              -2,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -4,
              -5,
              0
            ],
            [
              0,
              -2,
              0
            ],
            [
              3,
              -2,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              -2,
              2
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              1,
              -3,
              0
            ],
            [
              -2,
              -6,
              0
            ],
            [
              -4,
              -6,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              2,
              -2,
              1
            ],
            [
              3,
              -1,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              -3,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              -3,
              2
            ]
          ]
        ],
        "internal_radon_calls": 1000.0,
        "target_size": 11
      },
      "metrics": {
        "candidate_count": 32.0,
        "convex_fraction": 1.0,
        "error": 0.0,
        "internal_radon_calls": 1000.0,
        "min_radon_count": 2.0,
        "success": 0.0
      },
      "mutation": 2
    },
    {
      "best_returned_fitness": 0.6633333333333333,
      "best_so_far_min_radon_count": 2,
      "candidate_batch": {
        "candidate_count": 32,
        "candidate_scores": [
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333
        ],
        "candidates": [
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              2,
              -7,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -5,
              -4,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              0,
              -7,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -4,
              -4,
              0
            ]
          ],
          [
            [
              -5,
              -4,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -6,
              -6,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              3,
              -2,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -6,
              -6,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -1,
              -4,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              -4,
              2
            ]
          ],
          [
            [
              5,
              -11,
              0
            ],
            [
              8,
              -12,
              0
            ],
            [
              6,
              -13,
              0
            ],
            [
              4,
              -13,
              0
            ],
            [
              7,
              -11,
              0
            ],
            [
              13,
              -9,
              1
            ],
            [
              13,
              -7,
              1
            ],
            [
              4,
              -14,
              1
            ],
            [
              6,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              1,
              -12,
              0
            ]
          ],
          [
            [
              -5,
              -4,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -6,
              -6,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              3,
              -2,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -6,
              -6,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -5,
              -6,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              0,
              0
            ]
          ],
          [
            [
              -3,
              -2,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -2,
              -4,
              0
            ],
            [
              -4,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              5,
              0,
              1
            ],
            [
              5,
              2,
              1
            ],
            [
              -4,
              -5,
              1
            ],
            [
              -2,
              -4,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -4,
              -3,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -6,
              -6,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              -4,
              3
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -5,
              -12,
              0
            ]
          ],
          [
            [
              5,
              -11,
              0
            ],
            [
              8,
              -12,
              0
            ],
            [
              6,
              -13,
              0
            ],
            [
              4,
              -13,
              0
            ],
            [
              7,
              -11,
              0
            ],
            [
              13,
              -9,
              1
            ],
            [
              13,
              -7,
              1
            ],
            [
              4,
              -14,
              1
            ],
            [
              6,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              4,
              -12,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -1,
              -4,
              2
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -2,
              -2,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              2,
              -10,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              -2,
              -1
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              2,
              -12,
              2
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -3,
              -12,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -6,
              -4,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -4,
              -12,
              0
            ]
          ],
          [
            [
              -3,
              -2,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -2,
              -4,
              0
            ],
            [
              -4,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              5,
              0,
              1
            ],
            [
              5,
              2,
              1
            ],
            [
              -4,
              -5,
              1
            ],
            [
              -2,
              -4,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -5,
              -3,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -4,
              -14,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              1,
              -4,
              3
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -7,
              -4,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              2,
              -12,
              3
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -1,
              -4,
              3
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -2,
              -4,
              2
            ]
          ]
        ],
        "internal_radon_calls": 1000.0,
        "target_size": 11
      },
      "metrics": {
        "candidate_count": 32.0,
        "convex_fraction": 1.0,
        "error": 0.0,
        "internal_radon_calls": 1000.0,
        "min_radon_count": 2.0,
        "success": 0.0
      },
      "mutation": 3
    },
    {
      "best_returned_fitness": 0.6633333333333333,
      "best_so_far_min_radon_count": 2,
      "candidate_batch": {
        "candidate_count": 32,
        "candidate_scores": [
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333
        ],
        "candidates": [
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              -4,
              2
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -1,
              -4,
              2
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              5,
              -7,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              0,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -2,
              -2,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              2,
              -7,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -2,
              -4,
              2
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -1,
              -4,
              3
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              -4,
              3
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              1,
              -4,
              3
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              -4,
              4
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              -4,
              5
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              2,
              -4,
              4
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -1,
              -4,
              4
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              1,
              -4,
              4
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              4,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              3,
              -7,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              -2,
              -1
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              1,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              0,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -1,
              -7,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              1,
              -4,
              5
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              -4,
              6
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              2,
              -4,
              5
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              1,
              -4,
              6
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              3,
              -4,
              5
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              2,
              -4,
              6
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              2,
              -4,
              7
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              4,
              -4,
              6
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              3,
              -4,
              6
            ]
          ]
        ],
        "internal_radon_calls": 1000.0,
        "target_size": 11
      },
      "metrics": {
        "candidate_count": 32.0,
        "convex_fraction": 1.0,
        "error": 0.0,
        "internal_radon_calls": 1000.0,
        "min_radon_count": 2.0,
        "success": 0.0
      },
      "mutation": 4
    },
    {
      "best_returned_fitness": 0.6633333333333333,
      "best_so_far_min_radon_count": 2,
      "candidate_batch": {
        "candidate_count": 32,
        "candidate_scores": [
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6225,
          0.6225,
          0.6225
        ],
        "candidates": [
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -5,
              -4,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -6,
              -6,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              3,
              -2,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -6,
              -6,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -5,
              -6,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              5,
              -7,
              0
            ]
          ],
          [
            [
              5,
              -11,
              0
            ],
            [
              8,
              -12,
              0
            ],
            [
              6,
              -13,
              0
            ],
            [
              4,
              -13,
              0
            ],
            [
              7,
              -11,
              0
            ],
            [
              13,
              -9,
              1
            ],
            [
              13,
              -7,
              1
            ],
            [
              4,
              -14,
              1
            ],
            [
              6,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              3,
              -12,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -4,
              -4,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              4,
              -7,
              0
            ]
          ],
          [
            [
              5,
              -11,
              0
            ],
            [
              8,
              -12,
              0
            ],
            [
              6,
              -13,
              0
            ],
            [
              4,
              -13,
              0
            ],
            [
              7,
              -11,
              0
            ],
            [
              13,
              -9,
              1
            ],
            [
              13,
              -7,
              1
            ],
            [
              4,
              -14,
              1
            ],
            [
              6,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              4,
              -12,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              0,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -2,
              -12,
              0
            ]
          ],
          [
            [
              5,
              -11,
              0
            ],
            [
              8,
              -12,
              0
            ],
            [
              6,
              -13,
              0
            ],
            [
              4,
              -13,
              0
            ],
            [
              7,
              -11,
              0
            ],
            [
              13,
              -9,
              1
            ],
            [
              13,
              -7,
              1
            ],
            [
              4,
              -14,
              1
            ],
            [
              6,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              2,
              -12,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -5,
              -12,
              0
            ]
          ],
          [
            [
              -5,
              -4,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -6,
              -6,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              3,
              -2,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -6,
              -6,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -1,
              -4,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -7,
              -4,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -8,
              -4,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -9,
              -4,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -10,
              -4,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              -3,
              -2,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -2,
              -4,
              0
            ],
            [
              -4,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              5,
              0,
              1
            ],
            [
              5,
              2,
              1
            ],
            [
              -4,
              -5,
              1
            ],
            [
              -2,
              -4,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -4,
              -3,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -5,
              -4,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -6,
              -6,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -3,
              -12,
              0
            ]
          ],
          [
            [
              -3,
              -2,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -2,
              -4,
              0
            ],
            [
              -4,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              5,
              0,
              1
            ],
            [
              5,
              2,
              1
            ],
            [
              -4,
              -5,
              1
            ],
            [
              -2,
              -4,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -5,
              -3,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -4,
              -14,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -4,
              -12,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              3,
              -7,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -2,
              -2,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              1,
              2,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -6,
              -4,
              0
            ]
          ],
          [
            [
              -5,
              -4,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -6,
              -6,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              3,
              -2,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -6,
              -6,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -7,
              -6,
              0
            ]
          ],
          [
            [
              1,
              -2,
              0
            ],
            [
              5,
              -1,
              0
            ],
            [
              3,
              -6,
              0
            ],
            [
              2,
              -6,
              0
            ],
            [
              4,
              -1,
              0
            ],
            [
              5,
              0,
              1
            ],
            [
              5,
              2,
              1
            ],
            [
              1,
              -5,
              1
            ],
            [
              2,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              5,
              -2,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              3,
              -2,
              1
            ]
          ]
        ],
        "internal_radon_calls": 1000.0,
        "target_size": 11
      },
      "metrics": {
        "candidate_count": 32.0,
        "convex_fraction": 1.0,
        "error": 0.0,
        "internal_radon_calls": 1000.0,
        "min_radon_count": 2.0,
        "success": 0.0
      },
      "mutation": 5
    },
    {
      "best_returned_fitness": 0.6633333333333333,
      "best_so_far_min_radon_count": 2,
      "candidate_batch": {
        "candidate_count": 32,
        "candidate_scores": [
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333
        ],
        "candidates": [
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              2,
              -7,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -5,
              -4,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              0,
              -7,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -4,
              -4,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -4,
              -4,
              0
            ],
            [
              1,
              -2,
              0
            ]
          ],
          [
            [
              -5,
              -4,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -6,
              -6,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              3,
              -2,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -6,
              -6,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -1,
              -4,
              0
            ]
          ],
          [
            [
              5,
              -11,
              0
            ],
            [
              8,
              -12,
              0
            ],
            [
              6,
              -13,
              0
            ],
            [
              4,
              -13,
              0
            ],
            [
              7,
              -11,
              0
            ],
            [
              13,
              -9,
              1
            ],
            [
              13,
              -7,
              1
            ],
            [
              4,
              -14,
              1
            ],
            [
              6,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              1,
              -12,
              0
            ]
          ],
          [
            [
              -5,
              -4,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -6,
              -6,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              3,
              -2,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -6,
              -6,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -5,
              -6,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              0,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -4,
              -4,
              0
            ],
            [
              -5,
              -6,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -4,
              -4,
              0
            ],
            [
              0,
              -4,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -4,
              -4,
              0
            ],
            [
              0,
              -4,
              2
            ]
          ],
          [
            [
              -3,
              -2,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -2,
              -4,
              0
            ],
            [
              -4,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              5,
              0,
              1
            ],
            [
              5,
              2,
              1
            ],
            [
              -4,
              -5,
              1
            ],
            [
              -2,
              -4,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -4,
              -3,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -5,
              -12,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -4,
              -4,
              0
            ],
            [
              0,
              -4,
              3
            ]
          ],
          [
            [
              5,
              -11,
              0
            ],
            [
              8,
              -12,
              0
            ],
            [
              6,
              -13,
              0
            ],
            [
              4,
              -13,
              0
            ],
            [
              7,
              -11,
              0
            ],
            [
              13,
              -9,
              1
            ],
            [
              13,
              -7,
              1
            ],
            [
              4,
              -14,
              1
            ],
            [
              6,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              4,
              -12,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -2,
              -2,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -4,
              -4,
              0
            ],
            [
              2,
              -4,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -4,
              -4,
              0
            ],
            [
              -1,
              -4,
              2
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              2,
              -10,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              -2,
              -1
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              2,
              -12,
              2
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -3,
              -12,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -4,
              -12,
              0
            ]
          ],
          [
            [
              -3,
              -2,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -2,
              -4,
              0
            ],
            [
              -4,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              5,
              0,
              1
            ],
            [
              5,
              2,
              1
            ],
            [
              -4,
              -5,
              1
            ],
            [
              -2,
              -4,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -5,
              -3,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -4,
              -14,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -4,
              -4,
              0
            ],
            [
              1,
              -4,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -4,
              -4,
              0
            ],
            [
              1,
              -4,
              3
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              2,
              -12,
              3
            ]
          ]
        ],
        "internal_radon_calls": 1000.0,
        "target_size": 11
      },
      "metrics": {
        "candidate_count": 32.0,
        "convex_fraction": 1.0,
        "error": 0.0,
        "internal_radon_calls": 1000.0,
        "min_radon_count": 2.0,
        "success": 0.0
      },
      "mutation": 6
    },
    {
      "best_returned_fitness": 0.745,
      "best_so_far_min_radon_count": 1,
      "candidate_batch": {
        "candidate_count": 32,
        "candidate_scores": [
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745
        ],
        "candidates": [
          [
            [
              7,
              -6,
              0
            ],
            [
              12,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              16,
              -6,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              2,
              4,
              5
            ],
            [
              5,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              12,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              16,
              -6,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              3,
              5,
              6
            ],
            [
              5,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              12,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              17,
              -5,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              2,
              4,
              5
            ],
            [
              5,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              12,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              17,
              -5,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              1,
              3,
              4
            ],
            [
              5,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              12,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              17,
              -5,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              3,
              3,
              4
            ],
            [
              5,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              12,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              17,
              -6,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              3,
              3,
              4
            ],
            [
              5,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              13,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              17,
              -6,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              3,
              3,
              4
            ],
            [
              5,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              13,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              17,
              -6,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              2,
              3,
              4
            ],
            [
              5,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              13,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              16,
              -6,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              2,
              3,
              4
            ],
            [
              5,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              13,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              17,
              -6,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              3,
              3,
              4
            ],
            [
              5,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              13,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              17,
              -6,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              4,
              2,
              3
            ],
            [
              5,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              13,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              17,
              -6,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              4,
              2,
              3
            ],
            [
              4,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              13,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              17,
              -7,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              4,
              2,
              3
            ],
            [
              5,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              13,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              18,
              -5,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              4,
              2,
              3
            ],
            [
              5,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              13,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              18,
              -5,
              1
            ],
            [
              16,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              4,
              2,
              3
            ],
            [
              5,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              12,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              18,
              -5,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              4,
              2,
              3
            ],
            [
              5,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              18,
              -5,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              4,
              2,
              3
            ],
            [
              5,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              12,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              18,
              -5,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              4,
              2,
              3
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              12,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              18,
              -5,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              5,
              1,
              2
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              12,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              19,
              -4,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              5,
              1,
              2
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              12,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              18,
              -5,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              5,
              2,
              2
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              12,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              18,
              -5,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              5,
              2,
              1
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              12,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              17,
              -6,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              5,
              1,
              2
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              12,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              18,
              -5,
              1
            ],
            [
              16,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              5,
              2,
              1
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              12,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              17,
              -6,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              5,
              0,
              2
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              12,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              18,
              -6,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              5,
              0,
              2
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              12,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -5,
              0
            ],
            [
              18,
              -6,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              5,
              0,
              2
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              12,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              18,
              -6,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              4,
              -1,
              3
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              12,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              17,
              -6,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              4,
              1,
              3
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              13,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              18,
              -6,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              5,
              0,
              2
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              13,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              17,
              -7,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              5,
              0,
              2
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              13,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              17,
              -7,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              6,
              1,
              2
            ],
            [
              6,
              -7,
              0
            ]
          ]
        ],
        "internal_radon_calls": 1000.0,
        "target_size": 11
      },
      "metrics": {
        "candidate_count": 32.0,
        "convex_fraction": 1.0,
        "error": 0.0,
        "internal_radon_calls": 1000.0,
        "min_radon_count": 1.0,
        "success": 0.0
      },
      "mutation": 7
    },
    {
      "best_returned_fitness": 0.6633333333333333,
      "best_so_far_min_radon_count": 1,
      "candidate_batch": {
        "candidate_count": 32,
        "candidate_scores": [
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333
        ],
        "candidates": [
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -2,
              -12,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              0,
              0
            ]
          ],
          [
            [
              5,
              -11,
              0
            ],
            [
              8,
              -12,
              0
            ],
            [
              6,
              -13,
              0
            ],
            [
              4,
              -13,
              0
            ],
            [
              7,
              -11,
              0
            ],
            [
              13,
              -9,
              1
            ],
            [
              13,
              -7,
              1
            ],
            [
              4,
              -14,
              1
            ],
            [
              6,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              4,
              -12,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              2,
              -12,
              2
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -6,
              -6,
              0
            ]
          ],
          [
            [
              -3,
              -2,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -2,
              -4,
              0
            ],
            [
              -4,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              5,
              0,
              1
            ],
            [
              5,
              2,
              1
            ],
            [
              -4,
              -5,
              1
            ],
            [
              -2,
              -4,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -4,
              -3,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -4,
              -12,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              1,
              -12,
              2
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -4,
              -4,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -6,
              -4,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              2,
              -10,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -3,
              -12,
              0
            ]
          ],
          [
            [
              5,
              -11,
              0
            ],
            [
              8,
              -12,
              0
            ],
            [
              6,
              -13,
              0
            ],
            [
              4,
              -13,
              0
            ],
            [
              7,
              -11,
              0
            ],
            [
              13,
              -9,
              1
            ],
            [
              13,
              -7,
              1
            ],
            [
              4,
              -14,
              1
            ],
            [
              6,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              3,
              -12,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -4,
              -14,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -2,
              -4,
              2
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              -4,
              2
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -1,
              -4,
              2
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -5,
              -4,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              -2,
              -1
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -2,
              -2,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -3,
              -2,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -2,
              -4,
              0
            ],
            [
              -4,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              5,
              0,
              1
            ],
            [
              5,
              2,
              1
            ],
            [
              -4,
              -5,
              1
            ],
            [
              -2,
              -4,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -5,
              -3,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              1,
              -4,
              3
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              5,
              -7,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              2,
              -12,
              3
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              4,
              -7,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              -4,
              3
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -1,
              -4,
              3
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              1,
              2,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              2,
              4,
              0
            ]
          ]
        ],
        "internal_radon_calls": 1000.0,
        "target_size": 11
      },
      "metrics": {
        "candidate_count": 32.0,
        "convex_fraction": 1.0,
        "error": 0.0,
        "internal_radon_calls": 1000.0,
        "min_radon_count": 2.0,
        "success": 0.0
      },
      "mutation": 8
    },
    {
      "best_returned_fitness": 0.6633333333333333,
      "best_so_far_min_radon_count": 1,
      "candidate_batch": {
        "candidate_count": 32,
        "candidate_scores": [
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225
        ],
        "candidates": [
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              2,
              -7,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -5,
              -4,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              2,
              -7,
              0
            ],
            [
              12,
              -7,
              0
            ]
          ],
          [
            [
              -5,
              -4,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -6,
              -6,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              3,
              -2,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -6,
              -6,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -1,
              -4,
              0
            ]
          ],
          [
            [
              5,
              -11,
              0
            ],
            [
              8,
              -12,
              0
            ],
            [
              6,
              -13,
              0
            ],
            [
              4,
              -13,
              0
            ],
            [
              7,
              -11,
              0
            ],
            [
              13,
              -9,
              1
            ],
            [
              13,
              -7,
              1
            ],
            [
              4,
              -14,
              1
            ],
            [
              6,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              1,
              -12,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -5,
              -4,
              0
            ],
            [
              2,
              -4,
              0
            ]
          ],
          [
            [
              -5,
              -4,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -6,
              -6,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              3,
              -2,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -6,
              -6,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -5,
              -6,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              0,
              0
            ]
          ],
          [
            [
              -3,
              -2,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -2,
              -4,
              0
            ],
            [
              -4,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              5,
              0,
              1
            ],
            [
              5,
              2,
              1
            ],
            [
              -4,
              -5,
              1
            ],
            [
              -2,
              -4,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -4,
              -3,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              2,
              -7,
              0
            ],
            [
              9,
              -7,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -5,
              -4,
              0
            ],
            [
              1,
              -4,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -5,
              -12,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -5,
              -4,
              0
            ],
            [
              0,
              -4,
              0
            ]
          ],
          [
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              0,
              0
            ],
            [
              -3,
              -4,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              -4,
              0
            ],
            [
              -2,
              -4,
              2
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              2,
              -10,
              0
            ]
          ],
          [
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              0,
              0
            ],
            [
              -1,
              -4,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              2,
              -12,
              2
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -3,
              -12,
              0
            ]
          ],
          [
            [
              5,
              -11,
              0
            ],
            [
              6,
              -13,
              0
            ],
            [
              4,
              -13,
              0
            ],
            [
              7,
              -11,
              0
            ],
            [
              13,
              -9,
              1
            ],
            [
              13,
              -7,
              1
            ],
            [
              4,
              -14,
              1
            ],
            [
              6,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              1,
              -12,
              0
            ],
            [
              9,
              -12,
              0
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              1,
              -3,
              0
            ],
            [
              -2,
              -6,
              0
            ],
            [
              -4,
              -6,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              2,
              -2,
              1
            ],
            [
              3,
              -1,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              -3,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              2,
              -1,
              1
            ]
          ],
          [
            [
              -3,
              -2,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -2,
              -4,
              0
            ],
            [
              -4,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              5,
              0,
              1
            ],
            [
              5,
              2,
              1
            ],
            [
              -4,
              -5,
              1
            ],
            [
              -2,
              -4,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -1,
              -1,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -5,
              -4,
              0
            ],
            [
              3,
              -2,
              1
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -5,
              -4,
              0
            ],
            [
              -4,
              -5,
              -1
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              1,
              -3,
              0
            ],
            [
              -2,
              -6,
              0
            ],
            [
              -4,
              -6,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              2,
              -2,
              1
            ],
            [
              3,
              -1,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              -3,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              1,
              -4,
              0
            ]
          ],
          [
            [
              1,
              -2,
              0
            ],
            [
              5,
              -1,
              0
            ],
            [
              3,
              -6,
              0
            ],
            [
              2,
              -6,
              0
            ],
            [
              4,
              -1,
              0
            ],
            [
              5,
              0,
              1
            ],
            [
              5,
              2,
              1
            ],
            [
              1,
              -5,
              1
            ],
            [
              2,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              5,
              -2,
              0
            ]
          ],
          [
            [
              -5,
              -4,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -6,
              -6,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              3,
              -2,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -6,
              -6,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -7,
              -6,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              5,
              -10,
              1
            ]
          ],
          [
            [
              -4,
              -4,
              0
            ],
            [
              1,
              -2,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -4,
              -5,
              0
            ],
            [
              0,
              -2,
              0
            ],
            [
              3,
              -2,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              -1,
              3
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              1,
              -3,
              0
            ],
            [
              -2,
              -6,
              0
            ],
            [
              -4,
              -6,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              2,
              -2,
              1
            ],
            [
              3,
              -1,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              -3,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              -3,
              2
            ]
          ]
        ],
        "internal_radon_calls": 1000.0,
        "target_size": 11
      },
      "metrics": {
        "candidate_count": 32.0,
        "convex_fraction": 1.0,
        "error": 0.0,
        "internal_radon_calls": 1000.0,
        "min_radon_count": 2.0,
        "success": 0.0
      },
      "mutation": 9
    },
    {
      "best_returned_fitness": 0.6633333333333333,
      "best_so_far_min_radon_count": 1,
      "candidate_batch": {
        "candidate_count": 32,
        "candidate_scores": [
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333
        ],
        "candidates": [
          [
            [
              -5,
              -4,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -6,
              -6,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              3,
              -2,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -6,
              -6,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -5,
              -6,
              0
            ]
          ],
          [
            [
              5,
              -11,
              0
            ],
            [
              8,
              -12,
              0
            ],
            [
              6,
              -13,
              0
            ],
            [
              4,
              -13,
              0
            ],
            [
              7,
              -11,
              0
            ],
            [
              13,
              -9,
              1
            ],
            [
              13,
              -7,
              1
            ],
            [
              4,
              -14,
              1
            ],
            [
              6,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              4,
              -12,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -1,
              -4,
              2
            ]
          ],
          [
            [
              -5,
              -4,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -6,
              -6,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              3,
              -2,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -6,
              -6,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -1,
              -4,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              1,
              -12,
              2
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -2,
              -2,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              2,
              -10,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -5,
              -4,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              0,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -7,
              -8,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              -3,
              0,
              2
            ],
            [
              -1,
              -4,
              2
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              -4,
              1,
              1
            ],
            [
              -1,
              -4,
              2
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -2,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              -4,
              1,
              1
            ],
            [
              -1,
              -4,
              2
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              -6,
              1,
              1
            ],
            [
              -1,
              -4,
              2
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              3,
              -2,
              2
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              -4,
              1,
              1
            ],
            [
              -1,
              -4,
              2
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              4,
              -2,
              2
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              -4,
              1,
              1
            ],
            [
              -1,
              -4,
              2
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              4,
              -2,
              2
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              -3,
              0,
              2
            ],
            [
              -1,
              -4,
              2
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              -1,
              0,
              3
            ],
            [
              2,
              -10,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -2,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -4,
              1,
              1
            ],
            [
              -1,
              -4,
              2
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              3,
              -10,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              2,
              -10,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              3,
              -10,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              5
            ],
            [
              2,
              -10,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              3,
              -10,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              -2,
              5
            ],
            [
              2,
              -10,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              -2,
              0,
              1
            ],
            [
              1,
              -12,
              2
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -5,
              -4,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              4,
              -2,
              2
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              -3,
              0,
              2
            ],
            [
              0,
              -4,
              2
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              4,
              -2,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              -3,
              0,
              2
            ],
            [
              0,
              -4,
              2
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              4,
              -2,
              3
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              -3,
              0,
              2
            ],
            [
              0,
              -4,
              2
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              4,
              -2,
              3
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              -1,
              2,
              4
            ],
            [
              0,
              -4,
              2
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              4,
              -2,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              -4,
              1,
              1
            ],
            [
              0,
              -4,
              2
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -6,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              4,
              -2,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              -4,
              1,
              1
            ],
            [
              0,
              -4,
              2
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              4,
              -2,
              2
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              -1,
              0,
              2
            ],
            [
              0,
              -4,
              2
            ]
          ]
        ],
        "internal_radon_calls": 1000.0,
        "target_size": 11
      },
      "metrics": {
        "candidate_count": 32.0,
        "convex_fraction": 1.0,
        "error": 0.0,
        "internal_radon_calls": 1000.0,
        "min_radon_count": 2.0,
        "success": 0.0
      },
      "mutation": 10
    },
    {
      "best_returned_fitness": 0.6633333333333333,
      "best_so_far_min_radon_count": 1,
      "candidate_batch": {
        "candidate_count": 32,
        "candidate_scores": [
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333
        ],
        "candidates": [
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -2,
              -12,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              0,
              0
            ]
          ],
          [
            [
              5,
              -11,
              0
            ],
            [
              8,
              -12,
              0
            ],
            [
              6,
              -13,
              0
            ],
            [
              4,
              -13,
              0
            ],
            [
              7,
              -11,
              0
            ],
            [
              13,
              -9,
              1
            ],
            [
              13,
              -7,
              1
            ],
            [
              4,
              -14,
              1
            ],
            [
              6,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              4,
              -12,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              2,
              -12,
              2
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -6,
              -6,
              0
            ]
          ],
          [
            [
              -3,
              -2,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -2,
              -4,
              0
            ],
            [
              -4,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              5,
              0,
              1
            ],
            [
              5,
              2,
              1
            ],
            [
              -4,
              -5,
              1
            ],
            [
              -2,
              -4,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -4,
              -3,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -4,
              -12,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              1,
              -12,
              2
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -4,
              -4,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -6,
              -4,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              2,
              -10,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -3,
              -12,
              0
            ]
          ],
          [
            [
              5,
              -11,
              0
            ],
            [
              8,
              -12,
              0
            ],
            [
              6,
              -13,
              0
            ],
            [
              4,
              -13,
              0
            ],
            [
              7,
              -11,
              0
            ],
            [
              13,
              -9,
              1
            ],
            [
              13,
              -7,
              1
            ],
            [
              4,
              -14,
              1
            ],
            [
              6,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              3,
              -12,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -4,
              -14,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -2,
              -4,
              2
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              -4,
              2
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -1,
              -4,
              2
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              1,
              -1,
              4
            ],
            [
              -2,
              -12,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -4,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              0,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              -1,
              -1,
              3
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              1,
              -1,
              2
            ],
            [
              2,
              -12,
              2
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              -1,
              4
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              2,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -2,
              -12,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              -1,
              1,
              1
            ],
            [
              0,
              0,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              -1,
              -1,
              3
            ],
            [
              -2,
              -12,
              0
            ]
          ],
          [
            [
              5,
              -11,
              0
            ],
            [
              8,
              -12,
              0
            ],
            [
              6,
              -13,
              0
            ],
            [
              4,
              -13,
              0
            ],
            [
              7,
              -11,
              0
            ],
            [
              15,
              -7,
              1
            ],
            [
              13,
              -7,
              1
            ],
            [
              4,
              -14,
              1
            ],
            [
              6,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              4,
              -12,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              1,
              -1,
              2
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              -2,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -2,
              -12,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              -1,
              0,
              4
            ],
            [
              6,
              -7,
              0
            ]
          ]
        ],
        "internal_radon_calls": 1000.0,
        "target_size": 11
      },
      "metrics": {
        "candidate_count": 32.0,
        "convex_fraction": 1.0,
        "error": 0.0,
        "internal_radon_calls": 1000.0,
        "min_radon_count": 2.0,
        "success": 0.0
      },
      "mutation": 11
    },
    {
      "best_returned_fitness": 0.6633333333333333,
      "best_so_far_min_radon_count": 1,
      "candidate_batch": {
        "candidate_count": 32,
        "candidate_scores": [
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333
        ],
        "candidates": [
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -4,
              -4,
              0
            ]
          ],
          [
            [
              5,
              -11,
              0
            ],
            [
              8,
              -12,
              0
            ],
            [
              6,
              -13,
              0
            ],
            [
              4,
              -13,
              0
            ],
            [
              7,
              -11,
              0
            ],
            [
              13,
              -9,
              1
            ],
            [
              13,
              -7,
              1
            ],
            [
              4,
              -14,
              1
            ],
            [
              6,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              1,
              -12,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -5,
              -4,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -6,
              -6,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              3,
              -2,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -6,
              -6,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -1,
              -4,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              2,
              -7,
              0
            ]
          ],
          [
            [
              5,
              -11,
              0
            ],
            [
              8,
              -12,
              0
            ],
            [
              6,
              -13,
              0
            ],
            [
              4,
              -13,
              0
            ],
            [
              7,
              -11,
              0
            ],
            [
              13,
              -9,
              1
            ],
            [
              13,
              -7,
              1
            ],
            [
              4,
              -14,
              1
            ],
            [
              6,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -2,
              -12,
              0
            ]
          ],
          [
            [
              5,
              -11,
              0
            ],
            [
              8,
              -12,
              0
            ],
            [
              6,
              -13,
              0
            ],
            [
              4,
              -13,
              0
            ],
            [
              7,
              -11,
              0
            ],
            [
              13,
              -9,
              1
            ],
            [
              13,
              -7,
              1
            ],
            [
              4,
              -14,
              1
            ],
            [
              6,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              3,
              -12,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              0,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -5,
              -4,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              5,
              -7,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              1,
              2,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -8,
              -4,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              4,
              8,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -10,
              -4,
              0
            ]
          ],
          [
            [
              5,
              -11,
              0
            ],
            [
              8,
              -12,
              0
            ],
            [
              6,
              -13,
              0
            ],
            [
              4,
              -13,
              0
            ],
            [
              7,
              -11,
              0
            ],
            [
              13,
              -9,
              1
            ],
            [
              13,
              -7,
              1
            ],
            [
              4,
              -14,
              1
            ],
            [
              6,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              0,
              -12,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -11,
              -4,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              0,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -2,
              -7,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -6,
              -4,
              0
            ]
          ],
          [
            [
              5,
              -11,
              0
            ],
            [
              8,
              -12,
              0
            ],
            [
              6,
              -13,
              0
            ],
            [
              4,
              -13,
              0
            ],
            [
              7,
              -11,
              0
            ],
            [
              13,
              -9,
              1
            ],
            [
              13,
              -7,
              1
            ],
            [
              4,
              -14,
              1
            ],
            [
              6,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -6,
              -12,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -5,
              -7,
              0
            ]
          ],
          [
            [
              5,
              -11,
              0
            ],
            [
              8,
              -12,
              0
            ],
            [
              6,
              -13,
              0
            ],
            [
              4,
              -13,
              0
            ],
            [
              7,
              -11,
              0
            ],
            [
              13,
              -9,
              1
            ],
            [
              13,
              -7,
              1
            ],
            [
              4,
              -14,
              1
            ],
            [
              6,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -9,
              -12,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -9,
              -4,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              9,
              18,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -12,
              -4,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -4,
              -7,
              0
            ]
          ],
          [
            [
              5,
              -11,
              0
            ],
            [
              8,
              -12,
              0
            ],
            [
              6,
              -13,
              0
            ],
            [
              4,
              -13,
              0
            ],
            [
              7,
              -11,
              0
            ],
            [
              13,
              -9,
              1
            ],
            [
              13,
              -7,
              1
            ],
            [
              4,
              -14,
              1
            ],
            [
              6,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -4,
              -12,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -7,
              -4,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -1,
              -7,
              0
            ]
          ],
          [
            [
              5,
              -11,
              0
            ],
            [
              8,
              -12,
              0
            ],
            [
              6,
              -13,
              0
            ],
            [
              4,
              -13,
              0
            ],
            [
              7,
              -11,
              0
            ],
            [
              13,
              -9,
              1
            ],
            [
              13,
              -7,
              1
            ],
            [
              4,
              -14,
              1
            ],
            [
              6,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -13,
              -12,
              0
            ]
          ],
          [
            [
              5,
              -11,
              0
            ],
            [
              8,
              -12,
              0
            ],
            [
              6,
              -13,
              0
            ],
            [
              4,
              -13,
              0
            ],
            [
              7,
              -11,
              0
            ],
            [
              13,
              -9,
              1
            ],
            [
              13,
              -7,
              1
            ],
            [
              4,
              -14,
              1
            ],
            [
              6,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -32,
              -12,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              20,
              40,
              0
            ]
          ]
        ],
        "internal_radon_calls": 1000.0,
        "target_size": 11
      },
      "metrics": {
        "candidate_count": 32.0,
        "convex_fraction": 1.0,
        "error": 0.0,
        "internal_radon_calls": 1000.0,
        "min_radon_count": 2.0,
        "success": 0.0
      },
      "mutation": 12
    },
    {
      "best_returned_fitness": 0.745,
      "best_so_far_min_radon_count": 1,
      "candidate_batch": {
        "candidate_count": 32,
        "candidate_scores": [
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745,
          0.745
        ],
        "candidates": [
          [
            [
              -4,
              -5,
              0
            ],
            [
              -1,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              1,
              -4,
              1
            ],
            [
              4,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              2,
              2,
              4
            ],
            [
              -5,
              -4,
              0
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              -1,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              1,
              -4,
              1
            ],
            [
              4,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              -2,
              3,
              4
            ],
            [
              -5,
              -4,
              0
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              -1,
              -3,
              0
            ],
            [
              2,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              1,
              -4,
              1
            ],
            [
              4,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              -2,
              3,
              4
            ],
            [
              -8,
              -4,
              0
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              -1,
              -3,
              0
            ],
            [
              2,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              1,
              -4,
              1
            ],
            [
              4,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              -4,
              1,
              5
            ],
            [
              -8,
              -4,
              0
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              -1,
              -3,
              0
            ],
            [
              3,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              1,
              -4,
              1
            ],
            [
              4,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              -7,
              4,
              8
            ],
            [
              -8,
              -4,
              0
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              -1,
              -3,
              0
            ],
            [
              3,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              1,
              -4,
              1
            ],
            [
              4,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              -10,
              7,
              11
            ],
            [
              -11,
              -4,
              0
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              -1,
              -3,
              0
            ],
            [
              3,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              1,
              -4,
              1
            ],
            [
              4,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              -12,
              9,
              13
            ],
            [
              -12,
              -4,
              0
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              -1,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              1,
              -4,
              1
            ],
            [
              4,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              6,
              -2,
              2
            ],
            [
              -5,
              -4,
              0
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              -1,
              -3,
              0
            ],
            [
              3,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              1,
              -4,
              1
            ],
            [
              4,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              -15,
              12,
              16
            ],
            [
              -13,
              -4,
              0
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              -1,
              -3,
              0
            ],
            [
              3,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              1,
              -4,
              1
            ],
            [
              4,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              -8,
              5,
              9
            ],
            [
              -9,
              -4,
              0
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              -1,
              -3,
              0
            ],
            [
              4,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              1,
              -4,
              1
            ],
            [
              4,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              -8,
              5,
              9
            ],
            [
              -12,
              -4,
              0
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              -1,
              -3,
              0
            ],
            [
              4,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              1,
              -4,
              1
            ],
            [
              4,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              -7,
              8,
              6
            ],
            [
              -12,
              -4,
              0
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              -1,
              -3,
              0
            ],
            [
              3,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              1,
              -4,
              1
            ],
            [
              4,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              -11,
              5,
              8
            ],
            [
              -9,
              -4,
              0
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              -1,
              -3,
              0
            ],
            [
              5,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              1,
              -4,
              1
            ],
            [
              4,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              -7,
              8,
              6
            ],
            [
              -15,
              -4,
              0
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              -1,
              -3,
              0
            ],
            [
              3,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              1,
              -4,
              1
            ],
            [
              4,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              -8,
              8,
              7
            ],
            [
              -9,
              -4,
              0
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              -1,
              -3,
              0
            ],
            [
              3,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              1,
              -4,
              1
            ],
            [
              4,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              -12,
              5,
              7
            ],
            [
              -9,
              -4,
              0
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              -1,
              -3,
              0
            ],
            [
              5,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              1,
              -4,
              1
            ],
            [
              4,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              -12,
              5,
              7
            ],
            [
              -12,
              -4,
              0
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              -1,
              -3,
              0
            ],
            [
              0,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              1,
              -4,
              1
            ],
            [
              4,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              1,
              6,
              7
            ],
            [
              -5,
              -4,
              0
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              -1,
              -3,
              0
            ],
            [
              3,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              1,
              -4,
              1
            ],
            [
              4,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              2,
              7,
              8
            ],
            [
              -5,
              -4,
              0
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              -1,
              -3,
              0
            ],
            [
              4,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              1,
              -4,
              1
            ],
            [
              4,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              2,
              7,
              8
            ],
            [
              -8,
              -4,
              0
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              -1,
              -3,
              0
            ],
            [
              0,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              1,
              -4,
              1
            ],
            [
              4,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              3,
              6,
              9
            ],
            [
              -5,
              -4,
              0
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              -1,
              -3,
              0
            ],
            [
              2,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              1,
              -4,
              1
            ],
            [
              4,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              3,
              6,
              9
            ],
            [
              -6,
              -4,
              0
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              -1,
              -3,
              0
            ],
            [
              3,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              1,
              -4,
              1
            ],
            [
              4,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              3,
              6,
              9
            ],
            [
              -8,
              -4,
              0
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              -1,
              -3,
              0
            ],
            [
              3,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              1,
              -4,
              1
            ],
            [
              4,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              4,
              7,
              10
            ],
            [
              -6,
              -4,
              0
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              -1,
              -3,
              0
            ],
            [
              3,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              1,
              -4,
              1
            ],
            [
              4,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              4,
              7,
              10
            ],
            [
              -10,
              -4,
              0
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              -1,
              -3,
              0
            ],
            [
              2,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              1,
              -4,
              1
            ],
            [
              4,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              5,
              8,
              11
            ],
            [
              -5,
              -4,
              0
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              -1,
              -3,
              0
            ],
            [
              0,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              1,
              -4,
              1
            ],
            [
              4,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              5,
              8,
              11
            ],
            [
              -8,
              -4,
              0
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              -1,
              -3,
              0
            ],
            [
              0,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              1,
              -4,
              1
            ],
            [
              4,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              9,
              4,
              8
            ],
            [
              -8,
              -4,
              0
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              -1,
              -3,
              0
            ],
            [
              0,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              1,
              -4,
              1
            ],
            [
              4,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              6,
              10,
              10
            ],
            [
              -8,
              -4,
              0
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              -1,
              -3,
              0
            ],
            [
              0,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              1,
              -4,
              1
            ],
            [
              4,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              2,
              7,
              6
            ],
            [
              -8,
              -4,
              0
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              -1,
              -3,
              0
            ],
            [
              0,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              1,
              -4,
              1
            ],
            [
              4,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              -1,
              9,
              3
            ],
            [
              -8,
              -4,
              0
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              -1,
              -3,
              0
            ],
            [
              0,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              1,
              -4,
              1
            ],
            [
              4,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              -2,
              11,
              7
            ],
            [
              -8,
              -4,
              0
            ]
          ]
        ],
        "internal_radon_calls": 1000.0,
        "target_size": 11
      },
      "metrics": {
        "candidate_count": 32.0,
        "convex_fraction": 1.0,
        "error": 0.0,
        "internal_radon_calls": 1000.0,
        "min_radon_count": 1.0,
        "success": 0.0
      },
      "mutation": 13
    },
    {
      "best_returned_fitness": 0.6633333333333333,
      "best_so_far_min_radon_count": 1,
      "candidate_batch": {
        "candidate_count": 32,
        "candidate_scores": [
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333
        ],
        "candidates": [
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              0,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              6,
              12,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -2,
              -12,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              7,
              14,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              34,
              68,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -4,
              -4,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              106,
              212,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              427,
              854,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              107,
              214,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              105,
              210,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              214,
              428,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              430,
              860,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              322,
              644,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              320,
              640,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              213,
              426,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              35,
              70,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              139,
              278,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -4,
              -14,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              69,
              138,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -6,
              -6,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              2,
              -10,
              0
            ]
          ],
          [
            [
              5,
              -11,
              0
            ],
            [
              8,
              -12,
              0
            ],
            [
              6,
              -13,
              0
            ],
            [
              4,
              -13,
              0
            ],
            [
              7,
              -11,
              0
            ],
            [
              13,
              -9,
              1
            ],
            [
              13,
              -7,
              1
            ],
            [
              4,
              -14,
              1
            ],
            [
              6,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              4,
              -12,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              70,
              140,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -3,
              -12,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              33,
              66,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -5,
              -4,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -9,
              -12,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              142,
              284,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -14,
              -4,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -25,
              -12,
              0
            ]
          ]
        ],
        "internal_radon_calls": 1000.0,
        "target_size": 11
      },
      "metrics": {
        "candidate_count": 32.0,
        "convex_fraction": 1.0,
        "error": 0.0,
        "internal_radon_calls": 1000.0,
        "min_radon_count": 2.0,
        "success": 0.0
      },
      "mutation": 14
    },
    {
      "best_returned_fitness": 0.6633333333333333,
      "best_so_far_min_radon_count": 1,
      "candidate_batch": {
        "candidate_count": 32,
        "candidate_scores": [
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333
        ],
        "candidates": [
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              0,
              0
            ]
          ],
          [
            [
              -5,
              -4,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -6,
              -6,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              3,
              -2,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -6,
              -6,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -1,
              -4,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              2,
              4,
              0
            ]
          ],
          [
            [
              -3,
              -2,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -2,
              -4,
              0
            ],
            [
              -4,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              5,
              0,
              1
            ],
            [
              5,
              2,
              1
            ],
            [
              -4,
              -5,
              1
            ],
            [
              -2,
              -4,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -4,
              -3,
              0
            ]
          ],
          [
            [
              5,
              -11,
              0
            ],
            [
              8,
              -12,
              0
            ],
            [
              6,
              -13,
              0
            ],
            [
              4,
              -13,
              0
            ],
            [
              7,
              -11,
              0
            ],
            [
              13,
              -9,
              1
            ],
            [
              13,
              -7,
              1
            ],
            [
              4,
              -14,
              1
            ],
            [
              6,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              4,
              -12,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              5,
              -7,
              0
            ]
          ],
          [
            [
              5,
              -11,
              0
            ],
            [
              8,
              -12,
              0
            ],
            [
              6,
              -13,
              0
            ],
            [
              4,
              -13,
              0
            ],
            [
              7,
              -11,
              0
            ],
            [
              13,
              -9,
              1
            ],
            [
              13,
              -7,
              1
            ],
            [
              4,
              -14,
              1
            ],
            [
              6,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -1,
              -12,
              0
            ]
          ],
          [
            [
              5,
              -11,
              0
            ],
            [
              8,
              -12,
              0
            ],
            [
              6,
              -13,
              0
            ],
            [
              4,
              -13,
              0
            ],
            [
              7,
              -11,
              0
            ],
            [
              13,
              -9,
              1
            ],
            [
              13,
              -7,
              1
            ],
            [
              4,
              -14,
              1
            ],
            [
              6,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -4,
              -12,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              2,
              -7,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -4,
              -12,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              7,
              14,
              0
            ]
          ],
          [
            [
              -3,
              -2,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -2,
              -4,
              0
            ],
            [
              -4,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              5,
              0,
              1
            ],
            [
              5,
              2,
              1
            ],
            [
              -4,
              -5,
              1
            ],
            [
              -2,
              -4,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -5,
              -3,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -6,
              -12,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              1,
              -7,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -3,
              -12,
              0
            ]
          ],
          [
            [
              5,
              -11,
              0
            ],
            [
              8,
              -12,
              0
            ],
            [
              6,
              -13,
              0
            ],
            [
              4,
              -13,
              0
            ],
            [
              7,
              -11,
              0
            ],
            [
              13,
              -9,
              1
            ],
            [
              13,
              -7,
              1
            ],
            [
              4,
              -14,
              1
            ],
            [
              6,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -6,
              -12,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              9,
              18,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -4,
              -7,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -2,
              -12,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              14,
              28,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -3,
              -7,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              16,
              32,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -7,
              -4,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -11,
              -7,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -7,
              -12,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -4,
              -4,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -4,
              -14,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              13,
              26,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -9,
              -4,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -9,
              -7,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -8,
              -4,
              0
            ]
          ]
        ],
        "internal_radon_calls": 1000.0,
        "target_size": 11
      },
      "metrics": {
        "candidate_count": 32.0,
        "convex_fraction": 1.0,
        "error": 0.0,
        "internal_radon_calls": 1000.0,
        "min_radon_count": 2.0,
        "success": 0.0
      },
      "mutation": 15
    },
    {
      "best_returned_fitness": 0.745,
      "best_so_far_min_radon_count": 1,
      "candidate_batch": {
        "candidate_count": 32,
        "candidate_scores": [
          0.745,
          0.5132432432432432,
          0.6225,
          0.598,
          0.745,
          0.745,
          0.6225,
          0.5272222222222223,
          0.6633333333333333,
          0.598,
          0.6225,
          0.6225,
          0.6633333333333333,
          0.6225,
          0.598,
          0.5245,
          0.745,
          0.5213043478260869,
          0.6225,
          0.6633333333333333,
          0.6633333333333333,
          0.598,
          0.6633333333333333,
          0.6633333333333333,
          0.598,
          0.598,
          0.745,
          0.5204166666666666,
          0.745,
          0.6225,
          0.5272222222222223,
          0.598
        ],
        "candidates": [
          [
            [
              -1,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              4,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -6,
              -6,
              1
            ],
            [
              -2,
              0,
              2
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -1,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -10,
              -12,
              0
            ],
            [
              -1,
              12,
              0
            ],
            [
              6,
              -3,
              2
            ],
            [
              4,
              -1,
              1
            ],
            [
              -4,
              -8,
              1
            ],
            [
              -9,
              -6,
              1
            ],
            [
              -3,
              2,
              2
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -1,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -4,
              -7,
              0
            ],
            [
              -12,
              -14,
              0
            ],
            [
              -1,
              12,
              0
            ],
            [
              5,
              -3,
              1
            ],
            [
              4,
              -1,
              1
            ],
            [
              -4,
              -8,
              1
            ],
            [
              -9,
              -6,
              1
            ],
            [
              -2,
              1,
              1
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -1,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -5,
              -8,
              0
            ],
            [
              -10,
              -12,
              0
            ],
            [
              -1,
              13,
              0
            ],
            [
              5,
              -3,
              1
            ],
            [
              4,
              -1,
              1
            ],
            [
              -4,
              -8,
              1
            ],
            [
              -9,
              -6,
              1
            ],
            [
              -2,
              1,
              1
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -1,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -11,
              -13,
              0
            ],
            [
              -1,
              15,
              0
            ],
            [
              5,
              -3,
              1
            ],
            [
              4,
              -1,
              1
            ],
            [
              -4,
              -8,
              1
            ],
            [
              -9,
              -6,
              1
            ],
            [
              -2,
              1,
              1
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -1,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -9,
              -11,
              0
            ],
            [
              -1,
              9,
              0
            ],
            [
              4,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -10,
              -6,
              1
            ],
            [
              -2,
              1,
              1
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -1,
              -4,
              0
            ],
            [
              3,
              2,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -12,
              -14,
              0
            ],
            [
              -1,
              14,
              0
            ],
            [
              5,
              -3,
              1
            ],
            [
              4,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -9,
              -4,
              1
            ],
            [
              -2,
              1,
              1
            ],
            [
              2,
              0,
              0
            ]
          ],
          [
            [
              -1,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -20,
              -22,
              0
            ],
            [
              -1,
              21,
              0
            ],
            [
              5,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -5,
              1
            ],
            [
              -9,
              -6,
              -1
            ],
            [
              -2,
              1,
              1
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -1,
              -4,
              0
            ],
            [
              0,
              0,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -12,
              -14,
              0
            ],
            [
              -1,
              16,
              0
            ],
            [
              5,
              -3,
              1
            ],
            [
              2,
              0,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              -9,
              -6,
              1
            ],
            [
              -2,
              1,
              1
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -1,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -13,
              -14,
              0
            ],
            [
              -2,
              16,
              0
            ],
            [
              5,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              -9,
              -6,
              1
            ],
            [
              -2,
              1,
              1
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -1,
              -4,
              0
            ],
            [
              0,
              1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -15,
              -17,
              0
            ],
            [
              -1,
              17,
              0
            ],
            [
              5,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              -9,
              -6,
              1
            ],
            [
              -2,
              1,
              1
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -1,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -17,
              -17,
              0
            ],
            [
              -1,
              17,
              0
            ],
            [
              5,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -5,
              1
            ],
            [
              -9,
              -6,
              1
            ],
            [
              -2,
              1,
              1
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -1,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -3,
              -6,
              0
            ],
            [
              -12,
              -14,
              0
            ],
            [
              -1,
              7,
              0
            ],
            [
              4,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -7,
              -6,
              1
            ],
            [
              -2,
              1,
              1
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -1,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -4,
              -7,
              0
            ],
            [
              -10,
              -12,
              0
            ],
            [
              -1,
              13,
              0
            ],
            [
              5,
              -3,
              1
            ],
            [
              4,
              -1,
              1
            ],
            [
              -4,
              -8,
              1
            ],
            [
              -9,
              -6,
              1
            ],
            [
              -2,
              1,
              1
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -1,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -5,
              -8,
              0
            ],
            [
              -12,
              -14,
              0
            ],
            [
              -1,
              16,
              0
            ],
            [
              5,
              -3,
              1
            ],
            [
              3,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -9,
              -6,
              1
            ],
            [
              -2,
              1,
              1
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -1,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -4,
              -7,
              0
            ],
            [
              -6,
              -8,
              0
            ],
            [
              -1,
              5,
              0
            ],
            [
              4,
              -3,
              1
            ],
            [
              5,
              2,
              4
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              -2,
              1,
              1
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -1,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -14,
              -16,
              0
            ],
            [
              -1,
              18,
              0
            ],
            [
              5,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -9,
              -6,
              1
            ],
            [
              -2,
              1,
              1
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -1,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -9,
              -11,
              0
            ],
            [
              -1,
              9,
              0
            ],
            [
              4,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -5,
              -7,
              2
            ],
            [
              -8,
              -7,
              2
            ],
            [
              -2,
              1,
              1
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -1,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -19,
              -20,
              0
            ],
            [
              -1,
              19,
              0
            ],
            [
              5,
              -4,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -5,
              1
            ],
            [
              -9,
              -5,
              1
            ],
            [
              -2,
              1,
              1
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -1,
              -4,
              0
            ],
            [
              2,
              1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -6,
              -8,
              0
            ],
            [
              -1,
              6,
              0
            ],
            [
              4,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -7,
              -6,
              1
            ],
            [
              -2,
              1,
              1
            ],
            [
              1,
              -1,
              0
            ]
          ],
          [
            [
              -1,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -12,
              -12,
              0
            ],
            [
              -1,
              14,
              0
            ],
            [
              5,
              -3,
              1
            ],
            [
              3,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -9,
              -6,
              1
            ],
            [
              -2,
              1,
              1
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -1,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -5,
              -8,
              0
            ],
            [
              -12,
              -14,
              0
            ],
            [
              -1,
              15,
              0
            ],
            [
              5,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -9,
              -6,
              1
            ],
            [
              -2,
              1,
              1
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -1,
              -4,
              0
            ],
            [
              2,
              1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -18,
              -20,
              0
            ],
            [
              -1,
              19,
              0
            ],
            [
              5,
              -4,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -9,
              -5,
              1
            ],
            [
              -2,
              1,
              1
            ],
            [
              2,
              0,
              0
            ]
          ],
          [
            [
              -1,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -3,
              -6,
              0
            ],
            [
              -18,
              -20,
              0
            ],
            [
              -1,
              20,
              0
            ],
            [
              5,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -9,
              -6,
              1
            ],
            [
              -2,
              1,
              1
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -1,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -6,
              -8,
              0
            ],
            [
              -1,
              6,
              0
            ],
            [
              4,
              -3,
              1
            ],
            [
              1,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -7,
              -6,
              1
            ],
            [
              -2,
              -1,
              1
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -1,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -12,
              -14,
              0
            ],
            [
              -1,
              13,
              0
            ],
            [
              6,
              -3,
              1
            ],
            [
              3,
              -1,
              1
            ],
            [
              -4,
              -8,
              1
            ],
            [
              -9,
              -6,
              1
            ],
            [
              -2,
              1,
              1
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -1,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -12,
              -14,
              0
            ],
            [
              -1,
              11,
              0
            ],
            [
              4,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -7,
              -6,
              1
            ],
            [
              -2,
              1,
              1
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -1,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -12,
              -14,
              0
            ],
            [
              -1,
              12,
              0
            ],
            [
              5,
              -3,
              1
            ],
            [
              4,
              -1,
              1
            ],
            [
              -4,
              -8,
              1
            ],
            [
              -9,
              -6,
              1
            ],
            [
              -5,
              4,
              4
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -1,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -16,
              -18,
              0
            ],
            [
              -1,
              16,
              0
            ],
            [
              2,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -9,
              -7,
              1
            ],
            [
              -2,
              1,
              1
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -1,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -18,
              -18,
              0
            ],
            [
              -1,
              16,
              0
            ],
            [
              3,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -9,
              -8,
              1
            ],
            [
              -4,
              1,
              1
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -1,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -6,
              -8,
              0
            ],
            [
              -1,
              8,
              0
            ],
            [
              4,
              -3,
              1
            ],
            [
              4,
              1,
              3
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              -2,
              1,
              1
            ],
            [
              0,
              -2,
              0
            ]
          ],
          [
            [
              -1,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -6,
              -8,
              0
            ],
            [
              -1,
              6,
              0
            ],
            [
              2,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -7,
              -6,
              1
            ],
            [
              -2,
              1,
              2
            ],
            [
              0,
              -2,
              0
            ]
          ]
        ],
        "internal_radon_calls": 1000.0,
        "target_size": 11
      },
      "metrics": {
        "candidate_count": 32.0,
        "convex_fraction": 1.0,
        "error": 0.0,
        "internal_radon_calls": 1000.0,
        "min_radon_count": 1.0,
        "success": 0.0
      },
      "mutation": 16
    },
    {
      "best_returned_fitness": 0.6633333333333333,
      "best_so_far_min_radon_count": 1,
      "candidate_batch": {
        "candidate_count": 32,
        "candidate_scores": [
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.598,
          0.598,
          0.598,
          0.598,
          0.598,
          0.598,
          0.598,
          0.598,
          0.598,
          0.598,
          0.598,
          0.598,
          0.598
        ],
        "candidates": [
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -2,
              -12,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -10,
              -12,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -46,
              -12,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -226,
              -12,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -229,
              -12,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -687,
              -12,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -2061,
              -12,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -2062,
              -12,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -6184,
              -12,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -6187,
              -12,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -30931,
              -12,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -123721,
              -12,
              0
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              1,
              -3,
              0
            ],
            [
              -2,
              -6,
              0
            ],
            [
              -4,
              -6,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              2,
              -2,
              1
            ],
            [
              3,
              -1,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              -3,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              2,
              -1,
              1
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              5,
              -10,
              1
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              3,
              -2,
              1
            ]
          ],
          [
            [
              9,
              -10,
              0
            ],
            [
              13,
              -9,
              0
            ],
            [
              11,
              -14,
              0
            ],
            [
              10,
              -13,
              0
            ],
            [
              12,
              -8,
              0
            ],
            [
              13,
              -7,
              1
            ],
            [
              13,
              -6,
              1
            ],
            [
              8,
              -14,
              1
            ],
            [
              9,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              12,
              -9,
              1
            ]
          ],
          [
            [
              -1,
              -11,
              0
            ],
            [
              3,
              -8,
              0
            ],
            [
              3,
              -10,
              0
            ],
            [
              -2,
              -11,
              0
            ],
            [
              2,
              -7,
              0
            ],
            [
              6,
              -8,
              1
            ],
            [
              6,
              -7,
              1
            ],
            [
              -2,
              -10,
              1
            ],
            [
              -1,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              3,
              -9,
              1
            ]
          ],
          [
            [
              -1,
              -11,
              0
            ],
            [
              3,
              -8,
              0
            ],
            [
              3,
              -10,
              0
            ],
            [
              -2,
              -11,
              0
            ],
            [
              2,
              -7,
              0
            ],
            [
              6,
              -8,
              1
            ],
            [
              6,
              -7,
              1
            ],
            [
              -2,
              -10,
              1
            ],
            [
              -1,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -2,
              -10,
              0
            ]
          ],
          [
            [
              9,
              -10,
              0
            ],
            [
              13,
              -9,
              0
            ],
            [
              11,
              -14,
              0
            ],
            [
              10,
              -13,
              0
            ],
            [
              12,
              -8,
              0
            ],
            [
              13,
              -7,
              1
            ],
            [
              13,
              -6,
              1
            ],
            [
              8,
              -14,
              1
            ],
            [
              9,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              13,
              -8,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              1,
              -2,
              1
            ]
          ],
          [
            [
              -1,
              -11,
              0
            ],
            [
              3,
              -8,
              0
            ],
            [
              3,
              -10,
              0
            ],
            [
              -2,
              -11,
              0
            ],
            [
              2,
              -7,
              0
            ],
            [
              6,
              -8,
              1
            ],
            [
              6,
              -7,
              1
            ],
            [
              -2,
              -10,
              1
            ],
            [
              -1,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              5,
              -9,
              1
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              4,
              -10,
              1
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              2,
              0,
              1
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              2,
              -2,
              1
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -5,
              -5,
              1
            ]
          ],
          [
            [
              1,
              -2,
              0
            ],
            [
              5,
              -1,
              0
            ],
            [
              3,
              -6,
              0
            ],
            [
              2,
              -6,
              0
            ],
            [
              4,
              -1,
              0
            ],
            [
              5,
              0,
              1
            ],
            [
              5,
              2,
              1
            ],
            [
              1,
              -5,
              1
            ],
            [
              2,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              6,
              2,
              1
            ]
          ],
          [
            [
              -5,
              -4,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -6,
              -6,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              3,
              -2,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -6,
              -6,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              3,
              -1,
              1
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -4,
              -12,
              1
            ]
          ],
          [
            [
              -10,
              -13,
              0
            ],
            [
              -5,
              -12,
              0
            ],
            [
              -8,
              -14,
              0
            ],
            [
              -12,
              -15,
              0
            ],
            [
              -7,
              -11,
              0
            ],
            [
              -4,
              -11,
              1
            ],
            [
              -3,
              -10,
              1
            ],
            [
              -11,
              -15,
              1
            ],
            [
              -9,
              -15,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -11,
              -16,
              1
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              1,
              -3,
              0
            ],
            [
              -2,
              -6,
              0
            ],
            [
              -4,
              -6,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              2,
              -2,
              1
            ],
            [
              3,
              -1,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              -3,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              3,
              0,
              1
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -6,
              -4,
              1
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              -3,
              -12,
              1
            ]
          ]
        ],
        "internal_radon_calls": 1000.0,
        "target_size": 11
      },
      "metrics": {
        "candidate_count": 32.0,
        "convex_fraction": 1.0,
        "error": 0.0,
        "internal_radon_calls": 1000.0,
        "min_radon_count": 2.0,
        "success": 0.0
      },
      "mutation": 17
    },
    {
      "best_returned_fitness": 0.6633333333333333,
      "best_so_far_min_radon_count": 1,
      "candidate_batch": {
        "candidate_count": 32,
        "candidate_scores": [
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.598,
          0.598,
          0.598,
          0.598,
          0.598,
          0.598,
          0.598,
          0.598,
          0.598,
          0.598,
          0.598,
          0.598,
          0.598,
          0.598,
          0.598,
          0.598,
          0.598,
          0.598
        ],
        "candidates": [
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -4,
              -4,
              0
            ]
          ],
          [
            [
              5,
              -11,
              0
            ],
            [
              8,
              -12,
              0
            ],
            [
              6,
              -13,
              0
            ],
            [
              4,
              -13,
              0
            ],
            [
              7,
              -11,
              0
            ],
            [
              13,
              -9,
              1
            ],
            [
              13,
              -7,
              1
            ],
            [
              4,
              -14,
              1
            ],
            [
              6,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              1,
              -12,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              2,
              -7,
              0
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              1,
              -3,
              0
            ],
            [
              -4,
              -6,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              2,
              -2,
              1
            ],
            [
              3,
              -1,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              -3,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -1,
              -5,
              0
            ],
            [
              -3,
              -4,
              2
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              8,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              14,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              2,
              -7,
              0
            ],
            [
              15,
              -7,
              0
            ]
          ],
          [
            [
              5,
              -11,
              0
            ],
            [
              6,
              -13,
              0
            ],
            [
              4,
              -13,
              0
            ],
            [
              7,
              -11,
              0
            ],
            [
              13,
              -9,
              1
            ],
            [
              13,
              -7,
              1
            ],
            [
              4,
              -14,
              1
            ],
            [
              6,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              1,
              -12,
              0
            ],
            [
              13,
              -12,
              0
            ]
          ],
          [
            [
              5,
              -11,
              0
            ],
            [
              6,
              -13,
              0
            ],
            [
              4,
              -13,
              0
            ],
            [
              7,
              -11,
              0
            ],
            [
              13,
              -9,
              1
            ],
            [
              13,
              -7,
              1
            ],
            [
              4,
              -14,
              1
            ],
            [
              6,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              13,
              -12,
              0
            ],
            [
              2,
              -12,
              0
            ]
          ],
          [
            [
              -3,
              -2,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -2,
              -4,
              0
            ],
            [
              -4,
              -4,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              5,
              0,
              1
            ],
            [
              5,
              2,
              1
            ],
            [
              -4,
              -5,
              1
            ],
            [
              -2,
              -4,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -1,
              -1,
              0
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              1,
              -3,
              0
            ],
            [
              -2,
              -6,
              0
            ],
            [
              -4,
              -6,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              2,
              -2,
              1
            ],
            [
              3,
              -1,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              -3,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              2,
              -1,
              1
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              1,
              -3,
              0
            ],
            [
              -2,
              -6,
              0
            ],
            [
              -4,
              -6,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              2,
              -2,
              1
            ],
            [
              3,
              -1,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              -3,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              1,
              -4,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              5,
              -10,
              1
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              1,
              -3,
              0
            ],
            [
              -4,
              -6,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              2,
              -2,
              1
            ],
            [
              3,
              -1,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              -3,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              1,
              -4,
              0
            ],
            [
              -1,
              -5,
              0
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              1,
              -3,
              0
            ],
            [
              -4,
              -6,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              2,
              -2,
              1
            ],
            [
              3,
              -1,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              -3,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -1,
              -5,
              0
            ],
            [
              -2,
              -6,
              -1
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              1,
              -3,
              0
            ],
            [
              -4,
              -6,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              2,
              -2,
              1
            ],
            [
              3,
              -1,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              -3,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -1,
              -5,
              0
            ],
            [
              2,
              -1,
              1
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -5,
              -5,
              1
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -4,
              -4,
              0
            ],
            [
              -4,
              -5,
              2
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              2,
              3,
              4
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -4,
              -4,
              0
            ],
            [
              -4,
              -5,
              4
            ]
          ],
          [
            [
              -5,
              -4,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -6,
              -6,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              3,
              -2,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -6,
              -6,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              3,
              -1,
              1
            ]
          ],
          [
            [
              -4,
              -4,
              0
            ],
            [
              1,
              -2,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -4,
              -5,
              0
            ],
            [
              0,
              -2,
              0
            ],
            [
              3,
              -2,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              1,
              -3,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              4,
              5,
              6
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              1,
              -3,
              0
            ],
            [
              -2,
              -6,
              0
            ],
            [
              -4,
              -6,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              2,
              -2,
              1
            ],
            [
              3,
              -1,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              -3,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              4,
              1,
              1
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -4,
              -4,
              0
            ],
            [
              -4,
              -5,
              8
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -4,
              -4,
              0
            ],
            [
              -4,
              -5,
              16
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -4,
              -4,
              0
            ],
            [
              -4,
              -5,
              24
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              6,
              7,
              8
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -4,
              -4,
              0
            ],
            [
              -4,
              -5,
              32
            ]
          ],
          [
            [
              -5,
              -4,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -6,
              -6,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              2,
              -1,
              1
            ],
            [
              -6,
              -6,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              3,
              -1,
              1
            ],
            [
              -2,
              -4,
              2
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -4,
              -4,
              0
            ],
            [
              -4,
              -5,
              33
            ]
          ],
          [
            [
              1,
              -2,
              0
            ],
            [
              5,
              -1,
              0
            ],
            [
              3,
              -6,
              0
            ],
            [
              2,
              -6,
              0
            ],
            [
              4,
              -1,
              0
            ],
            [
              5,
              0,
              1
            ],
            [
              5,
              2,
              1
            ],
            [
              1,
              -5,
              1
            ],
            [
              2,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              6,
              -2,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              -4,
              -4,
              0
            ],
            [
              -4,
              -5,
              37
            ]
          ],
          [
            [
              5,
              -1,
              0
            ],
            [
              3,
              -6,
              0
            ],
            [
              2,
              -6,
              0
            ],
            [
              4,
              -1,
              0
            ],
            [
              5,
              0,
              1
            ],
            [
              5,
              2,
              1
            ],
            [
              1,
              -5,
              1
            ],
            [
              2,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              6,
              -2,
              0
            ],
            [
              0,
              -2,
              0
            ]
          ]
        ],
        "internal_radon_calls": 1000.0,
        "target_size": 11
      },
      "metrics": {
        "candidate_count": 32.0,
        "convex_fraction": 1.0,
        "error": 0.0,
        "internal_radon_calls": 1000.0,
        "min_radon_count": 2.0,
        "success": 0.0
      },
      "mutation": 18
    },
    {
      "best_returned_fitness": 0.745,
      "best_so_far_min_radon_count": 1,
      "candidate_batch": {
        "candidate_count": 32,
        "candidate_scores": [
          0.745,
          0.5288235294117647,
          0.549,
          0.6633333333333333,
          0.5376923076923077,
          0.5376923076923077,
          0.5153125,
          0.516896551724138,
          0.5158064516129032,
          0.535,
          0.5181481481481481,
          0.56125,
          0.5245,
          0.5144117647058823,
          0.5408333333333333,
          0.5204166666666666,
          0.5408333333333333,
          0.6225,
          0.5196,
          0.5148484848484849,
          0.5196,
          0.530625,
          0.5111363636363636,
          0.5175,
          0.745,
          0.5816666666666667,
          0.530625,
          0.5245,
          0.56125,
          0.56125,
          0.5136111111111111,
          0.5257894736842105
        ],
        "candidates": [
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              1,
              -3,
              2
            ],
            [
              5,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              9,
              -7,
              0
            ],
            [
              7,
              -9,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              12,
              -2,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              2,
              -14,
              5
            ],
            [
              -2,
              0,
              5
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              8,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              18,
              0,
              4
            ],
            [
              5,
              -10,
              1
            ],
            [
              1,
              -15,
              6
            ],
            [
              2,
              -4,
              1
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              14,
              -7,
              0
            ],
            [
              7,
              -13,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              -2,
              3
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              8,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              4,
              -10,
              0
            ],
            [
              12,
              -2,
              0
            ],
            [
              19,
              1,
              7
            ],
            [
              19,
              1,
              5
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              1,
              -3,
              2
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              8,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              2,
              -12,
              0
            ],
            [
              12,
              -2,
              0
            ],
            [
              18,
              0,
              6
            ],
            [
              15,
              -3,
              1
            ],
            [
              3,
              -12,
              3
            ],
            [
              6,
              -10,
              2
            ],
            [
              -4,
              -7,
              4
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              11,
              -9,
              0
            ],
            [
              7,
              -4,
              0
            ],
            [
              2,
              -12,
              5
            ],
            [
              11,
              -5,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              20,
              2,
              6
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              -3,
              1,
              6
            ],
            [
              10,
              -4,
              0
            ]
          ],
          [
            [
              7,
              1,
              0
            ],
            [
              8,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -5,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              3,
              -12,
              3
            ],
            [
              6,
              -10,
              1
            ],
            [
              2,
              -4,
              1
            ],
            [
              4,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -3,
              0
            ],
            [
              8,
              -7,
              0
            ],
            [
              5,
              -12,
              3
            ],
            [
              6,
              -8,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              2,
              -4,
              1
            ],
            [
              0,
              -11,
              4
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              8,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              4
            ],
            [
              8,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              21,
              3,
              7
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              2,
              -4,
              1
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              9,
              -7,
              0
            ],
            [
              7,
              -11,
              0
            ],
            [
              7,
              -6,
              4
            ],
            [
              8,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              0,
              -16,
              7
            ],
            [
              0,
              -2,
              3
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              7,
              1,
              0
            ],
            [
              8,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              4,
              -11,
              2
            ],
            [
              6,
              -10,
              1
            ],
            [
              3,
              -5,
              0
            ],
            [
              2,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              8,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              4,
              -10,
              0
            ],
            [
              10,
              1,
              5
            ],
            [
              13,
              -5,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              -2,
              3
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              4,
              -1,
              4
            ],
            [
              12,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              -6,
              4,
              9
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              14,
              -5,
              4
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -5,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              2,
              -7,
              4
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -5,
              0
            ],
            [
              8,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              4,
              -10,
              0
            ],
            [
              16,
              2,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              2,
              -13,
              4
            ],
            [
              6,
              -10,
              1
            ],
            [
              2,
              -4,
              1
            ],
            [
              5,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              10,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              16,
              -2,
              2
            ],
            [
              5,
              -10,
              1
            ],
            [
              4,
              -6,
              4
            ],
            [
              1,
              -3,
              2
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              7,
              1,
              0
            ],
            [
              8,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              3,
              -11,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              2,
              -4,
              1
            ],
            [
              -2,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -3,
              0
            ],
            [
              8,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              17,
              -1,
              5
            ],
            [
              15,
              -3,
              1
            ],
            [
              0,
              -15,
              6
            ],
            [
              6,
              -10,
              1
            ],
            [
              2,
              -4,
              1
            ],
            [
              2,
              -7,
              0
            ]
          ],
          [
            [
              2,
              5,
              3
            ],
            [
              8,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              8,
              -12,
              6
            ],
            [
              2,
              -4,
              1
            ],
            [
              4,
              -7,
              0
            ]
          ],
          [
            [
              9,
              -1,
              2
            ],
            [
              10,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              19,
              5,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              -2,
              3
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              12,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              20,
              2,
              6
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -14,
              5
            ],
            [
              0,
              -2,
              3
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              7,
              1,
              0
            ],
            [
              8,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              19,
              1,
              5
            ],
            [
              0,
              -15,
              6
            ],
            [
              2,
              -14,
              5
            ],
            [
              2,
              -4,
              1
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              10,
              -7,
              0
            ],
            [
              7,
              -11,
              0
            ],
            [
              5,
              -9,
              0
            ],
            [
              9,
              -5,
              0
            ],
            [
              17,
              -1,
              5
            ],
            [
              15,
              -3,
              1
            ],
            [
              1,
              -14,
              5
            ],
            [
              10,
              -10,
              2
            ],
            [
              1,
              -3,
              2
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              10,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              9,
              -5,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              2,
              3
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              8,
              -7,
              0
            ],
            [
              12,
              -13,
              4
            ],
            [
              6,
              -8,
              0
            ],
            [
              10,
              -4,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              -4,
              2,
              7
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              12,
              -7,
              0
            ],
            [
              7,
              -11,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              13,
              0,
              5
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              0,
              -2,
              3
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -4,
              0
            ],
            [
              8,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              14,
              0,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              2,
              -4,
              1
            ],
            [
              10,
              -6,
              3
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              14,
              -7,
              0
            ],
            [
              7,
              -9,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              14,
              -4,
              2
            ],
            [
              15,
              -3,
              1
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              2,
              -4,
              1
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              8,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              4,
              -10,
              0
            ],
            [
              13,
              -1,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              19,
              1,
              5
            ],
            [
              5,
              -10,
              1
            ],
            [
              6,
              -10,
              1
            ],
            [
              1,
              -3,
              2
            ],
            [
              6,
              -7,
              0
            ]
          ],
          [
            [
              7,
              -9,
              0
            ],
            [
              11,
              -7,
              0
            ],
            [
              7,
              -8,
              0
            ],
            [
              9,
              -5,
              0
            ],
            [
              12,
              -2,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              15,
              -3,
              1
            ],
            [
              1,
              -14,
              5
            ],
            [
              6,
              -10,
              1
            ],
            [
              -5,
              3,
              8
            ],
            [
              4,
              -8,
              5
            ]
          ],
          [
            [
              7,
              -6,
              0
            ],
            [
              13,
              -7,
              0
            ],
            [
              7,
              -9,
              0
            ],
            [
              6,
              -8,
              0
            ],
            [
              8,
              -6,
              0
            ],
            [
              13,
              -5,
              1
            ],
            [
              20,
              2,
              6
            ],
            [
              5,
              -10,
              1
            ],
            [
              1,
              -15,
              6
            ],
            [
              0,
              -2,
              3
            ],
            [
              6,
              -7,
              0
            ]
          ]
        ],
        "internal_radon_calls": 1000.0,
        "target_size": 11
      },
      "metrics": {
        "candidate_count": 32.0,
        "convex_fraction": 1.0,
        "error": 0.0,
        "internal_radon_calls": 1000.0,
        "min_radon_count": 1.0,
        "success": 0.0
      },
      "mutation": 19
    },
    {
      "best_returned_fitness": 0.6633333333333333,
      "best_so_far_min_radon_count": 1,
      "candidate_batch": {
        "candidate_count": 32,
        "candidate_scores": [
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6633333333333333,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225,
          0.6225
        ],
        "candidates": [
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              5,
              -10,
              1
            ],
            [
              -2,
              -12,
              0
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              5,
              -10,
              1
            ],
            [
              -3,
              -12,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              3,
              -2,
              1
            ],
            [
              -4,
              -4,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              3,
              -2,
              1
            ],
            [
              -5,
              -4,
              0
            ]
          ],
          [
            [
              9,
              -10,
              0
            ],
            [
              13,
              -9,
              0
            ],
            [
              11,
              -14,
              0
            ],
            [
              10,
              -13,
              0
            ],
            [
              12,
              -8,
              0
            ],
            [
              13,
              -7,
              1
            ],
            [
              13,
              -6,
              1
            ],
            [
              9,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              12,
              -9,
              1
            ],
            [
              10,
              -12,
              1
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              4,
              -10,
              1
            ],
            [
              2,
              -10,
              0
            ]
          ],
          [
            [
              -3,
              -6,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              -1,
              -1,
              0
            ],
            [
              0,
              -3,
              1
            ],
            [
              2,
              -1,
              1
            ],
            [
              -4,
              -6,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              1,
              -1,
              1
            ]
          ],
          [
            [
              -4,
              -5,
              0
            ],
            [
              1,
              -3,
              0
            ],
            [
              -2,
              -6,
              0
            ],
            [
              -4,
              -6,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              2,
              -2,
              1
            ],
            [
              3,
              -1,
              1
            ],
            [
              -5,
              -6,
              1
            ],
            [
              -3,
              -6,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              2,
              -1,
              1
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              5,
              -10,
              1
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              3,
              -2,
              1
            ]
          ],
          [
            [
              9,
              -10,
              0
            ],
            [
              13,
              -9,
              0
            ],
            [
              11,
              -14,
              0
            ],
            [
              10,
              -13,
              0
            ],
            [
              12,
              -8,
              0
            ],
            [
              13,
              -7,
              1
            ],
            [
              13,
              -6,
              1
            ],
            [
              8,
              -14,
              1
            ],
            [
              9,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              12,
              -9,
              1
            ]
          ],
          [
            [
              -1,
              -11,
              0
            ],
            [
              3,
              -8,
              0
            ],
            [
              3,
              -10,
              0
            ],
            [
              -2,
              -11,
              0
            ],
            [
              2,
              -7,
              0
            ],
            [
              6,
              -8,
              1
            ],
            [
              6,
              -7,
              1
            ],
            [
              -2,
              -10,
              1
            ],
            [
              -1,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              3,
              -9,
              1
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              5,
              -10,
              1
            ],
            [
              -2,
              -14,
              2
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              5,
              -10,
              1
            ],
            [
              -1,
              -13,
              2
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              5,
              -10,
              1
            ],
            [
              -2,
              -13,
              1
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              5,
              -10,
              1
            ],
            [
              0,
              -13,
              2
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              5,
              -10,
              1
            ],
            [
              -3,
              -14,
              2
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              5,
              -10,
              1
            ],
            [
              -2,
              -14,
              3
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              5,
              -10,
              1
            ],
            [
              1,
              -13,
              3
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              5,
              -10,
              1
            ],
            [
              -3,
              -14,
              1
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              2,
              -12,
              1
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              5,
              -10,
              1
            ],
            [
              -1,
              -14,
              3
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              3,
              -2,
              1
            ],
            [
              -4,
              -6,
              2
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              3,
              -2,
              1
            ],
            [
              -3,
              -5,
              2
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              3,
              -2,
              1
            ],
            [
              -4,
              -5,
              1
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              3,
              -2,
              1
            ],
            [
              -2,
              -5,
              2
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              3,
              -2,
              1
            ],
            [
              -1,
              -5,
              3
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              3,
              -2,
              1
            ],
            [
              -4,
              -6,
              3
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              3,
              -2,
              1
            ],
            [
              -5,
              -6,
              1
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              0,
              0,
              2
            ],
            [
              3,
              -2,
              1
            ],
            [
              -5,
              -6,
              2
            ]
          ],
          [
            [
              -1,
              -11,
              0
            ],
            [
              3,
              -8,
              0
            ],
            [
              3,
              -10,
              0
            ],
            [
              -2,
              -11,
              0
            ],
            [
              2,
              -7,
              0
            ],
            [
              6,
              -8,
              1
            ],
            [
              6,
              -7,
              1
            ],
            [
              -2,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              3,
              -9,
              1
            ],
            [
              -2,
              -10,
              0
            ]
          ],
          [
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              -5,
              -5,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              0,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -5,
              -5,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              1,
              -2,
              1
            ],
            [
              2,
              -2,
              2
            ]
          ],
          [
            [
              -1,
              -13,
              0
            ],
            [
              2,
              -11,
              0
            ],
            [
              1,
              -12,
              0
            ],
            [
              -3,
              -13,
              0
            ],
            [
              0,
              -11,
              0
            ],
            [
              4,
              -11,
              1
            ],
            [
              -3,
              -13,
              1
            ],
            [
              -1,
              -13,
              1
            ],
            [
              0,
              0,
              3
            ],
            [
              4,
              -10,
              1
            ],
            [
              2,
              -12,
              2
            ]
          ]
        ],
        "internal_radon_calls": 1000.0,
        "target_size": 11
      },
      "metrics": {
        "candidate_count": 32.0,
        "convex_fraction": 1.0,
        "error": 0.0,
        "internal_radon_calls": 1000.0,
        "min_radon_count": 2.0,
        "success": 0.0
      },
      "mutation": 20
    }
  ],
  "reported_mutations": 20,
  "returned_candidates_per_mutation": 32,
  "schema_version": 1,
  "target_size": 11
}


==> anc/supplementary_bundle/data/alphaevolve_style/summary.json <==
{
  "3d": {
    "all_candidate_counts_32": true,
    "all_candidates_convex": true,
    "all_error_flags_zero": true,
    "all_internal_calls_1000": true,
    "first_best_mutation": 7,
    "minimum_radon_count": 1,
    "reported_mutations": 20,
    "returned_candidates": 640,
    "wall_time_to_mutation_20_seconds": 17555.251
  },
  "4d": {
    "all_candidate_counts_32": true,
    "all_candidates_convex": true,
    "all_error_flags_zero": true,
    "all_internal_calls_1000": true,
    "first_best_mutation": 11,
    "minimum_radon_count": 1,
    "reported_mutations": 20,
    "returned_candidates": 640,
    "wall_time_to_mutation_20_seconds": 171279.0
  },
  "implementation": "OpenEvolve 0.2.27",
  "method": "AlphaEvolve-style program evolution",
  "reported_scope": "mutations 1--20 in each dimension",
  "schema_version": 1
}


==> anc/supplementary_bundle/data/alphazero/3d/loss_metrics.csv <==
iteration,global_step,avg_total_loss,avg_policy_loss,avg_value_loss,n_games,avg_traj_len,min_traj_len,max_traj_len
1,10,9.17698335647583,7.288732051849365,0.09441256131976843,100,6.62,3,9
2,20,7.1865321636199955,6.673561906814575,0.02564851110801101,100,7.97,3,10
3,30,6.121492862701416,5.771666479110718,0.017491321079432964,100,8.06,4,10
4,40,5.468244123458862,5.041698312759399,0.021327291056513785,100,8.06,4,10
5,50,5.13526463508606,4.876927852630615,0.01291683902963996,100,8.15,3,10
6,60,4.688755655288697,4.385716605186462,0.01515195369720459,100,8.24,4,10
7,70,4.222798180580139,3.9539130687713624,0.013444255758076906,100,8.15,3,10
8,80,4.548803424835205,4.2960960388183596,0.01263536773622036,100,8.10,3,10
9,90,4.562387156486511,4.259953904151916,0.015121660195291042,100,8.29,4,10
10,100,4.296210193634034,4.057840371131897,0.011918489867821336,100,8.04,4,10
11,110,4.1658061981201175,3.9208403825759888,0.012248291121795773,100,8.36,3,10
12,120,4.026744222640991,3.7227659225463867,0.015198916010558606,100,8.24,3,10
13,130,3.7477213859558107,3.499796676635742,0.012396237440407276,100,8.17,3,10
14,140,4.429466080665589,4.190447425842285,0.011950930440798401,100,8.21,3,10
15,150,4.4013338804245,4.156958770751953,0.012218756135553122,100,8.42,3,10
16,160,4.276274061203003,3.977993535995483,0.01491402559913695,100,8.08,3,10
17,170,4.341262173652649,4.102039384841919,0.01196114094927907,100,8.33,3,10
18,180,3.9157892942428587,3.6661662340164183,0.01248115124180913,100,8.24,3,10
19,190,4.124967336654663,3.9081440448760985,0.010841163946315647,100,8.29,3,10
20,200,4.166648960113525,3.894370746612549,0.013613908644765615,100,8.46,3,10
21,210,3.6752086877822876,3.3826720237731935,0.01462683342397213,100,8.17,3,10
22,220,4.113663530349731,3.898373746871948,0.010764489462599159,100,8.20,3,10
23,230,4.036638522148133,3.713546967506409,0.016154576931148766,100,8.30,4,10
24,240,3.89438738822937,3.700348401069641,0.009701950242742896,100,8.21,3,10
25,250,3.55697363615036,3.2240776419639587,0.016644800221547483,100,8.31,3,10
26,260,3.909705138206482,3.5852534055709837,0.016222590021789073,100,8.09,3,10
27,270,4.076024031639099,3.715281772613525,0.018037114664912222,100,8.20,4,10
28,280,3.3647465229034426,3.118409788608551,0.012316838558763265,100,8.44,3,10
29,290,3.78980815410614,3.500837540626526,0.01444853087887168,100,8.32,6,10
30,300,3.851922631263733,3.6650081872940063,0.009345719683915376,100,8.29,5,10
31,310,3.730726456642151,3.452750730514526,0.013898786343634128,100,8.38,4,10
32,320,3.9249308347702025,3.6722431898117067,0.012634383770637215,100,8.24,4,10
33,330,3.7652703762054442,3.521139931678772,0.012206524331122636,100,8.39,3,10
34,340,3.8871747970581056,3.583999681472778,0.015158755285665394,100,8.25,3,10
35,350,3.455440902709961,3.175912618637085,0.013976412871852518,100,8.11,3,10
36,360,4.198887896537781,3.6102211236953736,0.02943334155716002,100,8.57,6,10
37,370,3.8231262445449827,3.4512192249298095,0.018595349369570614,100,8.13,3,10
38,380,3.8072376251220703,3.5128256559371946,0.014720598887652158,100,8.47,7,10
39,390,3.817490005493164,3.58586905002594,0.011581047996878624,100,8.11,3,10
40,400,3.775690460205078,3.4814954519271852,0.014709748234599829,100,8.44,5,10
41,410,3.8553839206695555,3.620796465873718,0.011729371594265103,100,8.41,3,10
42,420,3.7219645023345946,3.4685463666915894,0.01267090467736125,100,8.28,3,10
43,430,3.642217993736267,3.4360885620117188,0.010306472051888704,100,8.29,3,10
44,440,3.2858688592910767,3.054566168785095,0.011565134581178426,100,8.39,3,10
45,450,3.7323564291000366,3.516877293586731,0.010773957148194313,100,8.43,3,10
46,460,3.7945184230804445,3.557893991470337,0.011831221543252468,100,8.52,3,10
47,470,3.8747339725494383,3.53489727973938,0.01699183667078614,100,8.25,5,10
48,480,3.7230191469192504,3.503631091117859,0.010969403851777314,100,8.57,6,10
49,490,3.527001953125,3.188642144203186,0.016917991172522306,100,8.28,3,10
50,500,3.3281157970428468,3.0873095750808717,0.012040309375151992,100,8.29,4,10
51,510,3.3833687782287596,3.175441265106201,0.010396376810967922,100,8.32,3,10
52,520,3.3382922649383544,3.1523396253585814,0.009297633008100093,100,8.26,3,10
53,530,3.449579048156738,3.3028009653091432,0.007338903518393636,100,8.37,3,10
54,540,3.373627281188965,3.1732308149337767,0.01001982125453651,100,8.44,4,10
55,550,3.3357764720916747,3.120431065559387,0.010767271555960179,100,8.47,5,10
56,560,3.646977734565735,3.3630361557006836,0.014197076577693224,100,8.42,3,10
57,570,3.6426986932754515,3.3674166202545166,0.013764102943241596,100,8.75,5,10
58,580,3.6993821144104,3.390719413757324,0.015433135628700256,100,8.38,3,10
59,590,3.710294723510742,3.458338761329651,0.01259779604151845,100,8.44,3,10
60,600,3.6210548639297486,3.3794052362442017,0.012082480220124125,100,8.64,5,10
61,610,3.42968807220459,3.249367022514343,0.009016049792990088,100,8.07,3,10
62,620,3.532568430900574,3.344895625114441,0.009383638249710202,100,8.59,3,10
63,630,3.30628616809845,3.100036382675171,0.01031248786021024,100,8.74,3,10
64,640,3.2035763263702393,3.0314372181892395,0.008606956293806433,100,8.45,4,10
65,650,3.2004560589790345,2.998853874206543,0.010080109443515539,100,8.32,3,10
66,660,3.5170178174972535,3.360597252845764,0.00782102826051414,100,8.68,5,10
67,670,3.141602325439453,2.993943381309509,0.007382948021404445,100,8.49,5,10
68,680,3.4343783378601076,3.2497353553771973,0.009232148248702287,100,8.40,3,10
69,690,3.417347621917725,3.228742504119873,0.009430258953943848,100,8.67,3,10
70,700,3.2786593198776246,3.028932213783264,0.012486355728469789,100,8.36,4,10
71,710,3.425132095813751,3.24608428478241,0.008952389692422003,100,8.41,3,10
72,720,3.205842638015747,2.9975876092910765,0.010412754490971565,100,8.49,4,10
73,730,3.6644200563430784,3.4628979682922365,0.010076105454936623,100,8.52,5,10
74,740,3.4016850233078,3.17888662815094,0.011139919841662049,100,8.65,3,10
75,750,3.512937903404236,3.2491074800491333,0.013191523868590594,100,8.44,5,10
76,760,3.119578456878662,2.8831174612045287,0.011823049047961831,100,8.53,3,10
77,770,3.1569311141967775,3.0101729154586794,0.007337911566719413,100,8.52,3,10
78,780,3.21204252243042,3.044691038131714,0.008367574727162718,100,8.72,4,10
79,790,3.212726521492004,3.0213789701461793,0.009567377343773841,100,8.65,5,10
80,800,3.0460079193115233,2.8833901643753053,0.008130886126309633,100,8.47,4,10
81,810,3.2812379717826845,3.1100372076034546,0.00856003889348358,100,8.74,7,10
82,820,2.9740258932113646,2.793587327003479,0.009021927509456873,100,8.63,3,10
83,830,2.9151647329330443,2.7406814813613893,0.00872416440397501,100,8.49,3,10
84,840,2.87807012796402,2.707325839996338,0.008537215203978122,100,8.68,5,10
85,850,2.5733638644218444,2.4785057425498964,0.004742905916646123,100,8.70,6,10
86,860,2.92962646484375,2.777707207202911,0.007595962379127741,100,8.52,6,10
87,870,3.1750893592834473,3.0447026014328005,0.006519337557256222,100,8.70,4,10
88,880,2.8392457485198976,2.6887358665466308,0.007525494741275907,100,8.50,3,10
89,890,2.7188796758651734,2.5709662079811095,0.007395674311555922,100,8.68,3,10
90,900,3.1245964884757997,2.969540739059448,0.007752787321805954,100,8.68,3,10
91,910,3.7311607956886292,3.5197460412979127,0.010570736508816481,100,9.03,4,10
92,920,3.2546714782714843,3.0608761072158814,0.009689770452678204,100,8.51,4,10
93,930,3.129728627204895,2.9756163597106933,0.007705613365396857,100,9.12,3,10
94,940,2.968167209625244,2.8314415216445923,0.006836285768076778,100,8.74,6,10
95,950,3.11377375125885,2.8889204263687134,0.011242667166516184,100,8.92,4,10
96,960,3.03061306476593,2.8898372411727906,0.007038790686056018,100,8.76,4,10
97,970,3.1807069301605226,3.0644160985946653,0.005814538081176579,100,8.77,3,10
98,980,3.0212958335876463,2.8942850828170776,0.006350537366233766,100,8.81,6,10
99,990,2.997634029388428,2.8661026477813722,0.006576569145545363,100,8.82,3,10
100,1000,2.738887667655945,2.6320639133453367,0.005341190227773041,100,8.78,6,10
101,1010,3.1144331455230714,2.984031927585602,0.006520061660557986,100,8.95,3,10
102,1020,2.8995513319969177,2.77887567281723,0.006033781752921641,100,9.08,4,10
103,1030,2.8837280750274656,2.7856032848358154,0.004906240780837834,100,9.09,7,10
104,1040,2.5231738090515137,2.415385973453522,0.005389391264179722,100,9.10,6,10
105,1050,2.6543020009994507,2.521698462963104,0.006630178168416023,100,9.39,7,10
106,1060,2.7733023047447203,2.613976001739502,0.007966316817328335,100,9.04,6,10
107,1070,2.768786680698395,2.6172403216362,0.007577316835522652,100,9.20,5,10
108,1080,2.6486172556877134,2.5109025120735167,0.006885738554410636,100,8.92,3,10
109,1090,2.9258028507232665,2.8064209818840027,0.005969093274325132,100,9.32,3,10
110,1100,2.8194036722183227,2.707795596122742,0.005580404307693243,100,9.20,7,10
111,1110,2.722334098815918,2.565933096408844,0.007820048928260803,100,8.84,4,10
112,1120,2.513337230682373,2.380105721950531,0.006661573983728885,100,9.36,5,10
113,1130,2.5857500791549684,2.4197155475616454,0.008301726263016462,100,9.41,3,10
114,1140,2.6593248724937437,2.524216282367706,0.006755429832264781,100,9.05,4,10
115,1150,2.81843581199646,2.678665554523468,0.0069885133299976586,100,9.49,7,10
116,1160,2.7117178320884703,2.583789420127869,0.006396421254612506,100,9.28,3,10
117,1170,2.63877512216568,2.499393808841705,0.0069690659176558254,100,9.46,6,10
118,1180,2.7069370985031127,2.569012987613678,0.006896204454824329,100,9.34,3,10
119,1190,3.252136731147766,3.127120280265808,0.006250822462607175,100,9.25,4,10
120,1200,2.6085572719573973,2.4513327836990357,0.007861223910003901,100,9.23,3,10
121,1210,2.514201653003693,2.351113021373749,0.008154431311413645,100,9.41,7,10
122,1220,3.0466987609863283,2.888256299495697,0.007922124327160418,100,9.35,4,10
123,1230,2.919672465324402,2.680233860015869,0.011971930414438248,100,9.26,3,10
124,1240,2.600466787815094,2.3842507123947145,0.010810801829211413,100,9.23,7,10
125,1250,2.4953292489051817,2.2897170305252077,0.010280611272901297,100,9.47,3,10
126,1260,2.377187168598175,2.1924641132354736,0.00923615340143442,100,9.13,3,10
127,1270,2.3090906977653503,2.184258234500885,0.006241623579990118,100,9.46,4,10
128,1280,2.9756011247634886,2.834470772743225,0.007056517759338021,100,9.44,3,10
129,1290,2.4609845876693726,2.278195285797119,0.009139465377666056,100,9.22,3,10
130,1300,2.1967900156974793,2.0967432498931884,0.005002337880432606,100,9.48,6,10
131,1310,1.8947650074958802,1.7690599083900451,0.006285256164846942,100,9.37,3,10
132,1320,2.102190411090851,1.958172821998596,0.007200878439471125,100,9.37,6,10
133,1330,2.876316154003143,2.694840157032013,0.009073801338672638,100,9.38,4,10
134,1340,2.902918744087219,2.719393420219421,0.009176266833674163,100,9.46,3,10
135,1350,2.4114691257476806,2.2399850368499754,0.008574204705655574,100,9.29,4,10
136,1360,2.6516620397567747,2.4642884731292725,0.009368677157908678,100,9.31,7,10
137,1370,2.230577862262726,2.065981423854828,0.00822982364334166,100,9.39,6,10
138,1380,2.0308832049369814,1.866429579257965,0.008222681051120163,100,9.58,4,10
139,1390,2.1131234526634217,1.9883975863456727,0.006236293353140354,100,9.38,3,10
140,1400,1.9183574557304381,1.7983075976371765,0.006002492515835911,100,9.50,5,10
141,1410,1.8245456576347352,1.7033764243125915,0.006058461643988267,100,9.66,6,10
142,1420,1.9150259494781494,1.8513917922973633,0.0031817066213989166,100,9.43,6,10
143,1430,2.1035389065742494,1.9824477195739747,0.006054560234770179,100,9.39,3,10
144,1440,1.7497047901153564,1.6217483639717103,0.006397821783320978,100,9.58,5,10
145,1450,2.0549853920936583,1.9511491179466247,0.00519181399140507,100,9.52,4,10
146,1460,1.9450626730918885,1.8447933197021484,0.005013465549563989,100,9.47,4,10
147,1470,1.8185441136360168,1.690721720457077,0.006391118926694616,100,9.52,3,10
148,1480,1.813197946548462,1.723018890619278,0.004508953803451732,100,9.50,5,10
149,1490,1.9669437885284424,1.7609761118888856,0.010298385005444288,100,9.67,8,10
150,1500,2.0918861389160157,1.8891093611717225,0.010138839116552844,100,9.65,3,10
151,1510,2.277403974533081,2.0992584466934203,0.008907275227829813,100,9.53,3,10
152,1520,1.9022478938102723,1.7658596754074096,0.006819411483593285,100,9.45,3,10
153,1530,1.7524737596511841,1.5887946844100953,0.008183954423293472,100,9.44,7,10
154,1540,1.8749887824058533,1.7636674284934997,0.005566067970357835,100,9.60,3,10
155,1550,2.012138855457306,1.9204378128051758,0.004585052953916602,100,9.60,7,10
156,1560,2.1159173488616942,2.0261064648628233,0.004490543948486447,100,9.58,3,10
157,1570,1.7722564339637756,1.6913437604904176,0.004045633610803634,100,9.55,6,10
158,1580,1.5570072650909423,1.4676196932792664,0.004469377989880741,100,9.56,3,10
159,1590,1.7112265646457672,1.610823428630829,0.005020156921818853,100,9.56,4,10
160,1600,1.504057627916336,1.4021246075630187,0.005096651370695327,100,9.50,3,10
161,1610,1.6343268632888794,1.525148731470108,0.005458906409330666,100,9.59,3,10
162,1620,1.2850584447383882,1.1769631922245025,0.00540476143360138,100,9.61,5,10
163,1630,1.72357497215271,1.6193114161491393,0.0052131784847006205,100,9.60,7,10
164,1640,1.5506610155105591,1.4569929838180542,0.004683401284273714,100,9.61,3,10
165,1650,1.7782609581947326,1.6915578722953797,0.004335154197178781,100,9.64,5,10
166,1660,1.482257032394409,1.4015541046857833,0.004035147675313056,100,9.80,8,10
167,1670,1.4517153680324555,1.3759465038776397,0.0037884426768869162,100,9.73,8,10
168,1680,1.3756385505199433,1.256551045179367,0.005954375932924449,100,9.65,3,10
169,1690,1.307407706975937,1.2092426061630248,0.004908255068585277,100,9.66,3,10
170,1700,1.4597222745418548,1.4017223179340363,0.002899997856002301,100,9.77,7,10
171,1710,1.4122026205062865,1.3177672177553177,0.0047217694809660316,100,9.77,7,10
172,1720,1.8538913428783417,1.7259609937667846,0.006396517774555832,100,9.42,3,10
173,1730,2.0987346172332764,1.9927569806575776,0.005298882629722357,100,9.67,7,10
174,1740,2.111102032661438,2.0440661668777467,0.0033517947886139154,100,9.58,4,10
175,1750,1.6349132537841797,1.5873784184455872,0.002376741636544466,100,9.66,7,10
176,1760,1.3019681870937347,1.1937352657318114,0.0054116465616971254,100,9.69,8,10
177,1770,2.0516241550445558,1.9935061395168305,0.0029059011256322266,100,9.70,3,10
178,1780,2.2055864214897154,2.0664337635040284,0.006957634136779234,100,9.63,8,10
179,1790,1.6180939197540283,1.4730967223644256,0.007249859906733036,100,9.37,3,10
180,1800,1.4889191329479217,1.3520278871059417,0.006844561384059489,100,9.52,3,10
181,1810,1.6891880452632904,1.6036718964576722,0.004275807621888816,100,9.84,9,10
182,1820,1.5683083415031434,1.4810456037521362,0.004363137809559703,100,9.54,3,10
183,1830,1.6149909913539886,1.5296198964118957,0.00426855513069313,100,9.76,8,10
184,1840,1.1004661977291108,1.0011343896389007,0.004966590192634612,100,9.61,3,10
185,1850,1.6741334557533265,1.6042805194854737,0.0034926450811326505,100,9.61,5,10
186,1860,1.2414879202842712,1.149090152978897,0.004619887738954276,100,9.64,3,10
187,1870,1.227031010389328,1.1633465379476546,0.0031842236581724136,100,9.75,6,10
188,1880,1.3850858330726623,1.3038477510213853,0.004061904945410788,100,9.70,4,10
189,1890,1.393166446685791,1.264322781562805,0.006442183605395257,100,9.69,7,10
190,1900,1.2264613687992096,1.1492023378610612,0.003862951509654522,100,9.60,5,10
191,1910,1.2877211630344392,1.2247872054576874,0.0031466992804780602,100,9.75,6,10
192,1920,1.3921534061431884,1.3120209187269212,0.00400662433821708,100,9.65,3,10
193,1930,1.4020650923252105,1.3202401161193849,0.004091249010525644,100,9.67,3,10
194,1940,1.189639413356781,1.0981186836957932,0.004576037242077291,100,9.67,3,10
195,1950,1.1260485380887986,1.048196828365326,0.003892586438450962,100,9.63,3,10
196,1960,1.0877587020397186,1.0016254246234895,0.004306663828901947,100,9.46,3,10
197,1970,1.0463919937610626,0.9332971751689911,0.0056547408923506735,100,9.68,4,10
198,1980,1.3712306082248689,1.3273007214069366,0.002196494280360639,100,9.69,6,10
199,1990,1.188209331035614,1.0825952261686325,0.005280704615870491,100,9.66,4,10
200,2000,1.097278791666031,0.9973314195871353,0.004997368983458728,100,9.74,5,10
201,2010,1.3029547691345216,1.2455470263957977,0.002870387560687959,100,9.80,8,10
202,2020,1.232510295510292,1.1637385189533234,0.003438588359858841,100,9.74,7,10
203,2030,1.0821889907121658,1.0176245510578155,0.003228221694007516,100,9.81,8,10
204,2040,1.3799436271190644,1.3228895276784898,0.002852704755787272,100,9.67,3,10
205,2050,0.9452585190534591,0.8377789855003357,0.005373976833652705,100,9.74,7,10
206,2060,1.0759479582309723,1.028178906440735,0.0023884526162873954,100,9.83,7,10
207,2070,1.5052815586328507,1.4182576656341552,0.004351194715127349,100,9.56,3,10
208,2080,1.496767657995224,1.3820873856544496,0.0057340136263519526,100,9.81,7,10
209,2090,2.477908706665039,2.2771881997585295,0.010036027594469487,100,9.56,7,10
210,2100,1.61357324719429,1.4931150168180465,0.006022911076433957,100,9.65,3,10
211,2110,1.2934395372867584,1.1032949328422545,0.009507229900918901,100,9.72,5,10
212,2120,1.3219885110855103,1.1296923279762268,0.009614809392951429,100,9.68,4,10
213,2130,1.1706950962543488,1.0473236978054046,0.006168570381123573,100,9.64,4,10
214,2140,1.3159609973430633,1.2097504168748856,0.005310528457630426,100,9.70,3,10
215,2150,1.4827849566936493,1.366652747988701,0.005806610663421452,100,9.68,6,10
216,2160,1.5236555278301238,1.4424592673778533,0.00405981318326667,100,9.81,8,10
217,2170,1.2239627540111542,1.0972750186920166,0.006334386160597205,100,9.69,3,10
218,2180,1.1311094880104064,1.0441887736320496,0.0043460365384817125,100,9.68,3,10
219,2190,1.2272872269153594,1.1611690044403076,0.003305910644121468,100,9.71,5,10
220,2200,0.836509981751442,0.7448416844010353,0.0045834145101252945,100,9.66,3,10
221,2210,0.9285673081874848,0.8554823786020279,0.0036542465910315513,100,9.82,5,10
222,2220,1.1567716360092164,1.1021843612194062,0.0027293637162074448,100,9.64,7,10
223,2230,1.046582156419754,0.9697873294353485,0.003839742229320109,100,9.76,3,10
224,2240,1.438108879327774,1.3813143700361252,0.0028397249203408136,100,9.73,8,10
225,2250,1.1579384505748749,1.0861338436603547,0.0035902310628443956,100,9.72,3,10
226,2260,1.1158748686313629,1.0389815479516984,0.003844666969962418,100,9.71,8,10
227,2270,0.8058524012565613,0.7120507195591926,0.004690083942841738,100,9.66,3,10
228,2280,1.2010904878377915,1.1464545667171477,0.0027317951899021864,100,9.66,6,10
229,2290,0.9950008809566497,0.9318183034658432,0.0031591291073709725,100,9.76,7,10
230,2300,1.0627585023641586,0.9838596686720849,0.003944943007081747,100,9.75,7,10
231,2310,1.045561558008194,0.9744735360145569,0.0035544009791919962,100,9.80,9,10
232,2320,0.7304457426071167,0.6279693633317948,0.00512381901498884,100,9.72,5,10
233,2330,0.6803136050701142,0.5889074683189393,0.004570307023823261,100,9.46,3,10
234,2340,0.9443787574768067,0.8808189123868942,0.003177991637494415,100,9.59,3,10
235,2350,0.7028353035449981,0.6144376814365387,0.004419881466310472,100,9.59,5,10
236,2360,1.1136120915412904,1.06094731092453,0.002633239474380389,100,9.83,8,10
237,2370,0.9494471818208694,0.8901645749807358,0.0029641309345606716,100,9.69,6,10
238,2380,1.210770246386528,1.1564988374710083,0.0027135708020068704,100,9.81,8,10
239,2390,1.0280428171157836,0.9647909641265869,0.003162592090666294,100,9.75,8,10
240,2400,0.7162196397781372,0.6532025665044785,0.003150853858096525,100,9.70,3,10
241,2410,0.8015948891639709,0.7171534717082977,0.004222070856485516,100,9.73,6,10
242,2420,0.9884383618831635,0.944789457321167,0.0021824442490469666,100,9.69,5,10
243,2430,0.7762326538562775,0.713810583949089,0.003121103998273611,100,9.62,4,10
244,2440,0.8030965536832809,0.7334590286016465,0.003481875848956406,100,9.61,3,10
245,2450,0.7643028289079666,0.7023910313844681,0.003095590102020651,100,9.72,6,10
246,2460,1.2210377752780914,1.1809840619564056,0.0020026858663186433,100,9.79,8,10
247,2470,1.1389454782009125,1.066968607902527,0.0035988422692753374,100,9.70,4,10
248,2480,0.8019351422786712,0.7517412304878235,0.0025096958270296454,100,9.82,6,10
249,2490,0.6145930588245392,0.5327356174588204,0.004092872445471585,100,9.78,8,10
250,2500,1.2243506550788879,1.1823345392942428,0.0021008060197345913,100,9.79,7,10
251,2510,0.7863988637924194,0.7097026407718658,0.0038348116970155386,100,9.82,9,10
252,2520,0.8441083759069443,0.7928807616233826,0.0025613805570174008,100,9.72,5,10
253,2530,1.036236172914505,0.9916573286056518,0.002228941931389272,100,9.80,7,10
254,2540,1.164431893825531,1.0920192524790764,0.0036206318880431356,100,9.67,7,10
255,2550,0.5932433038949967,0.5233064591884613,0.003496841818559915,100,9.78,7,10
256,2560,1.067857700586319,1.0208314806222916,0.002351311017991975,100,9.73,5,10
257,2570,0.7908630654215812,0.7095709204673767,0.004064606956671923,100,9.83,8,10
258,2580,0.8288590058684349,0.7585262417793274,0.0035166385991033168,100,9.61,3,10
259,2590,0.8481247305870057,0.7830448433756828,0.00325399492867291,100,9.78,7,10
260,2600,0.5443023398518563,0.4738009974360466,0.003525066911242902,100,9.88,8,10
261,2610,0.8591972112655639,0.7805969834327697,0.00393001192715019,100,9.73,7,10
262,2620,0.9871073365211487,0.9048785448074341,0.0041114401537925005,100,9.61,3,10
263,2630,1.2794602811336517,1.196758234500885,0.004135102278087288,100,9.78,3,10
264,2640,0.8140562534332275,0.7379863768815994,0.003803493920713663,100,9.72,3,10
265,2650,1.2791218519210816,1.2305814325809479,0.0024270204710774125,100,9.73,8,10
266,2660,0.7530394285917282,0.7014015153050422,0.002581895445473492,100,9.60,3,10
267,2670,0.7733233585953713,0.7189024969935417,0.0027210437110625207,100,9.80,8,10
268,2680,0.9460405617952347,0.8949207752943039,0.002555989497341216,100,9.58,3,10
269,2690,0.9690613925457001,0.9377527832984924,0.001565430359914899,100,9.71,4,10
270,2700,0.6694297373294831,0.5933493569493293,0.0038040185056161134,100,9.70,5,10
271,2710,0.6304371774196624,0.5685428857803345,0.003094713983591646,100,9.72,4,10
272,2720,0.646027073264122,0.5824346423149109,0.0031796211784239858,100,9.79,7,10
273,2730,0.7295719146728515,0.6600002527236939,0.0034785835421644153,100,9.65,4,10
274,2740,0.8352780491113663,0.7737298145890236,0.0030774118145927786,100,9.69,4,10
275,2750,0.7762020140886307,0.7245341628789902,0.0025833919295109808,100,9.74,3,10
276,2760,0.8416937828063965,0.7962172448635101,0.0022738265979569405,100,9.74,8,10
277,2770,0.5531094521284103,0.4851937353610992,0.003395785763859749,100,9.68,3,10
278,2780,0.8574762478470802,0.7899503618478775,0.00337629463756457,100,9.79,8,10
279,2790,0.5621401339769363,0.506858018040657,0.002764105936512351,100,9.78,4,10
280,2800,0.8255750387907028,0.7711154282093048,0.0027229806990362706,100,9.63,3,10
281,2810,0.90163933634758,0.836178308725357,0.0032730514532886444,100,9.70,6,10
282,2820,0.8528255939483642,0.7998454973101616,0.0026490044372621925,100,9.81,7,10
283,2830,0.5915453284978867,0.5254869103431702,0.0033029208541847767,100,9.68,3,10
284,2840,0.8861187726259232,0.8412664115428925,0.00224261786788702,100,9.69,4,10
285,2850,0.5216164812445641,0.46122959852218626,0.003019343948108144,100,9.63,3,10
286,2860,0.9300816476345062,0.8865120798349381,0.002178479415306356,100,9.60,3,10
287,2870,0.7185500726103783,0.6582108721137047,0.0030169604229740798,100,9.73,8,10
288,2880,0.7125123798847198,0.6396906822919846,0.0036410841858014464,100,9.78,8,10
289,2890,0.7717792853713036,0.716549913585186,0.002761468049720861,100,9.80,8,10
290,2900,0.6452781677246093,0.6113060265779495,0.0016986068338155746,100,9.73,5,10
291,2910,0.816604831814766,0.763054133951664,0.0026775348174851387,100,9.69,3,10
292,2920,0.9238988757133484,0.8899546474218368,0.001697211532155052,100,9.71,3,10
293,2930,1.2048313200473786,1.1475789621472359,0.002862618351355195,100,9.77,8,10
294,2940,0.7294334083795547,0.6541639715433121,0.0037634719861671328,100,9.72,6,10
295,2950,0.9012734964489937,0.846659317612648,0.0027307090233080087,100,9.77,7,10
296,2960,0.8373681485652924,0.795166066288948,0.002110105086467229,100,9.72,4,10
297,2970,0.7717178225517273,0.708578571677208,0.0031569628743454816,100,9.68,4,10
298,2980,0.8245669573545455,0.780426299571991,0.002207032829755917,100,9.65,3,10
299,2990,0.6907020419836044,0.5931306391954422,0.004878570139408111,100,9.77,7,10
300,3000,0.6721361994743347,0.5680876076221466,0.005202429369091988,100,9.58,3,10
301,3010,0.9131472736597062,0.8372312501072884,0.00379580093867844,100,9.71,4,10
302,3020,0.6845695465803147,0.6361505538225174,0.0024209502022131345,100,9.69,3,10
303,3030,0.6689153358340263,0.5951438799500466,0.0036885726905893533,100,9.83,8,10
304,3040,0.6109422251582146,0.5417570173740387,0.003459260007366538,100,9.70,6,10
305,3050,0.5633327826857567,0.493132221698761,0.0035100283508654683,100,9.60,3,10
306,3060,0.5853906989097595,0.5051721140742302,0.004010929190553725,100,9.75,8,10
307,3070,0.5518516033887864,0.48298327922821044,0.003443416270602029,100,9.79,8,10
308,3080,1.054755848646164,1.0095457836985589,0.0022605038131587206,100,9.74,8,10
309,3090,0.9899172782897949,0.9457505494356155,0.0022083365300204607,100,9.69,4,10
310,3100,0.8213816314935685,0.7858189135789871,0.001778136711800471,100,9.64,3,10
311,3110,0.88035848736763,0.8261917710304261,0.002708335645729676,100,9.77,8,10
312,3120,0.6634342625737191,0.6302213340997695,0.001660646201344207,100,9.76,5,10
313,3130,0.5801591277122498,0.5430496320128441,0.0018554750116891229,100,9.73,5,10
314,3140,0.9022410094738007,0.861378027498722,0.002043149019300472,100,9.67,5,10
315,3150,0.7873558670282363,0.7441886633634567,0.002158360491739586,100,9.71,5,10
316,3160,0.8723982572555542,0.8145166158676147,0.0028940823511220517,100,9.75,8,10
317,3170,0.6291929855942726,0.5945853412151336,0.0017303814325714483,100,9.68,3,10
318,3180,0.5996441781520844,0.5478460714221001,0.0025899052619934083,100,9.63,4,10
319,3190,0.9090416893362999,0.8698960155248642,0.001957283809315413,100,9.85,7,10
320,3200,0.6794990569353103,0.6133392378687859,0.00330799099028809,100,9.70,7,10
321,3210,0.9795829236507416,0.9461898848414421,0.0016696517530363053,100,9.79,8,10
322,3220,0.7479423314332962,0.7045718491077423,0.002168523587170057,100,9.60,4,10
323,3230,0.7847045481204986,0.7256724953651428,0.002951602716348134,100,9.73,3,10
324,3240,0.7382331147789956,0.6926175236701966,0.0022807790621300226,100,9.82,9,10
325,3250,0.7470820724964142,0.6744161427021027,0.003633296687621623,100,9.61,3,10
326,3260,0.724777165055275,0.6776421457529068,0.002356751426123083,100,9.78,8,10
327,3270,0.9008459419012069,0.8588841095566749,0.002098091394873336,100,9.75,4,10
328,3280,0.7831491261720658,0.6869284987449646,0.004811031057033688,100,9.76,7,10
329,3290,0.7211736023426056,0.650646886229515,0.0035263361118268222,100,9.66,3,10
330,3300,0.6017822295427322,0.5105005204677582,0.0045640853000804785,100,9.70,4,10
331,3310,0.9143862754106522,0.8572100684046745,0.002858809821191244,100,9.71,3,10
332,3320,1.2073178738355637,1.0882143810391427,0.005955174646805972,100,9.81,7,10
333,3330,0.8404501765966416,0.7581201493740082,0.004116501854150556,100,9.59,3,10
334,3340,0.7638377279043198,0.6243799179792404,0.006972890836186707,100,9.68,3,10
335,3350,0.9305800467729568,0.8624135598540306,0.0034083244026987813,100,9.73,3,10
336,3360,0.6598158657550812,0.5913577854633332,0.003422903997125104,100,9.73,4,10
337,3370,0.759575018286705,0.6502539053559303,0.005466055381111801,100,9.79,8,10
338,3380,0.7971568405628204,0.7357897073030472,0.0030683563323691486,100,9.68,4,10
339,3390,0.7743873625993729,0.7265813738107681,0.0023902990942588076,100,9.63,3,10
340,3400,0.6857066124677658,0.6226936221122742,0.0031506496365182103,100,9.84,8,10
341,3410,0.6534259349107743,0.6121828943490982,0.0020621518167899923,100,9.80,6,10
342,3420,0.6654620841145515,0.6327041819691658,0.0016378949105273933,100,9.75,6,10
343,3430,0.7000498339533806,0.654691532254219,0.0022679147601593285,100,9.74,6,10
344,3440,0.5874614030122757,0.532399782538414,0.0027530806954018773,100,9.51,3,10
345,3450,0.6217301949858666,0.5658653736114502,0.0027932418161071837,100,9.67,5,10
346,3460,0.8255066782236099,0.7638512670993804,0.003082771063782275,100,9.74,3,10
347,3470,0.7010157525539398,0.6549903810024261,0.002301268419250846,100,9.77,8,10
348,3480,0.6058295100927353,0.5432684138417244,0.0031280546041671186,100,9.83,8,10
349,3490,0.7176115393638611,0.6814799547195435,0.0018065798351017293,100,9.69,7,10
350,3500,0.6089612305164337,0.551242646574974,0.002885929471813142,100,9.70,3,10
351,3510,0.9962526351213455,0.949087119102478,0.002358276303857565,100,9.70,8,10
352,3520,0.8202415406703949,0.7864986404776573,0.0016871453779458534,100,9.81,8,10
353,3530,0.5707284152507782,0.5166482284665108,0.0027040097022108965,100,9.67,3,10
354,3540,0.5431275308132172,0.4987033873796463,0.002221207198454067,100,9.66,3,10
355,3550,0.7416144639253617,0.692081655561924,0.002476640813983977,100,9.69,5,10
356,3560,0.5767323523759842,0.5316190525889397,0.0022556647076271475,100,9.73,7,10
357,3570,0.7987254112958908,0.7628363400697709,0.001794453346519731,100,9.79,7,10
358,3580,0.5965281307697297,0.5533721596002579,0.0021577990846708417,100,9.62,3,10
359,3590,0.7648900270462036,0.6890291079878808,0.003793046425562352,100,9.74,5,10
360,3600,0.6775700062513351,0.6393758296966553,0.0019097083877568366,100,9.76,8,10
361,3610,0.5781580373644829,0.5330097109079361,0.0022574161295779048,100,9.84,9,10
362,3620,0.6797396123409272,0.6452083453536034,0.0017265631933696568,100,9.76,4,10
363,3630,0.5958267390727997,0.5367043375968933,0.0029561196570284665,100,9.63,3,10
364,3640,0.4187101945281029,0.3816145196557045,0.0018547835992649198,100,9.55,3,10
365,3650,0.5488326936960221,0.506943653523922,0.0020944519390468487,100,9.61,3,10
366,3660,0.872113761305809,0.8245561689138412,0.002377878742845496,100,9.70,4,10
367,3670,0.5699772924184799,0.5056460946798325,0.003216559806605801,100,9.67,5,10
368,3680,0.5876328527927399,0.5210075169801712,0.003331266570603475,100,9.79,3,10
369,3690,0.6695866823196411,0.6192168548703194,0.0025184916201396847,100,9.76,5,10
370,3700,0.5431140422821045,0.4806407794356346,0.003123662978759967,100,9.60,3,10
371,3710,0.6925939798355103,0.6136309817433357,0.003948150394717231,100,9.82,8,10
372,3720,0.5871727138757705,0.5435258358716964,0.002182344355605892,100,9.90,8,10
373,3730,0.8682009547948837,0.8042949125170707,0.0031953021491062826,100,9.79,6,10
374,3740,0.6522256761789322,0.5815678417682648,0.003532891580834985,100,9.69,3,10
375,3750,0.6732718169689178,0.6079222068190575,0.0032674808229785413,100,9.77,5,10
376,3760,0.5646682769060135,0.48047536611557007,0.004209645488299429,100,9.69,5,10
377,3770,0.5749180823564529,0.5151015356183052,0.0029908270167652517,100,9.72,3,10
378,3780,0.6040651068091393,0.551714001595974,0.0026175548846367747,100,9.78,8,10
379,3790,0.8367332994937897,0.8031854405999184,0.0016773929233750095,100,9.77,3,10
380,3800,0.5659982174634933,0.5137492418289185,0.002612448952277191,100,9.86,8,10
381,3810,0.6543579727411271,0.6107700422406197,0.0021793962914671283,100,9.76,3,10
382,3820,0.5626573354005814,0.5294313088059426,0.0016613015235634522,100,9.85,8,10
383,3830,0.6453978523612023,0.6077095896005631,0.0018844133795937524,100,9.81,5,10
384,3840,0.5902976900339126,0.538330826163292,0.002598343387944624,100,9.70,7,10
385,3850,0.743160679936409,0.7162953794002533,0.0013432647872832603,100,9.72,3,10
386,3860,0.7913983285427093,0.7303113982081413,0.0030543462722562253,100,9.63,3,10
387,3870,0.6347271829843522,0.584000138938427,0.0025363522174302487,100,9.74,5,10
388,3880,0.6835089832544327,0.6379884138703347,0.0022760285413824023,100,9.73,8,10
389,3890,0.8320221990346909,0.7737181931734085,0.002915201190626249,100,9.75,3,10
390,3900,0.7463943213224411,0.6976670369505882,0.0024363642383832484,100,9.78,3,10
391,3910,0.779557141661644,0.7120534434914589,0.003375184650940355,100,9.80,5,10
392,3920,0.5467676669359207,0.5079166233539582,0.0019425523700192572,100,9.71,3,10
393,3930,0.8436256796121597,0.8084183484315872,0.0017603669315576554,100,9.76,3,10
394,3940,0.8436899006366729,0.8008442252874375,0.00214228292752523,100,9.86,8,10
395,3950,0.614858104288578,0.5448535785079003,0.0035002262389753013,100,9.73,4,10
396,3960,0.7362444922327995,0.679434958100319,0.0028404763113940136,100,9.76,5,10
397,3970,0.47729826271533965,0.42211523205041884,0.0027591515710810198,100,9.68,5,10
398,3980,0.9014242649078369,0.859290985763073,0.002106663710583234,100,9.74,4,10
399,3990,0.6476861298084259,0.6128358900547027,0.0017425117664970457,100,9.82,8,10
400,4000,0.5006987422704696,0.4075121238827705,0.004659330809954554,100,9.77,7,10
401,4010,0.9413491874933243,0.8936762094497681,0.002383648365503177,100,9.69,3,10
402,4020,0.5085493803024292,0.47102537006139755,0.0018762001651339232,100,9.69,3,10
403,4030,0.6963820993900299,0.6444612860679626,0.0025960400991607456,100,9.73,4,10
404,4040,0.778827303647995,0.7538653910160065,0.0012480954464990646,100,9.71,3,10
405,4050,0.8654105290770531,0.8168653905391693,0.002427256427472457,100,9.68,3,10
406,4060,0.5938090205192565,0.5586686640977859,0.0017570176743902266,100,9.75,3,10
407,4070,0.5094511896371842,0.44452560096979143,0.0032462794915772974,100,9.76,8,10
408,4080,0.8054741099476814,0.7718411758542061,0.0016816468676552176,100,9.77,8,10
409,4090,0.7709438234567643,0.7408759489655494,0.001503393715393031,100,9.77,4,10
410,4100,0.6363037884235382,0.5997657358646393,0.0018269021038577193,100,9.63,3,10
411,4110,0.6798472136259079,0.6319605484604836,0.0023943333071656525,100,9.56,3,10
412,4120,0.7354930639266968,0.6935047000646591,0.0020994180791603866,100,9.73,5,10
413,4130,0.7888461232185364,0.7464597150683403,0.002119320468045771,100,9.80,9,10
414,4140,0.8598559156060219,0.8316589072346687,0.0014098505969741381,100,9.56,3,10
415,4150,0.5654343605041504,0.522170341014862,0.002163200790528208,100,9.72,7,10
416,4160,1.0176673382520676,0.9586059540510178,0.0029530691914260387,100,9.80,3,10
417,4170,0.7859341263771057,0.7373971328139305,0.002426849177572876,100,9.71,4,10
418,4180,0.53134945333004,0.47290311455726625,0.0029223170829936864,100,9.74,5,10
419,4190,0.6770592123270035,0.6145023345947266,0.003127843758556992,100,9.83,9,10
420,4200,0.7518867284059525,0.6936058744788169,0.0029140423226635902,100,9.86,9,10
421,4210,0.5450149789452553,0.4516483962535858,0.004668329242849723,100,9.74,7,10
422,4220,0.6525820195674896,0.6105557173490525,0.0021013151097577067,100,9.72,5,10
423,4230,0.6276598602533341,0.5236852809786796,0.005198729241965338,100,9.56,3,10
424,4240,0.7481650441884995,0.711634737253189,0.001826514455024153,100,9.79,8,10
425,4250,0.6015747308731079,0.5516340717673301,0.0024970326223410664,100,9.82,8,10
426,4260,0.6681425303220749,0.6307400777935982,0.001870122240143246,100,9.76,6,10
427,4270,0.7069941222667694,0.6651600062847137,0.0020917055975587574,100,9.79,4,10
428,4280,0.5465280622243881,0.49183584898710253,0.002734610898187384,100,9.76,4,10
429,4290,0.789327722787857,0.753062081336975,0.0018132821802282705,100,9.64,3,10
430,4300,0.5124519363045692,0.4715867951512337,0.002043257182231173,100,9.76,8,10
431,4310,0.4071583032608032,0.35962227582931516,0.002376801596255973,100,9.72,4,10
432,4320,0.6337522238492965,0.5944141909480095,0.0019669019093271345,100,9.55,3,10
433,4330,0.5746523290872574,0.5097690597176552,0.003244163349882001,100,9.75,6,10
434,4340,0.8359741061925888,0.7984888195991516,0.0018742635362286818,100,9.87,8,10
435,4350,0.5819544970989228,0.5550000369548798,0.0013477232932928018,100,9.81,8,10
436,4360,0.6296196490526199,0.5707432061433793,0.0029438222518365365,100,9.71,4,10
437,4370,0.5834095895290374,0.5442932933568955,0.0019558146261260843,100,9.85,8,10
438,4380,0.5837496131658554,0.5609821885824203,0.0011383712680981262,100,9.82,7,10
439,4390,0.7663072794675827,0.7014627486467362,0.0032422266696812583,100,9.70,4,10
440,4400,0.8010984122753143,0.7636884585022926,0.0018704977352172135,100,9.80,8,10
441,4410,0.5744872078299522,0.5379717066884041,0.0018257748888572678,100,9.81,9,10
442,4420,0.6556981489062309,0.6187581673264504,0.001846998929977417,100,9.74,4,10
443,4430,0.7132274299860001,0.6639679983258248,0.0024629717052448543,100,9.67,5,10
444,4440,0.6002106577157974,0.5214765161275864,0.0039367073710309345,100,9.74,8,10
445,4450,0.6177489474415779,0.5427997276186943,0.0037474613287486135,100,9.72,5,10
446,4460,0.5526357233524323,0.43673179745674134,0.005795196490362286,100,9.60,3,10
447,4470,0.8553302437067032,0.780663113296032,0.0037333566055167467,100,9.73,4,10
448,4480,0.7521521627902985,0.691941836476326,0.0030105163430562245,100,9.76,7,10
449,4490,0.9530753493309021,0.910621041059494,0.002122715979930945,100,9.70,3,10
450,4500,0.6864033311605453,0.5763484686613083,0.005502743636316154,100,9.74,3,10
451,4510,1.723551931977272,1.6269241124391556,0.004831391223706305,100,9.69,3,10
452,4520,2.216377520561218,1.9551286220550537,0.013062445260584355,100,9.18,3,10
453,4530,1.9099367380142211,1.6832050681114197,0.011336583248339593,100,9.56,6,10
454,4540,2.3297516226768495,2.054298108816147,0.013772674021311104,100,9.17,3,10
455,4550,1.5400266766548156,1.4138951778411866,0.0063065759837627414,100,9.38,3,10
456,4560,0.9547110617160797,0.7363162815570832,0.010919738747179508,100,9.78,7,10
457,4570,1.2940246880054473,1.189059817790985,0.005248243024107068,100,9.81,6,10
458,4580,1.5962537944316864,1.3418139159679412,0.012721991923172027,100,9.71,3,10
459,4590,1.8475412726402283,1.754079383611679,0.004673093347810209,100,9.76,3,10
460,4600,1.1123461604118348,0.9806501001119614,0.006584803014993668,100,9.85,6,10
461,4610,1.1354107141494751,1.0127145141363143,0.006134809763170779,100,9.59,6,10
462,4620,1.151120775938034,1.0681292176246644,0.004149577952921391,100,9.70,3,10
463,4630,1.1765405178070067,1.1222240954637528,0.0027158203185535966,100,9.77,7,10
464,4640,1.1495288014411926,1.0907671570777893,0.0029380822088569403,100,9.78,6,10
465,4650,1.0170710504055023,0.9636110424995422,0.0026730001787655055,100,9.77,3,10
466,4660,0.9833732128143311,0.926789078116417,0.002829206670867279,100,9.68,3,10
467,4670,0.9930621743202209,0.9293565571308136,0.0031852809246629477,100,9.81,5,10
468,4680,0.877991259098053,0.7882785856723785,0.00448563335230574,100,9.64,6,10
469,4690,0.8945734381675721,0.8287224650382996,0.003292548714671284,100,9.73,8,10
470,4700,0.8647479236125946,0.7672578930854798,0.00487450227374211,100,9.82,8,10
471,4710,1.1086917519569397,1.0545281231403352,0.0027081818552687764,100,9.84,9,10
472,4720,0.8499253809452056,0.7772243827581405,0.0036350503214634955,100,9.67,3,10
473,4730,0.9168100237846375,0.8491024255752564,0.0033853796601761134,100,9.57,3,10
474,4740,0.9422317504882812,0.8919626653194428,0.0025134541909210386,100,9.73,5,10
475,4750,0.9065075695514679,0.8372696042060852,0.0034618982812389732,100,9.69,3,10
476,4760,1.0548942029476165,1.0101291298866273,0.002238253434188664,100,9.85,8,10
477,4770,0.6667202055454254,0.6015583544969558,0.003258092305622995,100,9.55,3,10
478,4780,1.0355253100395203,0.993856543302536,0.002083438422414474,100,9.72,4,10
479,4790,0.8876433849334717,0.8269994676113128,0.003032195603009313,100,9.76,6,10
480,4800,0.9774433672428131,0.9231663703918457,0.002713849802967161,100,9.70,6,10
481,4810,1.0589141130447388,0.9969055771827697,0.003100426879245788,100,9.73,5,10
482,4820,0.8996468901634216,0.8437688112258911,0.002793903899146244,100,9.66,3,10
483,4830,1.0697977364063262,1.0177403092384338,0.002602871460840106,100,9.69,3,10
484,4840,0.9022478342056275,0.8432894080877305,0.0029479210381396113,100,9.80,8,10
485,4850,1.0027934670448304,0.9562171578407288,0.0023288150114240125,100,9.80,8,10
486,4860,0.8509735941886902,0.7741078108549118,0.00384328925574664,100,9.76,6,10
487,4870,0.9785004138946534,0.9233401119709015,0.0027580152920563704,100,9.76,5,10
488,4880,0.9506798207759857,0.9006694465875625,0.002500518719898537,100,9.73,6,10
489,4890,0.862952908873558,0.7986659049987793,0.0032143500517122447,100,9.61,3,10
490,4900,1.0012286901474,0.9163953006267548,0.004241669678594917,100,9.58,3,10
491,4910,0.8907053887844085,0.8077909767627716,0.0041457202285528185,100,9.64,4,10
492,4920,1.0162131130695342,0.9514509379863739,0.0032381091732531786,100,9.72,6,10
493,4930,0.6945707976818085,0.6232591003179551,0.0035655850952025503,100,9.61,3,10
494,4940,0.8990516483783721,0.8504458248615265,0.002430291468044743,100,9.70,3,10
495,4950,0.857447674870491,0.7850113168358803,0.003621817787643522,100,9.62,3,10
496,4960,0.7740839749574662,0.7271716445684433,0.002345617244282039,100,9.59,3,10
497,4970,0.6036068141460419,0.5345303356647492,0.003453824034659192,100,9.78,8,10
498,4980,0.45724146217107775,0.37893373519182205,0.003915386460721493,100,9.81,7,10
499,4990,0.7657940030097962,0.7075223237276077,0.002913584101770539,100,9.80,3,10
500,5000,0.5774328887462616,0.48897122144699096,0.0044230831124878025,100,9.84,4,10
501,5010,0.7258767336606979,0.6684439867734909,0.002871636996860616,100,9.55,3,10
502,5020,0.6143104076385498,0.5388283848762512,0.0037741005944553763,100,9.81,7,10
503,5030,0.7987526834011078,0.756185157597065,0.002128376846667379,100,9.49,3,10
504,5040,0.5797010838985444,0.5007501184940338,0.003947547945426777,100,9.76,3,10
505,5050,0.707729896903038,0.6689681708812714,0.0019380863959668204,100,9.68,3,10
506,5060,0.6812061488628387,0.6360214293003082,0.002259236271493137,100,9.81,8,10
507,5070,0.689640286564827,0.6204216718673706,0.003460930421715602,100,9.85,8,10
508,5080,0.8208507031202317,0.759953573346138,0.0030448567180428655,100,9.71,4,10
509,5090,0.6674860119819641,0.6234809696674347,0.002200251471367665,100,9.78,7,10
510,5100,0.8577902555465698,0.8028365090489388,0.0027476873132400216,100,9.75,8,10
511,5110,0.8479381561279297,0.7941942602396012,0.0026871944457525386,100,9.69,3,10
512,5120,0.7011330842971801,0.6618316769599915,0.0019650703587103637,100,9.88,9,10
513,5130,0.6576767891645432,0.582077844440937,0.003779947035945952,100,9.63,4,10
514,5140,0.7990153640508652,0.7472824975848198,0.0025866427225992084,100,9.69,6,10
515,5150,0.8588325828313828,0.8157298237085342,0.0021551376092247667,100,9.76,5,10
516,5160,0.5502396047115325,0.47297572195529936,0.003863194363657385,100,9.67,3,10
517,5170,0.5316195547580719,0.4458417147397995,0.004288891691248864,100,9.80,7,10
518,5180,0.6931018382310867,0.6494550079107284,0.0021823414688697087,100,9.78,8,10
519,5190,0.6364264875650406,0.5855817854404449,0.002542235060536768,100,9.61,3,10
520,5200,0.8915423542261124,0.8615949392318726,0.0014973706158343703,100,9.86,8,10
521,5210,0.8393737226724625,0.791146083176136,0.0024113820669299456,100,9.79,7,10
522,5220,0.5590992450714112,0.4819235697388649,0.003858784170006402,100,9.52,3,10
523,5230,0.5669753283262253,0.510961563885212,0.0028006880878820085,100,9.71,6,10
524,5240,0.6180960565805436,0.5603798568248749,0.002885810533189215,100,9.84,6,10
525,5250,0.7577388554811477,0.7047928124666214,0.0026473018748220055,100,9.78,7,10
526,5260,0.5154698640108109,0.4476026505231857,0.0033933608152437954,100,9.66,8,10
527,5270,0.6433816179633141,0.6120143473148346,0.0015683634621382226,100,9.80,6,10
528,5280,0.8042050123214721,0.7522595196962356,0.0025972745039325672,100,9.86,9,10
529,5290,0.7688016831874848,0.6887921929359436,0.004000474343774841,100,9.74,8,10
530,5300,0.4118098109960556,0.3627504363656044,0.002452968827856239,100,9.59,3,10
531,5310,0.545539391040802,0.501755790412426,0.002189180097775534,100,9.65,3,10
532,5320,0.6155169308185577,0.5705237418413163,0.0022496590827358887,100,9.74,4,10
533,5330,0.44657529294490816,0.3678931027650833,0.003934109304100275,100,9.77,8,10
534,5340,0.5739499911665916,0.522793197631836,0.0025578393309842796,100,9.76,3,10
535,5350,0.5353530764579773,0.4747340500354767,0.003030951628170442,100,9.66,3,10
536,5360,0.8366773426532745,0.7877871111035347,0.0024445114617265063,100,9.69,3,10
537,5370,0.5166287928819656,0.4661590114235878,0.002523489444865845,100,9.77,3,10
538,5380,0.5585628002882004,0.5160267353057861,0.0021268034644890575,100,9.81,8,10
539,5390,0.48747465908527376,0.43168696463108064,0.0027893844118807463,100,9.53,3,10
540,5400,0.6454186499118805,0.5812925025820732,0.00320630754576996,100,9.82,7,10
541,5410,0.5873901456594467,0.5364316016435623,0.0025479271134827286,100,9.80,8,10
542,5420,0.5569417595863342,0.5148073703050613,0.002106719560106285,100,9.71,5,10
543,5430,0.6087615489959717,0.5597676932811737,0.002449692755180877,100,9.77,3,10
544,5440,0.6671142473816871,0.6011596098542213,0.0032977318376651967,100,9.79,8,10
545,5450,0.5874706447124481,0.5243466183543205,0.0031562010626657866,100,9.68,3,10
546,5460,0.6253798276185989,0.5928859859704971,0.0016246917017269879,100,9.75,6,10
547,5470,0.6371434181928635,0.582055589556694,0.0027543914009584116,100,9.74,3,10
548,5480,0.4903260186314583,0.4456572338938713,0.0022334393812343477,100,9.73,3,10
549,5490,0.7360752671957016,0.6767617836594582,0.002965674803999718,100,9.80,7,10
550,5500,0.531513112783432,0.48844216763973236,0.002153547533089295,100,9.83,5,10
551,5510,0.6159540683031082,0.559939831495285,0.002800712228054181,100,9.79,4,10
552,5520,0.4388690322637558,0.396182644367218,0.002134319767355919,100,9.57,3,10
553,5530,0.626411896944046,0.5933653712272644,0.001652326400653692,100,9.74,4,10
554,5540,0.6883302450180053,0.6457907587289811,0.0021269745077006517,100,9.67,4,10
555,5550,0.5517490446567536,0.5128104388713837,0.0019469307502731682,100,9.82,9,10
556,5560,0.597958767414093,0.5598001793026924,0.0019079297242569737,100,9.79,3,10
557,5570,0.5897020936012268,0.5037601873278618,0.004297095024958253,100,9.63,4,10
558,5580,0.8568262785673142,0.7959615498781204,0.003043236258963589,100,9.87,5,10
559,5590,0.7290150701999665,0.6618568047881126,0.0033579139271751046,100,9.71,5,10
560,5600,0.9428116708993912,0.8758106827735901,0.003350049612345174,100,9.74,3,10
561,5610,0.8563346713781357,0.8007514491677284,0.002779161330545321,100,9.70,3,10
562,5620,0.7816161692142487,0.7154949218034744,0.0033060621353797615,100,9.69,3,10
563,5630,0.7818121939897538,0.7252146869897842,0.002829875643510604,100,9.76,7,10
564,5640,0.8006487369537354,0.7431138455867767,0.002876744302920997,100,9.73,5,10
565,5650,0.805974742770195,0.7770091131329536,0.0014482813639915548,100,9.67,3,10
566,5660,0.757511505484581,0.7264817222952843,0.0015514892700593918,100,9.85,8,10
567,5670,0.7345050871372223,0.6928981244564056,0.002080348692834377,100,9.73,3,10
568,5680,0.5778378576040268,0.5285073474049569,0.0024665254983119666,100,9.77,3,10
569,5690,0.7080395370721817,0.6512018516659737,0.0028418842644896357,100,9.66,3,10
570,5700,0.5185528010129928,0.46624373495578764,0.002615453305770643,100,9.70,3,10
571,5710,0.4816193342208862,0.4317952856421471,0.0024912029039114714,100,9.82,9,10
572,5720,0.7895357847213745,0.7513431549072266,0.0019096316944342106,100,9.79,9,10
573,5730,0.3922014102339745,0.3385020956397057,0.0026849656947888433,100,9.75,3,10
574,5740,0.7877556711435318,0.7441351175308227,0.002181027451297268,100,9.72,3,10
575,5750,0.746555557847023,0.6861081689596176,0.003022370052349288,100,9.79,8,10
576,5760,0.7823612660169601,0.7591361567378044,0.0011612548449193127,100,9.84,8,10
577,5770,0.6839224576950074,0.6548865377902985,0.001451796140463557,100,9.66,3,10
578,5780,0.710603192448616,0.6894033923745155,0.0010599901695968583,100,9.61,3,10
579,5790,0.826180961728096,0.7801528170704841,0.002301406770129688,100,9.72,5,10
580,5800,0.5545124769210815,0.49337480664253236,0.00305688353619189,100,9.74,4,10
581,5810,0.5626812607049942,0.47533245384693146,0.004367440511123278,100,9.73,3,10
582,5820,0.4932232737541199,0.4215353190898895,0.00358439752671984,100,9.79,8,10
583,5830,0.5512753278017044,0.4906631976366043,0.00303060669102706,100,9.81,7,10
584,5840,0.6345101177692414,0.6096278890967369,0.0012441120110452176,100,9.78,6,10
585,5850,0.5528700992465019,0.4941885739564896,0.0029340761597268284,100,9.77,8,10
586,5860,0.5683702260255814,0.5127082988619804,0.0027830963612359484,100,9.82,7,10
587,5870,0.7595120131969452,0.707503528892994,0.0026004239087342286,100,9.79,3,10
588,5880,0.5154617577791214,0.4331068366765976,0.004117746226256713,100,9.75,8,10
589,5890,0.4488503187894821,0.41251962780952456,0.0018165345361921936,100,9.85,8,10
590,5900,0.7150602668523789,0.6720789387822151,0.002149066876154393,100,9.80,7,10
591,5910,0.4610841110348701,0.4145767748355865,0.0023253666353411973,100,9.76,3,10
592,5920,0.8045629620552063,0.758771401643753,0.002289577644842211,100,9.73,5,10
593,5930,0.6635265946388245,0.6089592069387436,0.0027283692557830363,100,9.78,7,10
594,5940,0.6071600273251534,0.5764104664325714,0.0015374780836282299,100,9.76,4,10
595,5950,0.5720791459083557,0.5392367541790009,0.0016421193984569981,100,9.82,7,10
596,5960,0.5697727471590042,0.5254469454288483,0.0022162904147990047,100,9.83,3,10
597,5970,0.6985174238681793,0.6646514311432838,0.0016932995960814879,100,9.58,3,10
598,5980,0.7059788107872009,0.6638048022985459,0.0021087005821755155,100,9.81,8,10
599,5990,0.49602763056755067,0.4324015647172928,0.0031813036446692424,100,9.84,8,10
600,6000,0.799500572681427,0.7368752360343933,0.003131266328273341,100,9.66,3,10
601,6010,0.7176566749811173,0.6484285116195678,0.0034614087839145214,100,9.73,3,10
602,6020,0.9550712943077088,0.9335616886615753,0.0010754803864983843,100,9.57,3,10
603,6030,0.87458076775074,0.8172071680426598,0.002868680421670433,100,9.83,8,10
604,6040,0.559329305589199,0.4665493845939636,0.00463899620808661,100,9.70,7,10
605,6050,0.844342264533043,0.8210435837507248,0.001164933843392646,100,9.75,3,10
606,6060,0.4491319268941879,0.3715314343571663,0.0038800244976300744,100,9.78,4,10
607,6070,0.8050005733966827,0.7809482991695404,0.0012026137759676204,100,9.78,4,10
608,6080,0.7860922768712044,0.7579483538866043,0.0014071962388698012,100,9.73,3,10
609,6090,0.5856876626610756,0.5407749325037002,0.002245637262240052,100,9.65,3,10
610,6100,0.7077707469463348,0.6641403257846832,0.0021815212618093937,100,9.89,8,10
611,6110,0.5791068255901337,0.5252302438020706,0.0026938286202494053,100,9.73,3,10
612,6120,0.999366843700409,0.9729483112692833,0.0013209262571763248,100,9.90,8,10
613,6130,0.65537149310112,0.6104584068059922,0.0022456540464190766,100,9.88,5,10
614,6140,0.509329092502594,0.4676776319742203,0.002082572953077033,100,9.79,8,10
615,6150,0.8391728937625885,0.8197957694530487,0.0009688559890491888,100,9.82,3,10
616,6160,0.6943906664848327,0.6483388692140579,0.0023025896174658556,100,9.70,3,10
617,6170,0.803328812122345,0.7493650406599045,0.002698189037619159,100,9.86,8,10
618,6180,0.6691667020320893,0.6419552773237228,0.0013605713611468673,100,9.78,8,10
619,6190,0.5289736211299896,0.4747525542974472,0.0027110531707876364,100,9.76,4,10
620,6200,0.596696737408638,0.5622915044426918,0.0017202613562403712,100,9.85,8,10
621,6210,0.5553438574075699,0.5236217826604843,0.0015861035528359935,100,9.64,3,10
622,6220,1.0114389181137085,0.9985043406486511,0.0006467289102147333,100,9.81,7,10
623,6230,0.6288624733686448,0.559061561524868,0.0034900458427728153,100,9.74,3,10
624,6240,0.37677202969789503,0.3323338985443115,0.002221906534396112,100,9.64,3,10
625,6250,0.7185544103384018,0.6626350685954094,0.002795966641861014,100,9.67,3,10
626,6260,0.811901792883873,0.7555741667747498,0.002816380505100824,100,9.77,8,10
627,6270,0.7477357849478722,0.7217524141073227,0.0012991685245651752,100,9.80,8,10
628,6280,0.6403253555297852,0.5876262694597244,0.002634955063695088,100,9.74,7,10
629,6290,0.769363260269165,0.7457046523690224,0.0011829305949504487,100,9.69,3,10
630,6300,0.788212463259697,0.7560792326927185,0.00160666236479301,100,9.74,3,10
631,6310,0.727104789018631,0.693972134590149,0.0016566320118727162,100,9.81,8,10
632,6320,0.8112985402345657,0.7648359596729278,0.002323129354044795,100,9.75,8,10
633,6330,0.6901530474424362,0.646708357334137,0.0021722346878959796,100,9.70,5,10
634,6340,0.572695454955101,0.5344845056533813,0.0019105478655546903,100,9.78,7,10
635,6350,0.7641879349946976,0.7317316174507141,0.001622815732844174,100,9.76,4,10
636,6360,0.6665542244911193,0.5909599542617798,0.0037797136115841567,100,9.67,3,10
637,6370,0.7134644448757171,0.6520000696182251,0.0030732190178241582,100,9.73,8,10
638,6380,0.661649739742279,0.5698810413479805,0.004588434658944607,100,9.78,3,10
639,6390,0.8866850584745407,0.7852099075913429,0.005073757446371019,100,9.72,7,10
640,6400,0.938675782084465,0.8736220300197601,0.0032526883762329815,100,9.81,8,10
641,6410,0.8591267138719558,0.7154311150312423,0.007184779283124954,100,9.81,9,10
642,6420,0.7367571145296097,0.6549456849694252,0.004090571182314306,100,9.76,7,10
643,6430,0.786693224310875,0.7247440740466118,0.003097457019612193,100,9.77,8,10
644,6440,0.8794380366802216,0.8361847996711731,0.002162662160117179,100,9.85,7,10
645,6450,0.8579839855432511,0.8024079829454422,0.002778799954103306,100,9.73,8,10
646,6460,0.7027792155742645,0.6648760229349137,0.0018951595644466578,100,9.79,8,10
647,6470,0.6462521493434906,0.5704442456364631,0.0037903954507783055,100,9.78,3,10
648,6480,0.8351128906011581,0.801317447423935,0.0016897718072868884,100,9.85,7,10
649,6490,0.7396682560443878,0.7128603547811508,0.0013403950448264367,100,9.69,3,10
650,6500,0.5604198336601257,0.5162815302610397,0.002206914664566284,100,9.70,4,10
651,6510,0.5627640426158905,0.5261365815997123,0.0018313730455702172,100,9.71,3,10
652,6520,0.6569323658943176,0.609596210718155,0.0023668077716138213,100,9.76,3,10
653,6530,0.892211177945137,0.8547554910182953,0.0018727839400526137,100,9.69,3,10
654,6540,0.6420123487710953,0.606327372789383,0.0017842483764979988,100,9.59,3,10
655,6550,0.6516445308923722,0.6127341330051422,0.001945520011940971,100,9.65,3,10
656,6560,0.37179704010486603,0.3175906836986542,0.0027103177504613995,100,9.62,3,10
657,6570,0.7115411669015884,0.6568956568837165,0.002732275179005228,100,9.60,3,10
658,6580,0.6530165731906891,0.6042383819818496,0.0024389100275584497,100,9.88,9,10
659,6590,0.5822127014398575,0.5354109019041061,0.002340090007055551,100,9.64,3,10
660,6600,0.752980861067772,0.7045657187700272,0.002420757035724819,100,9.81,7,10
661,6610,0.8309922039508819,0.8080948233604431,0.0011448690871475264,100,9.82,8,10
662,6620,0.7158336997032165,0.6787558138370514,0.0018538942371378654,100,9.82,8,10
663,6630,0.6296312212944031,0.5903153717517853,0.0019657927856314926,100,9.75,8,10
664,6640,0.6700852751731873,0.6394681245088577,0.0015308575195376762,100,9.77,8,10
665,6650,0.5543495401740074,0.5125796973705292,0.002088492119219154,100,9.80,8,10
666,6660,0.6195010483264923,0.5504521325230598,0.003452445875154808,100,9.84,9,10
667,6670,0.9552175015211105,0.9044994965195656,0.0025359009974636137,100,9.78,7,10
668,6680,1.753607153892517,1.6101682037115097,0.007171946526796091,100,9.72,7,10
669,6690,1.2471744477748872,1.1387863278388977,0.0054194066440686585,100,9.70,7,10
670,6700,1.457178321480751,1.356938150525093,0.005012008128687739,100,9.79,7,10
671,6710,0.9814966976642608,0.9119034945964813,0.003479659976437688,100,9.64,3,10
672,6720,1.0868782818317413,1.0062004446983337,0.004033891926519572,100,9.41,3,10
673,6730,1.3411816239356995,1.1971493482589721,0.00720161204226315,100,9.74,4,10
674,6740,1.5639953523874284,1.4684164702892304,0.00477894552750513,100,9.61,3,10
675,6750,1.078787475824356,0.9480863362550735,0.0065350566408596935,100,9.71,5,10
676,6760,1.5255645006895064,1.4241000413894653,0.005073222331702709,100,9.86,8,10
677,6770,1.0139591217041015,0.92412870824337,0.004491519881412387,100,9.78,5,10
678,6780,1.093261682987213,1.030938720703125,0.0031161478604190052,100,9.79,7,10
679,6790,0.7919884622097015,0.7294080883264542,0.003129018296021968,100,9.69,3,10
680,6800,1.0279612720012665,0.9845608621835709,0.002170020341873169,100,9.77,4,10
681,6810,0.9831935971975326,0.9206161975860596,0.003128870237560477,100,9.73,3,10
682,6820,1.0554704368114471,1.0054058402776718,0.0025032303994521497,100,9.73,3,10
683,6830,0.8420710414648056,0.7934699952602386,0.00243005201627966,100,9.62,3,10
684,6840,0.889958256483078,0.8454292207956314,0.002226451676688157,100,9.86,9,10
685,6850,0.9423533976078033,0.9192932963371276,0.0011530054718605243,100,9.60,3,10
686,6860,1.0536383777856826,0.9983201026916504,0.0027659136700094677,100,9.83,5,10
687,6870,0.9470834136009216,0.8856615751981736,0.0030710920284036545,100,9.73,4,10
688,6880,0.8299335926771164,0.7862182050943375,0.0021857699437532576,100,9.87,8,10
689,6890,0.691517785191536,0.6252577990293503,0.003312999219633639,100,9.75,3,10
690,6900,0.7466777086257934,0.6904517114162445,0.002811300026951358,100,9.71,5,10
691,6910,0.725384458899498,0.6632952108979225,0.003104462136980146,100,9.82,8,10
692,6920,0.8893235772848129,0.850486832857132,0.001941837213234976,100,9.76,4,10
693,6930,0.8427617579698563,0.807852590084076,0.001745458718505688,100,9.75,5,10
694,6940,0.8197686433792114,0.7772077798843384,0.0021280432934872805,100,9.77,5,10
695,6950,0.9689619243144989,0.9089611172676086,0.0030000402650330214,100,9.84,9,10
696,6960,0.8141168683767319,0.7691461145877838,0.00224853792169597,100,9.66,3,10
697,6970,1.0177210927009583,0.9886026799678802,0.0014559201721567661,100,9.66,3,10
698,6980,0.523408842086792,0.486019104719162,0.001869486944633536,100,9.72,3,10
699,6990,0.5615518808364868,0.5040913552045823,0.002873025978624355,100,9.63,3,10
700,7000,0.9789622694253921,0.9326032310724258,0.0023179512936621904,100,9.69,3,10
701,7010,0.8550399124622345,0.818757164478302,0.0018141382199246437,100,9.84,8,10
702,7020,0.7256946176290512,0.6658087253570557,0.002994293998926878,100,9.73,3,10
703,7030,0.7183348596096039,0.6587534129619599,0.0029790725151542575,100,9.67,3,10
704,7040,0.872891041636467,0.8018634647130967,0.0035513780487235634,100,9.72,4,10
705,7050,0.6236486256122589,0.551181235909462,0.0036233700084267184,100,9.84,8,10
706,7060,0.9616943180561066,0.9299180120229721,0.0015888160007307306,100,9.86,8,10
707,7070,0.636261910200119,0.547738316655159,0.0044261801638640465,100,9.82,8,10
708,7080,0.7161813348531723,0.6439556509256363,0.0036112840425630566,100,9.85,8,10
709,7090,0.9339879214763641,0.9033916175365448,0.0015298153244657441,100,9.74,5,10
710,7100,0.8821557998657227,0.8497493624687195,0.0016203211125684902,100,9.73,5,10
711,7110,0.8066975593566894,0.7438659191131591,0.003141582093667239,100,9.81,3,10
712,7120,0.6102142363786698,0.5845012366771698,0.0012856495333835483,100,9.68,3,10
713,7130,0.9307936072349549,0.8931165099143982,0.0018838552670786158,100,9.78,8,10
714,7140,0.5549260288476944,0.5116632953286171,0.002163136831950396,100,9.76,7,10
715,7150,0.5845527321100235,0.5176226034760475,0.0033465066750068217,100,9.75,4,10
716,7160,0.6773082613945007,0.6427493527531624,0.0017279461957514287,100,9.75,3,10
717,7170,0.6446381866931915,0.6155907541513443,0.0014523711390211247,100,9.80,7,10
718,7180,0.5947288125753403,0.5240741431713104,0.003532732982421294,100,9.74,3,10
719,7190,0.5876659065485,0.534114995598793,0.002677545713959262,100,9.87,9,10
720,7200,0.6593257278203964,0.6263549834489822,0.0016485374915646389,100,9.75,3,10
721,7210,0.5393569380044937,0.5039183080196381,0.001771931443363428,100,9.72,4,10
722,7220,0.5641134962439537,0.5244181424379348,0.001984767595422454,100,9.88,8,10
723,7230,0.6345370069146157,0.6053129196166992,0.0014612044120440259,100,9.72,8,10
724,7240,0.5080407083034515,0.44811215400695803,0.0029964273853693157,100,9.68,3,10
725,7250,0.5093130081892013,0.4702789276838303,0.0019517043547239155,100,9.75,3,10
726,7260,0.7773899137973785,0.752981784939766,0.0012204066035337747,100,9.84,7,10
727,7270,0.6873490512371063,0.6523391082882881,0.0017504979856312274,100,9.80,7,10
728,7280,0.49098004549741747,0.4399897187948227,0.002549516082217451,100,9.77,7,10
729,7290,0.5650776743888855,0.5278989613056183,0.0018589352766866796,100,9.77,7,10
730,7300,0.7311266407370567,0.6931301400065422,0.001899824549764162,100,9.73,3,10
731,7310,0.6790482684969902,0.6342054530978203,0.002242141042370349,100,9.66,3,10
732,7320,0.9008294850587845,0.8671351104974747,0.0016847188555402682,100,9.75,7,10
733,7330,0.5831067025661468,0.5339994877576828,0.002455361015017843,100,9.84,8,10
734,7340,0.7253955364227295,0.6796555519104004,0.002286999017815106,100,9.82,6,10
735,7350,0.34434469491243364,0.2890253111720085,0.00276596921030432,100,9.84,9,10
736,7360,0.5116410344839096,0.4544631943106651,0.0028588920511538165,100,9.74,3,10
737,7370,0.7356031119823456,0.68770951628685,0.00239468029467389,100,9.79,8,10
738,7380,0.5305120557546615,0.47445439249277116,0.0028028831933625043,100,9.87,8,10
739,7390,0.6963863551616669,0.65803042948246,0.0019177958252839743,100,9.79,7,10
740,7400,0.769147452712059,0.734723299741745,0.0017212078324519097,100,9.65,3,10
741,7410,0.647762006521225,0.6063087552785873,0.0020726621092762797,100,9.74,5,10
742,7420,0.8432975828647613,0.8108803242444992,0.0016208626359002665,100,9.78,3,10
743,7430,0.5684386909008026,0.5416516199707985,0.0013393534754868597,100,9.71,6,10
744,7440,0.5093443661928176,0.4763215646147728,0.001651140404283069,100,9.80,8,10
745,7450,0.8799242526292801,0.8403232008218765,0.0019800515961833297,100,9.78,4,10
746,7460,0.6599877119064331,0.6367548137903214,0.0011616449046414346,100,9.82,3,10
747,7470,0.5010856002569198,0.4614576444029808,0.001981397729832679,100,9.78,8,10
748,7480,0.8134263664484024,0.7927006036043167,0.0010362886248913127,100,9.65,5,10
749,7490,0.6873086094856262,0.6382791429758072,0.00245147330861073,100,9.85,8,10
750,7500,0.75047088265419,0.714872482419014,0.0017799198132706806,100,9.79,3,10
751,7510,0.5692014962434768,0.5267684191465378,0.0021216540080786217,100,9.81,8,10
752,7520,0.5195115283131599,0.48420838117599485,0.001765157253248617,100,9.62,3,10
753,7530,0.40731591880321505,0.3516893520951271,0.002781328116543591,100,9.67,4,10
754,7540,0.6972845017910003,0.6590893715620041,0.0019097559787041973,100,9.72,4,10
755,7550,0.5832440629601479,0.5417558282613755,0.002074411793728359,100,9.60,3,10
756,7560,0.6982002168893814,0.6750481933355331,0.0011576011165743694,100,9.74,7,10
757,7570,0.7278204262256622,0.6879155158996582,0.00199524553027004,100,9.60,3,10
758,7580,0.7496401518583298,0.7208502620458603,0.0014394938440091209,100,9.71,4,10
759,7590,0.6693844482302665,0.6143042564392089,0.0027540100098121913,100,9.78,8,10
760,7600,0.7881945788860321,0.7461255222558976,0.0021034529047028626,100,9.78,3,10
761,7610,0.7146832078695298,0.6818124756217003,0.001643536746269092,100,9.83,8,10
762,7620,0.8456587061285973,0.8051880270242691,0.0020235332602169366,100,9.76,3,10
763,7630,0.615655854344368,0.5456279456615448,0.003501395343482727,100,9.81,7,10
764,7640,0.6863396912813187,0.6582466006278992,0.0014046544325537979,100,9.80,8,10
765,7650,0.8030716329813004,0.7671005085110665,0.0017985557817155496,100,9.75,3,10
766,7660,0.9041868180036545,0.879839152097702,0.0012173837458249182,100,9.84,8,10
767,7670,0.7316820979118347,0.6889632150530816,0.002135944308247417,100,9.84,7,10
768,7680,0.6273910373449325,0.5851152181625366,0.002113790980365593,100,9.83,9,10
769,7690,0.42490114867687223,0.3794328421354294,0.0022734152153134346,100,9.64,4,10
770,7700,0.5977319464087486,0.5498321980237961,0.00239498756127432,100,9.68,4,10
771,7710,0.7895803406834603,0.7590862810611725,0.0015247027738951146,100,9.74,4,10
772,7720,0.9957166641950608,0.9665112540125846,0.0014602703740820289,100,9.70,3,10
773,7730,0.5999865382909775,0.5655019879341125,0.0017242279573110864,100,9.79,8,10
774,7740,0.554305350780487,0.5216922521591186,0.0016306550274748587,100,9.72,3,10
775,7750,0.8677984803915024,0.830900713801384,0.0018448874412570148,100,9.76,3,10
776,7760,0.46665163338184357,0.4233294814825058,0.0021661071106791495,100,9.85,9,10
777,7770,0.6366043671965599,0.5964091122150421,0.002009762782836333,100,9.83,9,10
778,7780,0.6697528719902038,0.6321737349033356,0.0018789565932820552,100,9.77,7,10
779,7790,0.6770312786102295,0.6399313569068908,0.0018549961474491282,100,9.89,8,10
780,7800,0.6256781473755837,0.6039946779608727,0.0010841738097951748,100,9.64,3,10
781,7810,0.5874834090471268,0.5571075990796089,0.001518790733825881,100,9.76,3,10
782,7820,0.7089064061641693,0.6394616186618804,0.0034722390162642116,100,9.85,8,10
783,7830,1.0130049586296082,0.968842451274395,0.0022081254719523713,100,9.87,8,10
784,7840,0.519692850112915,0.47181643843650817,0.0023938202066347003,100,9.82,8,10
785,7850,0.7504819691181183,0.6937349885702133,0.0028373494220431893,100,9.82,9,10
786,7860,0.9234647750854492,0.8608235716819763,0.003132059524068609,100,9.69,4,10
787,7870,1.0802425354719163,1.0136687874794006,0.0033286873484030368,100,9.69,5,10
788,7880,0.7644610732793808,0.7073055252432823,0.002857777534518391,100,9.74,7,10
789,7890,0.6682258248329163,0.6184034228324891,0.0024911199376219883,100,9.76,4,10
790,7900,0.7921165496110916,0.7211905092000961,0.003546302061295137,100,9.78,4,10
791,7910,0.8894945323467255,0.8600621223449707,0.0014716209145262838,100,9.82,7,10
792,7920,0.7717915654182435,0.7328575924038887,0.001946698038955219,100,9.63,3,10
793,7930,0.5873827874660492,0.49981422573328016,0.00437842850224115,100,9.66,3,10
794,7940,0.7924508720636367,0.7457072317600251,0.00233718145173043,100,9.86,5,10
795,7950,0.8286876112222672,0.7757337257266045,0.002647694210463669,100,9.74,3,10
796,7960,0.8136692911386489,0.7575479179620743,0.0028060681535862384,100,9.75,5,10
797,7970,0.8458828836679458,0.7987615972757339,0.0023560638481285425,100,9.63,3,10
798,7980,0.8833159804344177,0.8509390771389007,0.0016188449051696807,100,9.88,8,10
799,7990,0.749288409948349,0.7189586579799652,0.0015164875701884739,100,9.68,3,10
800,8000,0.6915546804666519,0.6360195621848106,0.0027767562780354636,100,9.76,3,10
801,8010,1.0007892012596131,0.9653317898511886,0.0017728709906805306,100,9.80,8,10
802,8020,0.6652570456266403,0.6332076638936996,0.0016024693613871932,100,9.77,5,10
803,8030,0.7906735390424728,0.7540952682495117,0.0018289138897671364,100,9.80,7,10
804,8040,0.8242497354745865,0.8008642241358757,0.0011692762025631964,100,9.80,8,10
805,8050,0.7364226043224334,0.7104209274053573,0.0013000837643630803,100,9.82,3,10
806,8060,0.7527532309293747,0.7144613265991211,0.001914595303242095,100,9.64,3,10
807,8070,0.7115133911371231,0.6786376178264618,0.0016437885748018743,100,9.88,8,10
808,8080,0.6804063320159912,0.6592594012618065,0.0010573466308414936,100,9.85,9,10
809,8090,0.7239400237798691,0.6915328502655029,0.0016203589369979455,100,9.60,3,10
810,8100,0.7820763438940048,0.7610402405261993,0.0010518052102270303,100,9.79,7,10
811,8110,0.7350102424621582,0.6982187777757645,0.0018395729610347189,100,9.78,7,10
812,8120,0.6287097066640854,0.5957462698221206,0.0016481720173032953,100,9.73,4,10
813,8130,0.6153948605060577,0.5715820223093033,0.0021906422160100194,100,9.75,4,10
814,8140,0.5499126493930817,0.49239158928394317,0.0028760532615706323,100,9.67,4,10
815,8150,0.6176568865776062,0.5399890869855881,0.0038833898142911494,100,9.78,8,10
816,8160,0.6394953578710556,0.5886248037219047,0.0025435273535549642,100,9.84,8,10
817,8170,0.7397641181945801,0.7122931122779846,0.001373550204152707,100,9.84,7,10
818,8180,0.5495655447244644,0.47251745164394376,0.003852404758799821,100,9.68,3,10
819,8190,0.7908832401037216,0.7434427618980408,0.002372024867509026,100,9.84,8,10
820,8200,0.5172176986932755,0.4687275648117065,0.0024245067004812883,100,9.85,7,10
821,8210,0.9998867839574814,0.9703652039170265,0.0014760787918930874,100,9.75,3,10
822,8220,0.8106797099113464,0.763797152042389,0.002344127916148864,100,9.85,8,10
823,8230,0.7338529109954834,0.6992208242416382,0.0017316041936283,100,9.76,7,10
824,8240,0.8129580616950989,0.7877349406480789,0.0012611557038326282,100,9.81,7,10
825,8250,0.7132600665092468,0.6699255853891373,0.0021667241875547917,100,9.84,8,10
826,8260,0.7388429328799248,0.7124143600463867,0.0013214285718277097,100,9.85,8,10
827,8270,0.6872362077236176,0.6454800248146058,0.002087809036311228,100,9.77,4,10
828,8280,0.765121477842331,0.7144988238811493,0.0025311327452072875,100,9.83,7,10
829,8290,0.7585933834314347,0.7137869998812676,0.002240319229895249,100,9.84,8,10
830,8300,0.8181127876043319,0.7596172243356705,0.0029247774436953478,100,9.80,7,10
831,8310,0.8579635173082352,0.8219865292310715,0.0017988487779803108,100,9.80,8,10
832,8320,0.44669710993766787,0.377853786945343,0.0034421662880049554,100,9.62,3,10
833,8330,0.6178766012191772,0.5817154198884964,0.0018080590220051818,100,9.85,7,10
834,8340,0.8910338252782821,0.8530495524406433,0.0018992142693605274,100,9.80,8,10
835,8350,0.5343141615390777,0.49118714332580565,0.0021563510643318297,100,9.81,5,10
836,8360,0.44932359606027605,0.41138480305671693,0.0018969391181599348,100,9.87,8,10
837,8370,0.6444766491651535,0.6238731056451797,0.0010301773552782833,100,9.84,8,10
838,8380,0.8211865812540055,0.7898733884096145,0.0015656602336093783,100,9.74,4,10
839,8390,0.8112093150615692,0.7754587769508362,0.001787527248961851,100,9.87,8,10
840,8400,0.74086993932724,0.7181171685457229,0.0011376388974895235,100,9.81,8,10
841,8410,0.8619822710752487,0.8261970609426499,0.0017892606891109608,100,9.76,4,10
842,8420,0.5753600716590881,0.5459480091929436,0.0014706031244713814,100,9.76,5,10
843,8430,0.6438065484166146,0.6120682388544083,0.0015869154063693713,100,9.66,3,10
844,8440,0.8309070736169815,0.8083280593156814,0.0011289512454823124,100,9.72,3,10
845,8450,0.7971990615129471,0.7737532079219818,0.0011722927883965895,100,9.82,9,10
846,8460,0.6576973080635071,0.6232061982154846,0.0017245554481633008,100,9.83,8,10
847,8470,0.5702562391757965,0.5155528366565705,0.002735170595406089,100,9.77,3,10
848,8480,0.7578011065721512,0.7393134325742722,0.0009243840519047808,100,9.73,4,10
849,8490,0.7650260984897613,0.7278425574302674,0.0018591771491628605,100,9.72,7,10
850,8500,0.8499123871326446,0.8246160984039307,0.0012648145610000938,100,9.67,3,10
851,8510,0.8948733538389206,0.8684002548456192,0.0013236549129942432,100,9.82,8,10
852,8520,0.5870205402374268,0.5485740065574646,0.0019223265117034316,100,9.76,4,10
853,8530,0.8718491524457932,0.8478048264980316,0.0012022163486108185,100,9.63,4,10
854,8540,0.8258875489234925,0.790311512351036,0.0017788023280445487,100,9.71,3,10
855,8550,0.5806329846382141,0.5211375564336777,0.002974771380831953,100,9.84,5,10
856,8560,0.8296666413545608,0.7939463779330254,0.0017860127380117774,100,9.79,9,10
857,8570,0.7401640743017197,0.6880505159497261,0.002605677951942198,100,9.74,3,10
858,8580,0.7278719782829285,0.6671541973948478,0.003035889326929464,100,9.79,8,10
859,8590,0.9676899135112762,0.8882025420665741,0.003974367951741442,100,9.65,3,10
860,8600,0.611353999376297,0.4571185290813446,0.0077117737382650375,100,9.73,5,10
861,8610,0.6993692547082901,0.5370315253734589,0.008116886555217206,100,9.78,3,10
862,8620,0.6260104060173035,0.5693286716938019,0.0028340863791527227,100,9.68,3,10
863,8630,0.623090922832489,0.5556008487939834,0.0033745039138011633,100,9.73,7,10
864,8640,0.43014159202575686,0.3682959035038948,0.0030922843725420535,100,9.60,3,10
865,8650,0.8964392811059951,0.8670409739017486,0.0014699150866363197,100,9.77,7,10
866,8660,0.821531030535698,0.7849007397890091,0.0018315152497962116,100,9.88,9,10
867,8670,0.4288689762353897,0.37604973167181016,0.0026409624377265574,100,9.81,8,10
868,8680,0.6315129190683365,0.6036908954381943,0.0013911016438214574,100,9.85,8,10
869,8690,0.6287319004535675,0.574424822628498,0.0027153540118888485,100,9.78,3,10
870,8700,0.5597755968570709,0.5350046455860138,0.0012385478155920282,100,9.84,8,10
871,8710,0.539786359667778,0.5111329525709152,0.0014326704433187843,100,9.73,8,10
872,8720,0.7488142043352127,0.7213303998112679,0.0013741904869675637,100,9.80,3,10
873,8730,0.7138395994901657,0.6736634194850921,0.0020088089746423065,100,9.78,7,10
874,8740,0.5400516256690026,0.477094766497612,0.0031478425371460617,100,9.67,3,10
875,8750,0.5473525792360305,0.48918778002262114,0.002908239996759221,100,9.76,3,10
876,8760,0.6379285633563996,0.5965055122971534,0.0020711526623927055,100,9.83,8,10
877,8770,0.6205431342124939,0.5951186776161194,0.0012712227937299759,100,9.86,8,10
878,8780,0.5839739620685578,0.5568839073181152,0.0013545026333304123,100,9.79,4,10
879,8790,0.4953730136156082,0.4320275977253914,0.0031672705430537463,100,9.80,5,10
880,8800,0.891624441742897,0.8449080973863602,0.002335816690174397,100,9.77,4,10
881,8810,0.6090961620211601,0.5709245786070823,0.001908579358132556,100,9.69,3,10
882,8820,0.57208731174469,0.5136487483978271,0.0029219281452242283,100,9.72,3,10
883,8830,0.7544125378131866,0.7140095710754395,0.0020201482795528134,100,9.79,4,10
884,8840,0.6182440221309662,0.5844471871852874,0.001689841999905184,100,9.68,3,10
885,8850,0.5301218301057815,0.4668292164802551,0.0031646304385503756,100,9.82,8,10
886,8860,0.49999508261680603,0.441658741235733,0.00291681723902002,100,9.72,4,10
887,8870,0.9401991665363312,0.9082738935947419,0.0015962633915478364,100,9.80,8,10
888,8880,0.636690279841423,0.6012127712368965,0.0017738752852892504,100,9.66,3,10
889,8890,0.5863876879215241,0.5363187938928604,0.002503444580361247,100,9.75,4,10
890,8900,0.4735350728034973,0.4168262779712677,0.0028354397567454726,100,9.84,7,10
891,8910,0.8957274317741394,0.8628623783588409,0.0016432529489975422,100,9.75,3,10
892,8920,0.6135390520095825,0.5709667444229126,0.0021286153176333757,100,9.81,7,10
893,8930,0.7169242650270462,0.6818445444107055,0.0017539860884426162,100,9.63,3,10
894,8940,0.7150685995817184,0.6783107846975327,0.0018378907698206604,100,9.81,7,10
895,8950,0.6521790504455567,0.6190459161996842,0.0016566567268455402,100,9.82,4,10
896,8960,0.6634271919727326,0.6186779975891114,0.0022374592608684907,100,9.71,5,10
897,8970,0.5636435449123383,0.509534552693367,0.0027054498321376743,100,9.82,7,10
898,8980,0.6213338613510132,0.5831459760665894,0.0019093943497864529,100,9.72,5,10
899,8990,0.7292726695537567,0.6897299125790596,0.001977137963694986,100,9.78,3,10
900,9000,0.7103776335716248,0.6719185292720795,0.0019229559591622091,100,9.67,3,10
901,9010,0.5070458114147186,0.46693937480449677,0.0020053219515830277,100,9.71,3,10
902,9020,0.7285534471273423,0.6990493133664131,0.0014752066461369395,100,9.83,8,10
903,9030,0.4357733532786369,0.4133435994386673,0.0011214874837605748,100,9.69,3,10
904,9040,0.7445603907108307,0.7048607021570206,0.0019849844044074415,100,9.83,8,10
905,9050,0.4757904946804047,0.4333889648318291,0.0021200766699621455,100,9.92,8,10
906,9060,0.6808920413255691,0.6402954906225204,0.0020298278424888848,100,9.86,8,10
907,9070,0.5718902736902237,0.5084479406476021,0.0031721164006739853,100,9.65,3,10
908,9080,0.5583024054765702,0.5123911693692207,0.0022955622582230715,100,9.77,3,10
909,9090,0.7610578447580337,0.7121251046657562,0.002446637209504843,100,9.86,8,10
910,9100,0.6105479329824448,0.5515973567962646,0.0029475291026756167,100,9.72,5,10
911,9110,0.9170830488204956,0.8950300917029381,0.0011026472522644327,100,9.74,7,10
912,9120,0.6416280716657639,0.5755072742700577,0.0033060395799111575,100,9.76,4,10
913,9130,0.5736422628164292,0.4925822734832764,0.004052999579289463,100,9.86,8,10
914,9140,0.7317730814218522,0.6848915368318558,0.0023440765944542363,100,9.79,5,10
915,9150,0.6291682541370391,0.550439003109932,0.003936462989076972,100,9.80,5,10
916,9160,0.6150879442691803,0.5780527964234352,0.0018517573189456016,100,9.81,7,10
917,9170,0.5757672727108002,0.5286642849445343,0.00235514928936027,100,9.81,5,10
918,9180,0.8777127996087074,0.8555511504411697,0.0011080820258939639,100,9.82,6,10
919,9190,0.7960880309343338,0.7449787139892579,0.002555466152261943,100,9.68,3,10
920,9200,0.6130705922842026,0.5675069451332092,0.002278182518784888,100,9.81,3,10
921,9210,0.6337502866983413,0.6082453668117523,0.00127524626768718,100,9.79,6,10
922,9220,0.7591881573200225,0.7240278780460357,0.0017580139043275266,100,9.83,7,10
923,9230,0.775370067358017,0.7437074095010757,0.0015831331213121303,100,9.81,8,10
924,9240,0.5182377338409424,0.46592615991830827,0.002615578976110555,100,9.73,5,10
925,9250,0.5266569644212723,0.46555810868740083,0.0030549425457138566,100,9.80,3,10
926,9260,0.8087929874658585,0.7839413613080979,0.0012425810578861273,100,9.85,8,10
927,9270,0.6723967507481575,0.6374346479773522,0.0017481053102528677,100,9.61,3,10
928,9280,0.6936791390180588,0.6659262329339981,0.0013876452285330743,100,9.87,9,10
929,9290,0.6192603409290314,0.583668714761734,0.0017795809952076524,100,9.72,4,10
930,9300,0.6880989134311676,0.6497822180390358,0.0019158353446982802,100,9.64,3,10
931,9310,0.8147425472736358,0.7568352654576301,0.002895364459254779,100,9.75,7,10
932,9320,0.8919231414794921,0.8582094103097916,0.0016856860878760927,100,9.64,3,10
933,9330,0.882896575331688,0.8185828134417534,0.0032156884379219266,100,9.64,3,10
934,9340,0.6087346047163009,0.5755408599972724,0.0016596871835645288,100,9.78,7,10
935,9350,0.5188890606164932,0.47811753749847413,0.0020385762996738776,100,9.81,8,10
936,9360,0.8100884705781937,0.7737327888607979,0.0018177843288867735,100,9.80,4,10
937,9370,0.6268900841474533,0.5757627800107002,0.002556365103009739,100,9.67,3,10
938,9380,0.6448119550943374,0.59517542719841,0.002481826420989819,100,9.76,3,10
939,9390,0.862295788526535,0.829164668917656,0.0016565556481509703,100,9.88,8,10
940,9400,0.6675223916769027,0.6133840247988701,0.0027069184929132462,100,9.82,7,10
941,9410,0.9055709421634675,0.8607543528079986,0.0022408292716136202,100,9.68,3,10
942,9420,0.6734028130769729,0.6376473128795623,0.0017877750127809123,100,9.87,9,10
943,9430,0.4929154127836227,0.40966207534074783,0.0041626672958955165,100,9.79,8,10
944,9440,0.7021434754133224,0.6473275363445282,0.002740796745638363,100,9.73,3,10
945,9450,0.6314627975225449,0.5898725330829621,0.0020795128890313207,100,9.79,4,10
946,9460,0.5513189405202865,0.483056378364563,0.003413128323154524,100,9.75,4,10
947,9470,0.6050265192985534,0.5637839317321778,0.0020621290197595952,100,9.73,3,10
948,9480,0.7085457265377044,0.6687186509370804,0.001991353405173868,100,9.73,6,10
949,9490,0.6734077095985412,0.6099624514579773,0.003172262871521525,100,9.83,3,10
950,9500,0.6856190800666809,0.634394446015358,0.0025612316210754217,100,9.80,7,10
951,9510,0.8146715700626374,0.786374019086361,0.0014148779970128088,100,9.72,7,10
952,9520,0.8607551097869873,0.8287485003471374,0.0016003302007447928,100,9.85,8,10
953,9530,0.6475933492183685,0.5886672675609589,0.002946303164935671,100,9.82,5,10
954,9540,0.7867206543684006,0.758219838142395,0.0014250404841732235,100,9.89,9,10
955,9550,0.6599282592535018,0.6177661508321762,0.0021081056096591056,100,9.88,7,10
956,9560,0.8742341727018357,0.844983720779419,0.0014625229567172937,100,9.84,9,10
957,9570,0.5655600011348725,0.5065969049930572,0.0029481545207090676,100,9.75,7,10
958,9580,0.7163942784070969,0.6535746097564697,0.003140983870252967,100,9.85,9,10
959,9590,0.8307499140501022,0.7788560897111892,0.002594691317062825,100,9.76,8,10
960,9600,0.8710220724344253,0.8271732449531555,0.0021924416243564336,100,9.62,3,10
961,9610,0.7100426316261291,0.6734960407018662,0.0018273296067491175,100,9.77,8,10
962,9620,0.9102834314107895,0.8781676307320595,0.001605789747554809,100,9.85,8,10
963,9630,0.7619029462337494,0.7228540450334549,0.0019524450122844427,100,9.77,3,10
964,9640,0.6308717101812362,0.5862571433186531,0.0022307285165879876,100,9.74,3,10
965,9650,0.7764396607875824,0.7406396836042404,0.00178999793715775,100,9.72,3,10
966,9660,0.9222871720790863,0.8862582385540009,0.001801446033641696,100,9.64,3,10
967,9670,0.909035250544548,0.8843333005905152,0.0012350968187092803,100,9.82,5,10
968,9680,0.7445636615157127,0.6988117933273316,0.002287593251094222,100,9.74,4,10
969,9690,0.7698247164487839,0.7331067115068436,0.0018358995264861732,100,9.63,3,10
970,9700,0.6875466197729111,0.6342895239591598,0.00266285449906718,100,9.81,4,10
971,9710,0.5472584128379822,0.47001501321792605,0.003862170077627525,100,9.73,3,10
972,9720,0.7011061102151871,0.671270202100277,0.0014917954729753546,100,9.75,6,10
973,9730,0.7327780783176422,0.6893021002411842,0.0021737990544352217,100,9.69,4,10
974,9740,0.7952929079532624,0.7571938872337342,0.001904950794414617,100,9.73,3,10
975,9750,0.6390992701053619,0.6031523406505584,0.001797347271349281,100,9.80,3,10
976,9760,0.8502314209938049,0.8205945640802383,0.0014818423471297138,100,9.85,8,10
977,9770,0.6467390954494476,0.6113753527402878,0.0017681868965155445,100,9.74,3,10
978,9780,0.7558898568153382,0.7275269150733947,0.0014181470003677532,100,9.72,8,10
979,9790,0.8432547748088837,0.7979895502328873,0.0022632609092397616,100,9.76,3,10
980,9800,0.8221075117588044,0.7907011032104492,0.0015703207027399912,100,9.83,6,10
981,9810,0.6074727326631546,0.580696651339531,0.0013388041959842667,100,9.58,3,10
982,9820,0.6051707461476326,0.5662776708602906,0.0019446533980953973,100,9.73,4,10
983,9830,0.7492375612258911,0.7077525436878205,0.0020742508640978485,100,9.82,8,10
984,9840,0.5930985450744629,0.55464006960392,0.0019229238852858544,100,9.87,8,10
985,9850,0.9650400817394257,0.9235530719161034,0.0020743502653203906,100,9.74,8,10
986,9860,0.9709112882614136,0.9422851175069809,0.0014313088249764405,100,9.77,3,10
987,9870,0.5942743450403214,0.5450784862041473,0.002459792321315035,100,9.80,7,10
988,9880,0.8064445346593857,0.7762320429086685,0.0015106242994079367,100,9.85,3,10
989,9890,0.932942870259285,0.906084218621254,0.001342932633997407,100,9.82,9,10
990,9900,0.6395969241857529,0.601857116818428,0.001886990969069302,100,9.79,4,10
991,9910,0.6263751119375229,0.5572528928518296,0.0034561107167974114,100,9.67,3,10
992,9920,0.6168964058160782,0.5642704918980599,0.0026312960020732135,100,9.62,3,10
993,9930,0.6864684075117111,0.6305118054151535,0.0027978299869573673,100,9.81,3,10
994,9940,0.8476097345352173,0.8101079940795899,0.0018750867835478856,100,9.79,7,10
995,9950,0.41279210448265075,0.358360068500042,0.002721602167002857,100,9.82,4,10
996,9960,0.579802730679512,0.5394666537642478,0.0020168042537989095,100,9.80,5,10
997,9970,0.7058178961277009,0.6820803701877594,0.0011868768073327375,100,9.75,7,10
998,9980,0.8389798611402511,0.7964293107390403,0.002127527096308768,100,9.77,3,10
999,9990,0.43087602257728574,0.33651756793260573,0.004717922618146986,100,9.90,9,10
1000,10000,0.6499386847019195,0.6219529956579208,0.001399284417857416,100,9.77,5,10
1001,10010,0.6418575495481491,0.5956696212291718,0.0023093961644917727,100,9.64,3,10
1002,10020,0.7319181799888611,0.6852012515068054,0.0023358465288765727,100,9.76,5,10
1003,10030,0.7139645129442215,0.6822041124105453,0.0015880195860518143,100,9.71,3,10
1004,10040,0.46135122776031495,0.38808911144733427,0.003663105599116534,100,9.72,4,10
1005,10050,0.7643451780080796,0.708389726281166,0.002797772383200936,100,9.74,3,10
1006,10060,0.8303533643484116,0.7789224073290825,0.0025715481489896773,100,9.75,4,10
1007,10070,0.8713723093271255,0.8517083466053009,0.0009831985720666126,100,9.79,6,10
1008,10080,0.7001920819282532,0.652950793504715,0.0023620641688467,100,9.78,8,10
1009,10090,0.6458648324012757,0.5906165719032288,0.002762412841548212,100,9.86,9,10
1010,10100,0.7726818174123764,0.7406930789351464,0.0015994364832295105,100,9.86,7,10
1011,10110,1.010237419605255,0.978458309173584,0.0015889553731540218,100,9.71,3,10
1012,10120,0.5115020841360092,0.4443624407052994,0.0033569821156561376,100,9.79,4,10
1013,10130,0.6092681169509888,0.5485014021396637,0.003038335975725204,100,9.73,5,10
1014,10140,0.7073180705308915,0.664601382613182,0.00213583492586622,100,9.93,9,10
1015,10150,0.5660038948059082,0.5153527021408081,0.0025325599242933096,100,9.74,6,10
1016,10160,0.7879086673259735,0.7556997239589691,0.001610446980339475,100,9.87,8,10
1017,10170,0.7338204711675644,0.6977327316999435,0.0018043871030386071,100,9.86,8,10
1018,10180,0.5991662055253982,0.544996801018715,0.00270847036226769,100,9.74,3,10
1019,10190,0.6674986600875854,0.6314192026853561,0.0018039727467112244,100,9.87,8,10
1020,10200,0.7468384623527526,0.7054594844579697,0.0020689482480520383,100,9.81,7,10
1021,10210,0.5908813685178756,0.5511556416749954,0.001986286252940772,100,9.75,4,10
1022,10220,0.7921762943267823,0.7629172086715699,0.0014629536010033917,100,9.72,4,10
1023,10230,0.6521645218133927,0.6253666818141937,0.001339891759562306,100,9.85,4,10
1024,10240,0.5399794578552246,0.498618483543396,0.0020680487883510067,100,9.82,3,10
1025,10250,0.8113081187009812,0.7576392620801926,0.002683442912530154,100,9.80,3,10
1026,10260,0.7164881348609924,0.6661525309085846,0.002516780229052529,100,9.82,3,10
1027,10270,0.7133922159671784,0.6747105494141579,0.0019340833176102023,100,9.80,5,10
1028,10280,0.7929865777492523,0.7467937022447586,0.0023096437078493183,100,9.86,8,10
1029,10290,0.5511235445737839,0.4965457201004028,0.002728890988510102,100,9.81,3,10
1030,10300,0.6820568472146988,0.6274522423744202,0.002730230463203043,100,9.78,5,10
1031,10310,0.5683049261569977,0.5131695494055748,0.002756769102416001,100,9.84,7,10
1032,10320,0.6969928398728371,0.6509346276521683,0.00230291104526259,100,9.78,7,10
1033,10330,0.7354550123214721,0.7128078818321228,0.0011323561484459788,100,9.76,3,10
1034,10340,0.8225469410419464,0.7632159262895584,0.002966551412828267,100,9.76,3,10
1035,10350,1.0279486566781997,0.9942366242408752,0.0016856014713994226,100,9.77,7,10
1036,10360,0.7389238595962524,0.6892070397734642,0.0024858408494765174,100,9.83,8,10
1037,10370,0.7801398783922195,0.7343753561377525,0.002288226293239859,100,9.78,7,10
1038,10380,0.595652523636818,0.5699580311775208,0.0012847244855947793,100,9.80,3,10
1039,10390,0.5837972968816757,0.5465461105108261,0.0018625597112986725,100,9.66,3,10
1040,10400,0.6530715882778168,0.5903198301792145,0.003137588255776791,100,9.75,4,10
1041,10410,0.8429779827594757,0.8151467889547348,0.00139155950746499,100,9.82,4,10
1042,10420,0.7066399067640304,0.673049210011959,0.0016795346811704804,100,9.82,8,10
1043,10430,0.7787920475006104,0.7630003064870834,0.0007895865390310064,100,9.66,3,10
1044,10440,0.6958587437868118,0.6422225326299668,0.0026818106416612864,100,9.52,3,10
1045,10450,0.5127737522125244,0.4539372384548187,0.00294182546203956,100,9.77,6,10
1046,10460,0.8381766974925995,0.8135888487100601,0.00122939214015787,100,9.88,9,10
1047,10470,0.6544709861278534,0.6053087458014488,0.002458111608211766,100,9.68,5,10
1048,10480,0.9517609238624573,0.9283146798610687,0.0011723122308467282,100,9.81,4,10
1049,10490,0.5920771896839142,0.5532563120126724,0.0019410438952036202,100,9.71,4,10
1050,10500,0.43862383663654325,0.3868683725595474,0.002587773068808019,100,9.83,7,10
1051,10510,0.5405576080083847,0.5014220029115677,0.0019567802431993187,100,9.82,8,10
1052,10520,0.6381993442773819,0.5977125331759453,0.002024341022479348,100,9.58,3,10
1053,10530,0.9150729238986969,0.8895068258047104,0.0012783046076947358,100,9.85,6,10
1054,10540,0.7347329825162887,0.6775544464588166,0.0028589265362825244,100,9.81,9,10
1055,10550,0.7634713143110275,0.7348154067993165,0.0014327948330901564,100,9.75,4,10
1056,10560,0.7425598099827766,0.6787011101841927,0.0031929350399877874,100,9.76,4,10
1057,10570,0.9323992758989335,0.8818355679512024,0.002528184707625769,100,9.64,3,10
1058,10580,1.542427346110344,1.4805195093154908,0.0030953914974816144,100,9.81,8,10
1059,10590,2.2821607679128646,2.1393754482269287,0.007139264803845436,100,9.67,3,10
1060,10600,3.2502658009529113,2.7947398364543914,0.022776298923417926,100,8.16,4,9
1061,10610,2.4540568828582763,2.2347265124320983,0.01096651991829276,100,9.53,3,10
1062,10620,1.7249979078769684,1.6471168518066406,0.0038940523518249393,100,9.51,4,10
1063,10630,1.8558371424674989,1.7443378627300263,0.005574964510742575,100,9.49,4,10
1064,10640,1.9502029418945312,1.817273998260498,0.006646447209641337,100,9.31,4,10
1065,10650,2.3372803211212156,2.183604907989502,0.007683771289885044,100,9.59,7,10
1066,10660,1.7027921199798584,1.5640779495239259,0.006935709645040334,100,9.45,4,10
1067,10670,1.4262610614299773,1.3427727580070496,0.0041744148591533305,100,9.74,3,10
1068,10680,1.224520057439804,1.1403112053871154,0.0042104424675926564,100,9.69,4,10
1069,10690,1.2027394354343415,1.1071156442165375,0.004781189933419227,100,9.83,7,10
1070,10700,1.1004672408103944,1.0009697735309602,0.004974873323226348,100,9.52,3,10
1071,10710,0.9920269131660462,0.9289922535419464,0.003151732840342447,100,9.77,8,10
1072,10720,0.9959402501583099,0.9170676052570343,0.003943632735172287,100,9.73,3,10
1073,10730,1.0660369455814362,0.9879108607769013,0.003906303911935538,100,9.71,3,10
1074,10740,1.0007203578948975,0.9262602835893631,0.003723003342747688,100,9.79,3,10
1075,10750,1.3205907225608826,1.2320542216300965,0.004426824470283463,100,9.75,4,10
1076,10760,1.085704693198204,1.0086944699287415,0.0038505108968820423,100,9.65,4,10
1077,10770,1.3135339319705963,1.227878952026367,0.004282749257981777,100,9.88,9,10
1078,10780,1.0741867482662202,0.9795450985431671,0.004732082365080714,100,9.77,4,10
1079,10790,1.0493834972381593,0.9722415328025817,0.00385709835391026,100,9.83,5,10
1080,10800,1.1028337955474854,0.9932475924491883,0.005479309195652604,100,9.62,4,10
1081,10810,0.9856959104537963,0.9206586927175522,0.0032518610008992256,100,9.77,4,10
1082,10820,1.0236720502376557,0.9669382452964783,0.0028366896091029047,100,9.85,4,10
1083,10830,0.9968519806861877,0.9392168253660202,0.0028817572514526547,100,9.72,5,10
1084,10840,1.0882704377174377,1.0053177684545518,0.004147633560933173,100,9.82,8,10
1085,10850,0.9542647540569306,0.847726508975029,0.0053269118681782855,100,9.87,4,10
1086,10860,0.9683809220790863,0.8536242246627808,0.00573783447034657,100,9.78,5,10
1087,10870,0.9221806406974793,0.8384723424911499,0.004185414931271225,100,9.78,4,10
1088,10880,0.9749507188796998,0.912744453549385,0.003110313042998314,100,9.81,4,10
1089,10890,1.2657084524631501,1.1814827978610993,0.004211282730102539,100,9.82,8,10
1090,10900,1.1396239638328551,1.0648673087358476,0.003737832960905507,100,9.69,3,10
1091,10910,0.9798834502696991,0.8927434712648392,0.004356998822186142,100,9.79,7,10
1092,10920,1.1245271503925323,1.0308003783226014,0.00468633773853071,100,9.65,3,10
1093,10930,1.0451535373926162,0.9741284757852554,0.0035512534843292086,100,9.75,5,10
1094,10940,1.065881758928299,0.9738517999649048,0.004601498565170914,100,9.81,4,10
1095,10950,0.9257474541664124,0.8703376948833466,0.0027704880223609505,100,9.60,3,10
1096,10960,1.1765852630138398,1.1118872880935669,0.003234898953814991,100,9.71,3,10
1097,10970,0.9745037883520127,0.9003247141838073,0.0037089545978233216,100,9.62,3,10
1098,10980,1.027478814125061,0.9460083782672882,0.004073521902319044,100,9.85,8,10
1099,10990,1.1054627001285553,1.0324606269598007,0.003650103765539825,100,9.63,3,10
1100,11000,1.0130257666110993,0.9427534103393554,0.003513618023134768,100,9.82,8,10
1101,11010,1.002070364356041,0.9502129256725311,0.0025928715418558567,100,9.69,3,10
1102,11020,0.9042556703090667,0.833280012011528,0.0035487829882185906,100,9.82,6,10
1103,11030,0.8101453006267547,0.7045592546463013,0.005279301758855581,100,9.76,3,10
1104,11040,0.7701545983552933,0.7057392537593842,0.0032207666314207017,100,9.85,8,10
1105,11050,0.799159687757492,0.7345383003354072,0.0032310699360095898,100,9.73,3,10
1106,11060,0.923249951004982,0.8756230682134628,0.002381344459718093,100,9.83,7,10
1107,11070,0.8762980312108993,0.8534563213586808,0.0011420849798014388,100,9.81,3,10
1108,11080,1.0811410784721374,1.0556310147047043,0.0012755035393638536,100,9.64,3,10
1109,11090,0.810421347618103,0.781626296043396,0.001439752269652672,100,9.66,3,10
1110,11100,0.6548021137714386,0.5550245612859726,0.004988877828873228,100,9.91,9,10
1111,11110,0.647030234336853,0.6131130754947662,0.0016958579362835735,100,9.72,3,10
1112,11120,0.7451496750116349,0.705108031630516,0.002002081758109853,100,9.73,3,10
1113,11130,0.5555950105190277,0.5050510168075562,0.0025271995400544256,100,9.81,3,10
1114,11140,0.9079999625682831,0.8886463671922684,0.0009676796194980853,100,9.79,7,10
1115,11150,0.7048575937747955,0.5874145835638046,0.005872150702634827,100,9.73,4,10
1116,11160,0.6921269029378891,0.6335374027490616,0.002929474646225572,100,9.79,3,10
1117,11170,0.5185138940811157,0.40658409595489503,0.005596489846357145,100,9.63,3,10
1118,11180,0.9139619588851928,0.8432533979415894,0.0035354276769794524,100,9.79,5,10
1119,11190,0.7443583875894546,0.6614409849047661,0.004145869977946859,100,9.60,3,10
1120,11200,0.5323774486780166,0.48746799528598783,0.0022454727441072464,100,9.77,8,10
1121,11210,0.7605308532714844,0.7268993407487869,0.0016815757990116253,100,9.83,5,10
1122,11220,0.6274364411830902,0.5410902678966523,0.004317308985628187,100,9.77,5,10
1123,11230,0.5861902236938477,0.5359285801649094,0.002513082043151371,100,9.80,5,10
1124,11240,0.6396397292613983,0.55640849173069,0.004161561801447533,100,9.63,3,10
1125,11250,0.596820567548275,0.5584934636950493,0.0019163555036357139,100,9.74,3,10
1126,11260,0.964096873998642,0.9019988536834717,0.003104900667676702,100,9.76,4,10
1127,11270,0.8931322664022445,0.8338922530412674,0.0029620012413943187,100,9.91,8,10
1128,11280,0.6200704634189605,0.5799220323562622,0.0020074214087799193,100,9.61,3,10
1129,11290,0.5876952677965164,0.496993762254715,0.0045350755244726315,100,9.78,6,10
1130,11300,0.7587410986423493,0.7006632179021836,0.0029038939588645007,100,9.67,5,10
1131,11310,0.8887738764286042,0.8457537710666656,0.0021510054255486468,100,9.85,8,10
1132,11320,0.7318909525871277,0.6616596966981888,0.0035115627251798287,100,9.69,3,10
1133,11330,0.6086879193782806,0.5721511483192444,0.0018268381914822384,100,9.80,5,10
1134,11340,0.5164403468370438,0.4618883699178696,0.0027275987609755247,100,9.69,4,10
1135,11350,0.7676088660955429,0.690859904885292,0.0038374479809135664,100,9.71,3,10
1136,11360,0.796122482419014,0.7509587436914444,0.0022581879049539564,100,9.87,8,10
1137,11370,0.8148734390735626,0.7804098978638649,0.001723177020176081,100,9.85,8,10
1138,11380,0.6805753439664841,0.6598279267549515,0.0010373710643762023,100,9.65,3,10
1139,11390,0.6309481650590897,0.6046777635812759,0.0013135201370459981,100,9.90,9,10
1140,11400,0.760118716955185,0.7323333233594894,0.0013892697374103592,100,9.76,3,10
1141,11410,0.4845433562994003,0.4211722731590271,0.003168554467265494,100,9.81,7,10
1142,11420,0.7133751839399338,0.6520376160740853,0.003066877828678116,100,9.81,7,10
1143,11430,0.7697927862405777,0.725831001996994,0.0021980892124702223,100,9.84,8,10
1144,11440,0.7036280363798142,0.6576214402914047,0.002300329787976807,100,9.75,5,10
1145,11450,0.9716434299945831,0.9485801994800568,0.0011531614902196452,100,9.82,3,10
1146,11460,0.650584003329277,0.6126844197511673,0.0018949793251522352,100,9.83,7,10
1147,11470,0.7260817497968673,0.6886737614870071,0.0018703991023357957,100,9.72,3,10
1148,11480,0.800377044081688,0.7469630286097526,0.0026707006742071825,100,9.68,5,10
1149,11490,0.8486948192119599,0.8141402900218964,0.0017277264618314804,100,9.80,5,10
1150,11500,0.6872954338788986,0.6473296135663986,0.00199829084231169,100,9.67,3,10
1151,11510,0.8184548735618591,0.7869823962450028,0.0015736237284727395,100,9.81,9,10
1152,11520,0.5557446539402008,0.5134579718112946,0.0021143343183211982,100,9.74,3,10
1153,11530,0.7331969171762467,0.6787179291248322,0.002723949251958402,100,9.82,8,10
1154,11540,0.7639942690730095,0.7387005865573884,0.0012646841030800715,100,9.79,3,10
1155,11550,0.728078106045723,0.6690506309270858,0.002951374085387215,100,9.58,3,10
1156,11560,0.4732387810945511,0.4080069214105606,0.0032615928794257343,100,9.73,4,10
1157,11570,0.5930822104215622,0.5340829521417618,0.0029499629672500305,100,9.72,5,10
1158,11580,0.6302432298660279,0.5940769523382187,0.001808313769288361,100,9.86,8,10
1159,11590,0.7801535785198211,0.7547323793172837,0.0012710590875940398,100,9.81,4,10
1160,11600,0.4646774917840958,0.396808885037899,0.0033934301987756043,100,9.75,3,10
1161,11610,0.5235468074679375,0.4574343919754028,0.0033056201413273812,100,9.86,8,10
1162,11620,0.786443880200386,0.7482442498207093,0.0019099812372587622,100,9.71,5,10
1163,11630,0.7276949912309647,0.6528940200805664,0.0037400482542579994,100,9.74,4,10
1164,11640,0.807492333650589,0.756422621011734,0.0025534857537422794,100,9.78,4,10
1165,11650,0.7537850141525269,0.7267896085977554,0.0013497700143489054,100,9.71,4,10
1166,11660,0.6803050875663758,0.6309946730732918,0.002465521014528349,100,9.72,3,10
1167,11670,0.8678278893232345,0.8124299108982086,0.002769899251870811,100,9.64,3,10
1168,11680,0.6268419057130814,0.5729248896241188,0.0026958506314258557,100,9.80,8,10
1169,11690,0.7269680321216583,0.6879003345966339,0.001953384350053966,100,9.64,3,10
1170,11700,0.6919123083353043,0.6587488412857055,0.0016581732867052778,100,9.86,8,10
1171,11710,0.8334553390741348,0.7948009639978408,0.0019327190006151796,100,9.79,3,10
1172,11720,0.8583070158958435,0.8137938350439071,0.002225659310352057,100,9.77,4,10
1173,11730,0.7782940328121185,0.7325861409306527,0.0022853941714856773,100,9.71,3,10
1174,11740,0.5867886871099472,0.5125177755951882,0.003713545302161947,100,9.82,3,10
1175,11750,0.6245912909507751,0.5657461524009705,0.002942257018730743,100,9.66,4,10
1176,11760,0.6266873717308045,0.555485200881958,0.0035601084004156292,100,9.71,3,10
1177,11770,0.8584819108247757,0.8192320495843888,0.0019624930711870546,100,9.62,4,10
1178,11780,0.5967836886644363,0.5367362082004548,0.0030023735547729303,100,9.70,3,10
1179,11790,0.7712141126394272,0.7440411016345024,0.0013586507113359403,100,9.72,5,10
1180,11800,0.5937021106481553,0.5426971256732941,0.00255024945945479,100,9.76,8,10
1181,11810,0.7754711091518403,0.741207304596901,0.0017131902117398568,100,9.79,4,10
1182,11820,0.5971278876066208,0.5237026154994965,0.0036712635759613478,100,9.75,3,10
1183,11830,0.7044622510671615,0.6685343444347381,0.0017963955411687492,100,9.72,3,10
1184,11840,0.5280726820230484,0.46590600460767745,0.0031083335095900113,100,9.93,9,10
1185,11850,0.48761128187179564,0.4301575481891632,0.0028726867531077005,100,9.60,3,10
1186,11860,0.8339393049478531,0.7698539674282074,0.003204267134424299,100,9.81,4,10
1187,11870,0.716711950302124,0.6644144833087922,0.002614873959100805,100,9.86,9,10
1188,11880,0.6149260848760605,0.5441194474697113,0.0035403322413912973,100,9.82,8,10
1189,11890,0.5867083847522736,0.5395814925432205,0.002356344942381838,100,9.82,8,10
1190,11900,0.5997957766056061,0.5564431786537171,0.0021676307827874553,100,9.79,5,10
1191,11910,0.8250909715890884,0.7885843306779862,0.0018253323396493215,100,9.79,4,10
1192,11920,0.5375896632671356,0.4750508114695549,0.003126942747621797,100,9.72,3,10
1193,11930,1.0222699761390686,0.993492728471756,0.0014388631825568154,100,9.78,4,10
1194,11940,0.6593318253755569,0.6095329344272613,0.0024899445543269394,100,9.86,5,10
1195,11950,0.4958961486816406,0.4379629522562027,0.0028966596102691254,100,9.67,5,10
1196,11960,0.7435257911682129,0.7066128969192504,0.00184564539740677,100,9.86,7,10
1197,11970,0.8975516140460968,0.8704013437032699,0.0013575139608292374,100,9.70,3,10
1198,11980,0.7529115527868271,0.7245766311883927,0.0014167459201416932,100,9.76,3,10
1199,11990,0.49987551718950274,0.44755132794380187,0.0026162093214225023,100,9.85,8,10
1200,12000,0.669877153635025,0.6098797619342804,0.0029998692480148748,100,9.88,8,10
1201,12010,0.7137339770793915,0.678599688410759,0.0017567143910127924,100,9.76,3,10
1202,12020,0.5833546251058579,0.5332060500979423,0.0025074291581404394,100,9.77,3,10
1203,12030,0.6872394949197769,0.6297223091125488,0.0028758591506630182,100,9.72,4,10
1204,12040,0.6745677441358566,0.6170533746480942,0.0028757184096320997,100,9.74,3,10
1205,12050,0.8099182426929474,0.7725448280572891,0.001868670742260292,100,9.58,3,10
1206,12060,0.6228730261325837,0.5827394813299179,0.0020066773082362487,100,9.86,8,10
1207,12070,0.7731983989477158,0.7477288097143173,0.001273479830706492,100,9.89,9,10
1208,12080,0.6345769435167312,0.5891813695430755,0.0022697788139339537,100,9.72,3,10
1209,12090,0.5406281232833863,0.5060049802064895,0.0017311568110017106,100,9.89,9,10
1210,12100,0.7627244055271148,0.6840332880616188,0.0039345557568594815,100,9.82,7,10
1211,12110,0.6842498540878296,0.652839009463787,0.0015705422381870448,100,9.79,8,10
1212,12120,0.673459815979004,0.6435496896505356,0.001495506294304505,100,9.69,5,10
1213,12130,0.6649258941411972,0.624721260368824,0.0020102316368138416,100,9.60,3,10
1214,12140,0.6012814074754715,0.5394599884748459,0.00309107102220878,100,9.82,7,10
1215,12150,0.6448289722204208,0.6002971023321152,0.0022265933701419273,100,9.83,4,10
1216,12160,0.8061665564775466,0.7600721389055252,0.002304720552638173,100,9.84,5,10
1217,12170,0.518831217288971,0.45904023945331573,0.0029895491898059845,100,9.80,5,10
1218,12180,0.6904085665941239,0.644169133901596,0.002311971760354936,100,9.71,5,10
1219,12190,0.724445566534996,0.6911666512489318,0.001663946007465711,100,9.88,8,10
1220,12200,0.7440200477838517,0.7049927055835724,0.0019513665902195498,100,9.65,3,10
1221,12210,0.6969940036535263,0.6451876014471054,0.0025903199450112878,100,9.81,3,10
1222,12220,0.7396657913923264,0.6988511890172958,0.0020407298317877574,100,9.75,7,10
1223,12230,0.8441212236881256,0.7785740941762924,0.0032773560204077514,100,9.87,9,10
1224,12240,0.5282049685716629,0.48320814669132234,0.0022498411330161617,100,9.79,5,10
1225,12250,0.8976351261138916,0.8525448262691497,0.0022545146232005207,100,9.83,8,10
1226,12260,0.6528674900531769,0.6091295585036278,0.002186896773855551,100,9.68,4,10
1227,12270,0.8139957517385483,0.7678738355636596,0.002306095964740962,100,9.76,4,10
1228,12280,0.5312081485986709,0.4618559151887894,0.0034676116454647856,100,9.73,5,10
1229,12290,0.8599258929491043,0.8204519093036652,0.001973699271911755,100,9.92,9,10
1230,12300,0.6189065486192703,0.5641962856054306,0.0027355137877748347,100,9.61,3,10
1231,12310,0.6477341413497925,0.6117324560880661,0.0018000842013861985,100,9.70,5,10
1232,12320,0.40628536343574523,0.36577690541744234,0.002025422851147596,100,9.77,5,10
1233,12330,0.7525098264217377,0.6858252763748169,0.0033342268550768496,100,9.66,3,10
1234,12340,1.052557075023651,1.012262374162674,0.0020147342991549523,100,9.79,7,10
1235,12350,0.7866308033466339,0.7123873651027679,0.0037121726913028398,100,9.75,3,10
1236,12360,0.6959023237228393,0.6671199947595596,0.0014391166012501344,100,9.82,5,10
1237,12370,0.7111837327480316,0.6655035495758057,0.0022840089710371102,100,9.87,8,10
1238,12380,0.5721559345722198,0.5209576845169067,0.0025599124492146075,100,9.76,5,10
1239,12390,0.5695057541131974,0.49641007632017137,0.0036547837080433965,100,9.65,3,10
1240,12400,0.7046400040388108,0.6517436102032661,0.002644819742999971,100,9.75,3,10
1241,12410,0.8707816392183304,0.8333956062793731,0.0018693015095777809,100,9.81,8,10
1242,12420,0.506648626923561,0.4481524422764778,0.002924809290561825,100,9.81,9,10
1243,12430,0.8953925192356109,0.8700944527983665,0.00126490317779826,100,9.81,8,10
1244,12440,0.5775658398866653,0.5406224876642227,0.0018471675954060628,100,9.86,8,10
1245,12450,0.6362974852323532,0.5852272838354111,0.002553510110010393,100,9.87,9,10
1246,12460,0.7200576305389405,0.6658283531665802,0.002711463609011844,100,9.80,4,10
1247,12470,0.6840712040662765,0.647035938501358,0.0018517633085139095,100,9.86,8,10
1248,12480,0.7294643312692642,0.6993484020233154,0.0015057962249557023,100,9.80,3,10
1249,12490,0.7095932900905609,0.6851152390241623,0.0012239023701113183,100,9.85,4,10
1250,12500,0.9831827193498611,0.9574676185846329,0.0012857553083449602,100,9.88,9,10
1251,12510,0.6228897899389267,0.578594483435154,0.0022147654817672446,100,9.75,3,10
1252,12520,0.5793755769729614,0.5325371578335762,0.0023419212819135284,100,9.83,7,10
1253,12530,0.8891977906227112,0.8488999009132385,0.0020148946739936948,100,9.80,8,10
1254,12540,0.8769976317882537,0.8485434055328369,0.001422711304621771,100,9.77,8,10
1255,12550,0.5950547471642494,0.5530969351530075,0.0020978908411052543,100,9.86,9,10
1256,12560,0.5795885980129242,0.5504050612449646,0.0014591769519029184,100,9.87,8,10
1257,12570,0.6829511135816574,0.6456037580966949,0.0018673671751457733,100,9.87,6,10
1258,12580,0.8523479968309402,0.8123380869626999,0.0020004950754810126,100,9.69,3,10
1259,12590,0.6740034922957421,0.6252456277608871,0.0024378929869271816,100,9.76,3,10
1260,12600,0.5729783684015274,0.5077080622315406,0.003263514972059056,100,9.81,8,10
1261,12610,0.8237783432006835,0.7815955638885498,0.0021091387316118926,100,9.78,8,10
1262,12620,0.7847991585731506,0.7524572789669037,0.0016170940445590532,100,9.76,7,10
1263,12630,0.5004428714513779,0.45457362532615664,0.0022934622247703373,100,9.84,8,10
1264,12640,0.5633966147899627,0.4934318423271179,0.0034982385695911944,100,9.82,8,10
1265,12650,0.8127166122198105,0.7593626856803894,0.002667696417483967,100,9.76,4,10
1266,12660,0.6404998630285264,0.5674910485744477,0.0036504408926703036,100,9.72,7,10
1267,12670,0.7241181015968323,0.6742560476064682,0.0024931029649451373,100,9.86,7,10
1268,12680,0.8983541965484619,0.861161133646965,0.0018596530775539578,100,9.62,3,10
1269,12690,0.4621379554271698,0.4230349436402321,0.001955150518915616,100,9.72,3,10
1270,12700,0.7100782096385956,0.6372710078954696,0.0036403600475750863,100,9.72,3,10
1271,12710,0.7109958171844483,0.6635759353637696,0.00237099396326812,100,9.82,6,10
1272,12720,0.6370751917362213,0.588634592294693,0.0024220296938437967,100,9.83,5,10
1273,12730,0.783228999376297,0.7452054649591446,0.0019011768003110775,100,9.76,4,10
1274,12740,0.6540517300367356,0.6148772537708282,0.001958724303403869,100,9.81,8,10
1275,12750,0.753320986032486,0.7154371976852417,0.0018941890055430121,100,9.79,8,10
1276,12760,0.7158223301172256,0.6701228424906731,0.0022849748696899042,100,9.90,8,10
1277,12770,0.7342568755149841,0.6879415899515152,0.002315764484956162,100,9.74,7,10
1278,12780,0.808803191781044,0.7751316159963608,0.0016835788555908948,100,9.84,9,10
1279,12790,0.5986058741807938,0.549283504486084,0.0024661186849698423,100,9.83,7,10
1280,12800,0.8051482290029526,0.7786850869655609,0.0013231575838290155,100,9.80,6,10
1281,12810,0.5159961342811584,0.4781437247991562,0.0018926203600130975,100,9.76,8,10
1282,12820,0.47936558723449707,0.4293092414736748,0.0025028172181919216,100,9.88,8,10
1283,12830,0.9080439954996109,0.8788523495197296,0.0014595822925912217,100,9.86,8,10
1284,12840,0.7134318768978118,0.6857320696115494,0.001384990764199756,100,9.70,4,10
1285,12850,0.6517047852277755,0.6239715486764907,0.0013866618217434734,100,9.78,3,10
1286,12860,0.7206098333001136,0.6944079965353012,0.0013100910291541368,100,9.76,8,10
1287,12870,0.8226593315601349,0.7933268338441849,0.001466625048487913,100,9.63,3,10
1288,12880,0.7896635204553604,0.7549676045775413,0.0017347961955238133,100,9.83,8,10
1289,12890,0.6199073687195777,0.5681629911065101,0.002587218888220377,100,9.84,5,10
1290,12900,0.5601367235183716,0.5181312084197998,0.002100275596603751,100,9.74,3,10
1291,12910,0.8013134092092514,0.7722175180912018,0.0014547944825608282,100,9.69,3,10
1292,12920,0.7089973658323288,0.6770680755376816,0.0015964646125212311,100,9.71,5,10
1293,12930,0.7856741815805435,0.7507021382451058,0.0017486024808022194,100,9.68,7,10
1294,12940,0.7334323078393936,0.6906580030918121,0.0021387147658970206,100,9.86,8,10
1295,12950,0.8847785800695419,0.8677507787942886,0.0008513898555975175,100,9.64,3,10
1296,12960,0.7277710676193238,0.6908927500247956,0.0018439156410750002,100,9.80,3,10
1297,12970,0.7461078971624374,0.7097623020410537,0.001817279795068316,100,9.75,3,10
1298,12980,0.7066169857978821,0.6663208961486816,0.002014804741338594,100,9.72,5,10
1299,12990,0.9350929886102677,0.9074904352426529,0.0013801271445117891,100,9.84,7,10
1300,13000,0.5821002691984176,0.5307221353054047,0.0025689065631013365,100,9.84,7,10
1301,13010,0.5051666229963303,0.47512964606285096,0.0015018489502836019,100,9.76,5,10
1302,13020,0.8837173402309417,0.8434738606214524,0.0020121737004956232,100,9.76,6,10
1303,13030,0.675918796658516,0.6321463614702225,0.002188622098765336,100,9.83,8,10
1304,13040,0.8088175237178803,0.782199227809906,0.0013309148314874619,100,9.69,3,10
1305,13050,0.9156215995550155,0.8837543368339539,0.0015933629067149014,100,9.78,8,10
1306,13060,0.529383847117424,0.4892879515886307,0.0020047948921273926,100,9.81,3,10
1307,13070,0.8893796741962433,0.8464660704135895,0.002145679673412815,100,9.69,3,10
1308,13080,0.5968244165182114,0.546289250254631,0.002526758314343169,100,9.82,7,10
1309,13090,0.6597469776868821,0.6104970306158066,0.002462497376836836,100,9.83,8,10
1310,13100,0.5347089231014251,0.4722385793924332,0.0031235173395543826,100,9.70,4,10
1311,13110,0.6912449806928634,0.637436431646347,0.0026904276630375533,100,9.66,3,10
1312,13120,0.7327019512653351,0.6930082529783249,0.0019846852286718787,100,9.80,5,10
1313,13130,0.5347130209207535,0.48439384549856185,0.002515958357253112,100,9.64,5,10
1314,13140,0.6662158310413361,0.6049702852964401,0.003062277124263346,100,9.73,3,10
1315,13150,0.6473790436983109,0.6016122698783875,0.0022883396100951358,100,9.82,8,10
1316,13160,0.5619708806276321,0.49957870692014694,0.003119608707493171,100,9.73,3,10
1317,13170,0.9252296090126038,0.8785108149051666,0.0023359399114269764,100,9.76,3,10
1318,13180,0.5890791952610016,0.5271593332290649,0.003095993318129331,100,9.67,3,10
1319,13190,0.631483080983162,0.595395639538765,0.001804372248443542,100,9.74,4,10
1320,13200,0.6226423025131226,0.5898344278335571,0.0016403934307163582,100,9.85,8,10
1321,13210,0.7918162196874619,0.7431963235139847,0.0024309947286383247,100,9.83,8,10
1322,13220,0.6351391971111298,0.5928525179624557,0.0021143337595276534,100,9.90,8,10
1323,13230,0.6024150133132935,0.571512758731842,0.0015451129045686684,100,9.71,3,10
1324,13240,0.7833151429891586,0.7491689175367355,0.0017073109251214192,100,9.83,5,10
1325,13250,0.7618624269962311,0.7309864819049835,0.0015437973881489598,100,9.80,7,10
1326,13260,0.6492845952510834,0.5869189441204071,0.003118282810828532,100,9.83,7,10
1327,13270,0.7137105703353882,0.6706554517149925,0.0021527566539589317,100,9.75,4,10
1328,13280,0.7587538540363312,0.7172505378723144,0.002075165577844018,100,9.74,3,10
1329,13290,0.6305633574724198,0.5808522075414657,0.002485557425825391,100,9.77,4,10
1330,13300,0.9831282079219819,0.9618129849433898,0.001065761067729909,100,9.83,9,10
1331,13310,0.9403230428695679,0.9068069756031036,0.001675803351099603,100,9.84,6,10
1332,13320,0.6512974619865417,0.6082936495542526,0.00215019046299858,100,9.75,6,10
1333,13330,0.49824498295784,0.4382782593369484,0.0029983360145706683,100,9.85,4,10
1334,13340,0.7298965990543366,0.6726931184530258,0.002860173667431809,100,9.83,8,10
1335,13350,0.5414347618818283,0.5092868387699128,0.001607396436156705,100,9.81,8,10
1336,13360,0.7012381166219711,0.6384667038917542,0.0031385705136926846,100,9.85,7,10
1337,13370,0.6889427989721298,0.6225661665201188,0.0033188317727763208,100,9.87,9,10
1338,13380,0.7167629510164261,0.6798927679657936,0.0018435095436871052,100,9.75,7,10
1339,13390,0.7708126068115234,0.7172353431582451,0.0026788630028022455,100,9.86,5,10
1340,13400,0.7858839765191078,0.7617600053548813,0.0012061985711625312,100,9.85,8,10
1341,13410,0.7957256197929382,0.7559111937880516,0.0019907199719455095,100,9.67,3,10
1342,13420,0.6265442699193955,0.5844219207763672,0.0021061174615169876,100,9.89,9,10
1343,13430,0.708478257060051,0.6472613722085953,0.0030608436863985844,100,9.71,6,10
1344,13440,0.6185257613658905,0.5630982741713524,0.0027713749674148857,100,9.74,5,10
1345,13450,0.36696349680423734,0.31931919008493426,0.002382215077523142,100,9.73,3,10
1346,13460,0.9045740216970444,0.8719254642724991,0.0016324279946275055,100,9.83,8,10
1347,13470,0.6234631299972534,0.5808466762304306,0.0021308226307155563,100,9.68,4,10
1348,13480,0.6688798755407334,0.6252170711755752,0.0021831399339134806,100,9.89,9,10
1349,13490,0.4825079947710037,0.41009139120578764,0.0036208301171427593,100,9.78,4,10
1350,13500,0.7496379345655442,0.6962890312075615,0.0026674457651097326,100,9.84,8,10
1351,13510,0.7664717584848404,0.7259687677025795,0.0020251495763659475,100,9.87,8,10
1352,13520,0.6336426675319672,0.6025155246257782,0.0015563570254016668,100,9.73,3,10
1353,13530,0.7327591300010681,0.7020992264151573,0.001532995465095155,100,9.86,7,10
1354,13540,0.5067139387130737,0.46943065226078035,0.0018641643779119476,100,9.81,8,10
1355,13550,0.6359554022550583,0.595212185382843,0.0020371608436107634,100,9.79,4,10
1356,13560,0.8255556672811508,0.8067959189414978,0.0009379875555168837,100,9.76,5,10
1357,13570,0.587203511595726,0.5428607612848282,0.0022171374133904465,100,9.78,3,10
1358,13580,0.8707961976528168,0.8548143252730369,0.0007990936559508554,100,9.82,7,10
1359,13590,0.5742442518472671,0.5447604686021805,0.001474189176224172,100,9.65,3,10
1360,13600,0.6415570467710495,0.6000200867652893,0.0020768479706021028,100,9.78,6,10
1361,13610,0.631243747472763,0.5994482189416885,0.0015897767167189158,100,9.75,6,10
1362,13620,0.4711333930492401,0.42789453864097593,0.002161942367092706,100,9.66,3,10
1363,13630,0.7006953328847885,0.6509535983204842,0.002487087360350415,100,9.83,5,10
1364,13640,0.5999832034111023,0.5616702824831009,0.0019156456110067666,100,9.87,8,10
1365,13650,0.6752822518348693,0.635454323887825,0.001991396548692137,100,9.73,5,10
1366,13660,0.7225453227758407,0.693409189581871,0.0014568068392691203,100,9.83,4,10
1367,13670,0.6506089299917222,0.6251318544149399,0.0012738538847770543,100,9.86,5,10
1368,13680,0.7376735806465149,0.6960816770792008,0.002079595223767683,100,9.80,3,10
1369,13690,0.5856803327798843,0.5323575884103775,0.002666136942571029,100,9.61,3,10
1370,13700,0.7396143406629563,0.7064547032117844,0.0016579817398451268,100,9.73,4,10
1371,13710,0.6167534857988357,0.5809640735387802,0.0017894709162646905,100,9.80,8,10
1372,13720,0.5462458968162537,0.5148019462823867,0.0015721973697509384,100,9.78,4,10
1373,13730,0.6644638508558274,0.621034923195839,0.0021714465809054674,100,9.81,7,10
1374,13740,0.6895712941884995,0.6572798907756805,0.0016145698704349344,100,9.69,3,10
1375,13750,0.653427529335022,0.6113265573978424,0.002105048838711809,100,9.79,6,10
1376,13760,0.543559518456459,0.5052494913339615,0.0019155010013491847,100,9.65,3,10
1377,13770,0.9201641976833344,0.8815798044204712,0.0019292199969640933,100,9.79,4,10
1378,13780,0.6321373164653779,0.5650404453277588,0.003354843959095888,100,9.71,4,10
1379,13790,0.8087908118963242,0.7711396872997284,0.0018825562903657556,100,9.81,4,10
1380,13800,0.7177817016839981,0.6909556746482849,0.0013413006512564608,100,9.80,6,10
1381,13810,0.7399902969598771,0.6905562907457352,0.002471699647139758,100,9.70,4,10
1382,13820,0.5876033127307891,0.5425090163946151,0.0022547147382283583,100,9.83,8,10
1383,13830,0.7984589874744416,0.7466716423630715,0.002589367766631767,100,9.80,5,10
1384,13840,0.6066579222679138,0.5530809938907624,0.0026788464485434814,100,9.77,5,10
1385,13850,0.651668158173561,0.6069948166608811,0.0022336670102959034,100,9.68,3,10
1386,13860,0.6721830576658249,0.6262602210044861,0.002296141753322445,100,9.68,3,10
1387,13870,0.6673254698514939,0.6276203900575638,0.001985254234750755,100,9.85,7,10
1388,13880,0.6151640981435775,0.5748499095439911,0.0020157093735178933,100,9.75,7,10
1389,13890,0.6183202266693115,0.5694178432226181,0.0024451192643027754,100,9.87,8,10
1390,13900,0.6975159615278244,0.663420458137989,0.0017047750647179783,100,9.70,3,10
1391,13910,0.7238852679729462,0.6627187326550483,0.0030583265819586814,100,9.76,3,10
1392,13920,0.47780715227127074,0.4091857522726059,0.003431069853104418,100,9.81,5,10
1393,13930,0.929958063364029,0.9005943283438682,0.0014681863402074668,100,9.79,4,10
1394,13940,0.5970849245786667,0.5506592243909836,0.002321285028665443,100,9.76,4,10
1395,13950,0.7509930148720741,0.722874927520752,0.0014059041823202278,100,9.92,9,10
1396,13960,0.6373418480157852,0.5814706295728683,0.0027935605678067075,100,9.85,4,10
1397,13970,0.5983227133750916,0.536529615521431,0.0030896550033503445,100,9.68,5,10
1398,13980,0.6730014383792877,0.641129620373249,0.0015935913179419003,100,9.87,6,10
1399,13990,0.5925711303949356,0.5545447260141373,0.001901320251636207,100,9.81,5,10
1400,14000,0.9990480124950409,0.9698552951216698,0.0014596359804272651,100,9.81,8,10
1401,14010,0.6187243014574051,0.5776347428560257,0.0020544778322800993,100,9.79,4,10
1402,14020,0.5917270630598068,0.520038241147995,0.003584441164275631,100,9.84,8,10
1403,14030,0.7667972862720489,0.7229917705059051,0.00219027607672615,100,9.87,9,10
1404,14040,0.637711501121521,0.5948300302028656,0.0021440738753881307,100,9.70,3,10
1405,14050,0.6390543967485428,0.5853042840957642,0.0026875057781580837,100,9.76,6,10
1406,14060,0.621294629573822,0.5979894906282425,0.0011652573928586207,100,9.82,7,10
1407,14070,0.8592228949069977,0.812186548113823,0.002351817599264905,100,9.71,3,10
1408,14080,0.7247864425182342,0.6734033077955246,0.0025691564078442752,100,9.74,6,10
1409,14090,0.7459239959716797,0.6983776062726974,0.0023773199951392598,100,9.84,7,10
1410,14100,0.6694433808326721,0.595875795185566,0.0036783789983019233,100,9.85,5,10
1411,14110,0.5806503981351853,0.5189681068062783,0.0030841144995065405,100,9.69,4,10
1412,14120,0.5676782160997391,0.5072170555591583,0.0030230580203351566,100,9.71,3,10
1413,14130,0.4680329293012619,0.4152035519480705,0.0026414687075885014,100,9.84,5,10
1414,14140,0.5268897712230682,0.4767822027206421,0.002505378377099987,100,9.85,8,10
1415,14150,0.8784057974815369,0.8565944463014603,0.0010905675735557452,100,9.79,8,10
1416,14160,0.8037745803594589,0.7681868493556976,0.0017793860024539754,100,9.84,8,10
1417,14170,0.4927468627691269,0.4316897541284561,0.003052855108398944,100,9.79,4,10
1418,14180,0.8670419931411744,0.8282402455806732,0.0019400869205128402,100,9.81,7,10
1419,14190,0.5732082933187485,0.5182137191295624,0.00274972835322842,100,9.71,3,10
1420,14200,0.7853454262018204,0.7456449836492538,0.001985022269946057,100,9.80,3,10
1421,14210,0.7961693048477173,0.7658004209399223,0.0015184442570898681,100,9.80,4,10
1422,14220,0.7295853793621063,0.6914371371269226,0.0019074117499258136,100,9.73,4,10
1423,14230,0.585930797457695,0.5519487172365188,0.0016991034499369562,100,9.72,5,10
1424,14240,0.7748153448104859,0.7154752299189567,0.002967005432583392,100,9.88,9,10
1425,14250,0.5546402215957642,0.5153949528932571,0.0019622634194092826,100,9.82,8,10
1426,14260,0.7030147314071655,0.6613535389304162,0.0020830603345530106,100,9.79,8,10
1427,14270,0.8990601301193237,0.8569684654474259,0.002104583027539775,100,9.82,3,10
1428,14280,0.8049365490674972,0.7725350856781006,0.001620073089725338,100,9.82,8,10
1429,14290,0.7663349837064743,0.7321067482233048,0.001711411474389024,100,9.82,4,10
1430,14300,0.5817501872777939,0.5439789235591889,0.0018885629455326126,100,9.80,6,10
1431,14310,0.7471691250801087,0.7029550611972809,0.00221070286934264,100,9.87,8,10
1432,14320,0.7999172359704971,0.7622913956642151,0.0018812918264302426,100,9.81,3,10
1433,14330,0.7993829071521759,0.769432806968689,0.0014975047117331997,100,9.73,3,10
1434,14340,0.8038559049367905,0.7700613409280777,0.0016897283057915047,100,9.73,3,10
1435,14350,0.5696071684360504,0.49713918268680574,0.0036233990715118123,100,9.73,4,10
1436,14360,0.6330058962106705,0.5743672400712967,0.002931932811043225,100,9.86,8,10
1437,14370,0.6057222366333008,0.5441248208284378,0.003079869950306602,100,9.75,5,10
1438,14380,0.6133511543273926,0.5744273275136947,0.0019461910531390458,100,9.85,8,10
1439,14390,0.6284005582332611,0.5762249439954757,0.0026087810401804745,100,9.69,3,10
1440,14400,0.8499976754188537,0.7997595310211182,0.0025119073456153274,100,9.84,8,10
1441,14410,0.6984355002641678,0.6318652182817459,0.003328514954773709,100,9.74,3,10
1442,14420,0.7041737169027329,0.64923015832901,0.0027471785084344446,100,9.75,4,10
1443,14430,0.6728299260139465,0.6434295445680618,0.0014700190513394773,100,9.72,4,10
1444,14440,0.9599638819694519,0.9404871374368667,0.0009738375170854852,100,9.71,3,10
1445,14450,0.5491726160049438,0.4921862095594406,0.002849320752284257,100,9.74,3,10
1446,14460,0.758428555727005,0.7216368347406388,0.001839586248388514,100,9.69,3,10
1447,14470,0.918368723988533,0.8910420507192611,0.001366333887563087,100,9.79,6,10
1448,14480,0.5672303080558777,0.4988432705402374,0.0034193518542451782,100,9.75,5,10
1449,14490,0.6060540199279785,0.5648584067821503,0.0020597807233571075,100,9.75,5,10
1450,14500,0.9397711038589478,0.9149423480033875,0.001241438023862429,100,9.87,8,10
1451,14510,0.5498795956373215,0.4943497985601425,0.0027764898477471434,100,9.74,3,10
1452,14520,0.8159619390964508,0.7917524009943009,0.0012104772606107872,100,9.83,3,10
1453,14530,0.7743266433477402,0.7422775477170944,0.001602455547254067,100,9.70,4,10
1454,14540,0.6120533108711242,0.558538481593132,0.0026757416839245708,100,9.63,3,10
1455,14550,0.5962300449609756,0.541175463795662,0.0027527291851583867,100,9.77,3,10
1456,14560,0.9854717493057251,0.9562282472848892,0.0014621743379393593,100,9.83,7,10
1457,14570,0.6438986599445343,0.5844314187765122,0.0029733622970525174,100,9.81,7,10
1458,14580,0.5207329213619232,0.44693364202976227,0.0036899635684676468,100,9.67,3,10
1459,14590,0.6180226564407348,0.5636156842112541,0.0027203486955841073,100,9.85,8,10
1460,14600,0.4943187564611435,0.4375847339630127,0.002836700849002227,100,9.77,7,10
1461,14610,0.8426784217357636,0.782519993185997,0.003007920740492409,100,9.78,4,10
1462,14620,0.9194380760192871,0.8742097228765487,0.002261417469708249,100,9.84,5,10
1463,14630,0.7380554169416428,0.7236262887716294,0.0007214565859612776,100,9.80,7,10
1464,14640,1.0264426529407502,1.0019812643527986,0.0012230689404532312,100,9.62,3,10
1465,14650,0.752316215634346,0.7060975641012192,0.0023109328278223982,100,9.85,6,10
1466,14660,0.6163071155548095,0.5312834233045578,0.004251184237364214,100,9.81,4,10
1467,14670,0.7682953536510467,0.7296297252178192,0.001933281468518544,100,9.82,6,10
1468,14680,0.7906681567430496,0.7366940379142761,0.0026987054268829526,100,9.61,3,10
1469,14690,0.6207623332738876,0.5558890968561172,0.0032436618785141036,100,9.77,6,10
1470,14700,0.8822521895170212,0.8514826327562333,0.0015384786820504814,100,9.78,7,10
1471,14710,0.5941381633281708,0.49086840599775317,0.005163488094694912,100,9.75,3,10
1472,14720,0.8697799324989319,0.7650036841630936,0.005238811980234459,100,9.79,8,10
1473,14730,0.647270655632019,0.5800608485937119,0.0033604901225771757,100,9.93,9,10
1474,14740,0.6329312145709991,0.5887851893901825,0.002207300941518042,100,9.82,6,10
1475,14750,0.5232675254344941,0.4791145592927933,0.0022076480410760267,100,9.77,7,10
1476,14760,0.8943165421485901,0.8392615854740143,0.0027527486032340675,100,9.81,5,10
1477,14770,0.7426969170570373,0.6953234016895294,0.0023686756961978973,100,9.79,4,10
1478,14780,0.7938318938016892,0.7454270124435425,0.0024202439788496123,100,9.73,5,10
1479,14790,0.6247710973024369,0.5466837763786316,0.0039043653348926457,100,9.79,5,10
1480,14800,0.6536988407373429,0.6043271422386169,0.002468584763118997,100,9.85,8,10
1481,14810,0.9429619282484054,0.9135243654251098,0.0014718794598593376,100,9.75,7,10
1482,14820,0.5772147595882415,0.5250271171331405,0.002609381501679309,100,9.81,3,10
1483,14830,0.7263955146074295,0.6974839955568314,0.0014455754346272443,100,9.77,5,10
1484,14840,0.6035072416067123,0.5357656434178353,0.003387080546235666,100,9.70,3,10
1485,14850,0.680186653137207,0.6410139918327331,0.001958632923197001,100,9.50,3,10
1486,14860,0.8639092862606048,0.830630162358284,0.0016639554785797372,100,9.82,8,10
1487,14870,0.6111426621675491,0.5133176237344742,0.004891252424567938,100,9.69,5,10
1488,14880,0.8117705315351487,0.7304595023393631,0.004065551335224881,100,9.77,3,10
1489,14890,0.7785008162260055,0.7392429232597351,0.0019628944166470317,100,9.82,8,10
1490,14900,0.6851348519325257,0.6302843481302262,0.002742525393841788,100,9.86,6,10
1491,14910,0.7048088818788528,0.6195331871509552,0.004263784521026537,100,9.70,3,10
1492,14920,0.7220413595438003,0.6758222311735154,0.002310955987195484,100,9.85,7,10
1493,14930,0.8222684741020203,0.7531054884195327,0.0034581497369799764,100,9.87,6,10
1494,14940,0.6512262433767319,0.5926326438784599,0.0029296798922587184,100,9.84,8,10
1495,14950,0.7580713868141175,0.7351357325911522,0.001146783211879665,100,9.79,5,10
1496,14960,0.8666949898004532,0.8183355569839478,0.002417971580871381,100,9.79,7,10
1497,14970,0.5915469378232956,0.529096657037735,0.003122513910057023,100,9.86,7,10
1498,14980,0.7985766917467118,0.7850615024566651,0.0006757589362678118,100,9.68,3,10
1499,14990,0.826936450600624,0.7839607506990433,0.002148785519966623,100,9.85,5,10
1500,15000,0.7746368467807769,0.735050830245018,0.0019793001934885978,100,9.88,7,10
1501,15010,0.5718238413333893,0.5180975466966629,0.002686314526363276,100,9.88,8,10
1502,15020,0.7334263116121292,0.6884858459234238,0.0022470233438070864,100,9.84,8,10
1503,15030,0.761039474606514,0.7354314237833023,0.001280402808333747,100,9.62,3,10
1504,15040,1.0240861237049104,0.9998982518911361,0.0012093932251445948,100,9.93,8,10
1505,15050,0.9878750234842301,0.9290918231010437,0.0029391598247457294,100,9.72,5,10
1506,15060,0.8491252899169922,0.8001001805067063,0.0024512551724910738,100,9.82,7,10
1507,15070,0.645363861322403,0.565161257982254,0.004010129827656783,100,9.88,9,10
1508,15080,0.7348819673061371,0.6932505935430526,0.0020815685507841407,100,9.81,3,10
1509,15090,0.8066914230585098,0.7667347550392151,0.001997833442874253,100,9.85,7,10
1510,15100,0.6152918726205826,0.5798484057188034,0.0017721732758218423,100,9.69,3,10
1511,15110,0.5649543136358262,0.526678004860878,0.001913815370062366,100,9.79,3,10
1512,15120,0.7801914900541306,0.7372219800949097,0.002148475745343603,100,9.58,3,10
1513,15130,0.8182043910026551,0.7805717706680297,0.0018816312425769866,100,9.81,8,10
1514,15140,0.9858273863792419,0.9582620650529862,0.001378265582025051,100,9.75,5,10
1515,15150,0.5885643631219863,0.5520762830972672,0.0018244036924443207,100,9.80,4,10
1516,15160,0.5310236215591431,0.47622974812984464,0.002739693829789758,100,9.88,8,10
1517,15170,0.7521748840808868,0.7098744094371796,0.002115023953956552,100,9.82,7,10
1518,15180,0.7888391852378845,0.7672391295433044,0.00108000300169806,100,9.72,4,10
1519,15190,0.8000319927930832,0.7494139432907104,0.0025309026357717814,100,9.67,3,10
1520,15200,0.8142036944627762,0.7703015267848968,0.002195108454907313,100,9.73,3,10
1521,15210,0.906043964624405,0.8661731094121933,0.00199354222859256,100,9.74,5,10
1522,15220,1.2519219517707825,1.184235969185829,0.0033842988312244417,100,9.81,8,10
1523,15230,2.05515538752079,1.9152787983417512,0.006993831816362217,100,9.74,3,10
1524,15240,1.7744322210550307,1.7249798238277436,0.0024726205272600056,100,9.64,3,10
1525,15250,1.8798090159893035,1.7338353365659713,0.007298684952547774,100,9.40,3,10
1526,15260,2.0166284680366515,1.8975240767002106,0.005955219268798828,100,9.59,3,10
1527,15270,1.3465323209762574,1.2400523185729981,0.005324000003747642,100,9.64,4,10
1528,15280,1.3381853103637695,1.271003332734108,0.0033590984996408222,100,9.78,5,10
1529,15290,1.406367614865303,1.3506475627422332,0.0027860032685566695,100,9.82,7,10
1530,15300,1.2664319843053817,1.1625869214534759,0.005192251969128847,100,9.63,4,10
1531,15310,1.1148596704006195,1.0355262219905854,0.003966671321541071,100,9.73,6,10
1532,15320,0.9204918444156647,0.8504961580038071,0.0034997835522517563,100,9.71,4,10
1533,15330,1.100631132721901,1.0347925871610641,0.0032919272547587753,100,9.67,7,10
1534,15340,0.7022946953773499,0.6125959068536758,0.004484939493704587,100,9.79,4,10
1535,15350,1.1916609108448029,1.1336466491222381,0.002900712622795254,100,9.67,3,10
1536,15360,1.1016229271888733,1.0472632348537445,0.0027179842349141837,100,9.84,8,10
1537,15370,1.4677126079797744,1.4103531867265702,0.0028679726005066187,100,9.75,4,10
1538,15380,0.8556849539279938,0.7605177074670791,0.004758361866697669,100,9.59,3,10
1539,15390,1.319625014066696,1.2696742981672287,0.0024975353968329727,100,9.71,3,10
1540,15400,0.8777052074670791,0.8216413795948029,0.0028031910711433738,100,9.83,8,10
1541,15410,1.2131722778081895,1.1626641988754272,0.002525404063635506,100,9.73,6,10
1542,15420,0.9831566125154495,0.9352272361516952,0.0023964684165548532,100,9.72,5,10
1543,15430,0.9276140332221985,0.8763821393251419,0.0025615949707571417,100,9.74,3,10
1544,15440,0.8497838020324707,0.7960690870881081,0.002685736073181033,100,9.77,6,10
1545,15450,1.1482826709747314,1.0874829769134522,0.003039985150098801,100,9.72,3,10
1546,15460,1.017729938030243,0.9700491458177567,0.0023840389607357793,100,9.81,7,10
1547,15470,1.0715399444103242,1.008222758769989,0.003165859759610612,100,9.70,3,10
1548,15480,0.706625121831894,0.6494872912764549,0.002856891870032996,100,9.79,6,10
1549,15490,0.9445614874362945,0.8855743944644928,0.002949353729491122,100,9.82,6,10
1550,15500,1.0043689846992492,0.964878523349762,0.0019745230049011296,100,9.71,3,10
1551,15510,0.9627644777297973,0.902192136645317,0.003028617240488529,100,9.78,7,10
1552,15520,0.9562155812978744,0.907413300871849,0.0024401143135037275,100,9.92,8,10
1553,15530,0.9941863745450974,0.9228864341974259,0.0035649970755912363,100,9.69,3,10
1554,15540,1.0268345206975937,0.9933113664388656,0.0016761581180617213,100,9.75,3,10
1555,15550,1.0359397381544113,0.9889034241437912,0.0023518159810919314,100,9.73,7,10
1556,15560,0.8814083993434906,0.8267830520868301,0.0027312669728416948,100,9.78,7,10
1557,15570,0.7370292782783509,0.6776385992765427,0.002969534063595347,100,9.74,5,10
1558,15580,1.0016049444675446,0.9381860241293907,0.0031709453673101962,100,9.83,8,10
1559,15590,1.1227025628089904,1.0786846727132797,0.002200895771966316,100,9.87,5,10
1560,15600,0.8943381518125534,0.833547043800354,0.003039555187569931,100,9.57,3,10
1561,15610,1.0241686224937439,0.9847589880228043,0.001970481722673867,100,9.82,6,10
1562,15620,0.9729211091995239,0.931620717048645,0.0020650187296268998,100,9.70,3,10
1563,15630,1.067004880309105,1.0010566025972367,0.0032974137226119637,100,9.65,3,10
1564,15640,0.8326534479856491,0.7924220532178878,0.002011568914167583,100,9.85,6,10
1565,15650,0.7488476991653442,0.6911426216363907,0.0028852533432655036,100,9.84,5,10
1566,15660,0.906935277581215,0.8793853431940079,0.0013774959807051346,100,9.78,7,10
1567,15670,0.7198463797569274,0.6717505350708961,0.00240479210333433,100,9.65,4,10
1568,15680,0.836676836013794,0.7562439605593682,0.004021643754094839,100,9.84,6,10
1569,15690,0.9972460627555847,0.971359720826149,0.0012943169014761225,100,9.88,9,10
1570,15700,0.8258212298154831,0.782092136144638,0.0021864543821720874,100,9.84,8,10
1571,15710,0.8277411252260208,0.7749643713235855,0.002638837268750649,100,9.92,9,10
1572,15720,0.8078902751207352,0.7779230833053589,0.0014983589164330624,100,9.66,3,10
1573,15730,0.5443425625562668,0.4802070379257202,0.0032067760359495876,100,9.80,3,10
1574,15740,0.7535794883966446,0.7178028106689454,0.0017888335678435396,100,9.83,4,10
1575,15750,0.7166410982608795,0.671856838464737,0.0022392129292711617,100,9.76,6,10
1576,15760,0.8891109228134155,0.8390048205852508,0.0025053056262549942,100,9.83,6,10
1577,15770,0.5487439185380936,0.4886803194880486,0.0030031800095457585,100,9.88,9,10
1578,15780,0.7821634262800217,0.745969957113266,0.0018096736632287503,100,9.77,3,10
1579,15790,0.7719765305519104,0.7313506931066514,0.0020312912376539314,100,9.76,4,10
1580,15800,0.6907323181629181,0.6174810156226158,0.003662565315607935,100,9.85,5,10
1581,15810,0.5896936804056168,0.535783314704895,0.0026955178705975412,100,9.70,3,10
1582,15820,0.6730560004711151,0.6232974112033844,0.002487929549533874,100,9.70,7,10
1583,15830,0.7663112550973892,0.7146678388118743,0.002582170386449434,100,9.75,4,10
1584,15840,0.6430721640586853,0.5738908886909485,0.0034590634691994636,100,9.66,3,10
1585,15850,0.5495997488498687,0.4597622886300087,0.004491872689686716,100,9.89,8,10
1586,15860,0.6903372645378113,0.6433284014463425,0.0023504429293097926,100,9.87,7,10
1587,15870,0.48514719009399415,0.43709745407104494,0.002402486755454447,100,9.90,8,10
1588,15880,0.7413977235555649,0.7012176603078842,0.002009003545390442,100,9.79,7,10
1589,15890,0.6345890522003174,0.5779577121138573,0.0028315666131675243,100,9.77,3,10
1590,15900,0.6986419588327408,0.6559901386499405,0.002132591072586365,100,9.79,3,10
1591,15910,0.71095911860466,0.6722128987312317,0.0019373110539163464,100,9.71,3,10
1592,15920,0.8616070210933685,0.8428865075111389,0.0009360260068206116,100,9.87,8,10
1593,15930,0.6931952267885209,0.6423934280872345,0.0025400904458365405,100,9.78,4,10
1594,15940,1.0426617592573166,1.0200438976287842,0.0011308934539556504,100,9.82,6,10
1595,15950,0.670382484793663,0.626135379076004,0.002212355504161678,100,9.77,6,10
1596,15960,0.6624640822410583,0.6187262803316116,0.0021868903160793705,100,9.73,4,10
1597,15970,0.9524925649166107,0.9350157916545868,0.0008738384502066765,100,9.83,8,10
1598,15980,0.9601164728403091,0.9298691511154175,0.001512365773669444,100,9.80,4,10
1599,15990,0.7089088469743728,0.6744254440069198,0.001724169852968771,100,9.84,5,10
1600,16000,0.6670780777931213,0.6125535368919373,0.0027262270377832465,100,9.83,7,10
1601,16010,0.7276276141405106,0.694766366481781,0.001643062253424432,100,9.83,8,10
1602,16020,0.879090479016304,0.8549533486366272,0.0012068566124071368,100,9.82,6,10
1603,16030,0.5714333444833756,0.5327001512050629,0.0019366594846360386,100,9.78,3,10
1604,16040,0.7643417388200759,0.7303808391094208,0.001698045089142397,100,9.87,7,10
1605,16050,0.5915744215250015,0.5386948585510254,0.0026439780340297148,100,9.83,7,10
1606,16060,0.7471712350845336,0.7223138630390167,0.001242868634290062,100,9.89,7,10
1607,16070,0.6565181136131286,0.6164979964494706,0.002001005579950288,100,9.76,3,10
1608,16080,0.6911008894443512,0.6635295629501343,0.0013785661896690727,100,9.72,3,10
1609,16090,0.7489298731088638,0.7099851608276367,0.001947234891122207,100,9.68,3,10
1610,16100,0.570587894320488,0.5253928363323211,0.0022597529925405977,100,9.83,6,10
1611,16110,0.8249185442924499,0.8011748194694519,0.001187186044990085,100,9.75,4,10
1612,16120,0.4754492431879044,0.41807193160057066,0.002868865319760516,100,9.73,4,10
1613,16130,0.7303812593221665,0.7128079265356064,0.0008786673628492281,100,9.73,3,10
1614,16140,0.6695628196001053,0.6311125040054322,0.0019225158379413188,100,9.84,8,10
1615,16150,0.6670701295137406,0.640035817027092,0.0013517152721760795,100,9.89,8,10
1616,16160,0.8803026467561722,0.8462595105171203,0.0017021561827277765,100,9.71,4,10
1617,16170,0.9161953151226043,0.8781506091356277,0.0019022350155864843,100,9.82,7,10
1618,16180,0.652857431769371,0.6014269530773163,0.002571524163795402,100,9.84,5,10
1619,16190,0.8823242813348771,0.8548331677913665,0.001374555793881882,100,9.77,4,10
1620,16200,0.8338329046964645,0.78925341963768,0.00222897409403231,100,9.69,4,10
1621,16210,0.6093499451875687,0.5705605864524841,0.0019394677983655129,100,9.78,7,10
1622,16220,0.5929849863052368,0.5421644121408462,0.002541028574341908,100,9.80,6,10
1623,16230,0.8037026017904282,0.7654362738132476,0.0019133167632389813,100,9.65,4,10
1624,16240,0.6265577465295792,0.5879408180713653,0.0019308469025418162,100,9.79,4,10
1625,16250,0.7824905633926391,0.7563512712717056,0.0013069637643638998,100,9.78,4,10
1626,16260,0.7404085487127304,0.7044894859194756,0.001795953202235978,100,9.91,8,10
1627,16270,0.5920737892389297,0.5462192058563232,0.0022927293175598606,100,9.83,7,10
1628,16280,0.7431096374988556,0.7091545969247818,0.0016977518331259488,100,9.70,3,10
1629,16290,0.8196199864149094,0.7747957348823548,0.002241212657827418,100,9.81,4,10
1630,16300,0.9029711127281189,0.8805706679821015,0.0011200220906175673,100,9.57,3,10
1631,16310,0.7851365119218826,0.753207090497017,0.0015964718360919506,100,9.80,5,10
1632,16320,0.5882758498191833,0.5415351122617722,0.002337036913377233,100,9.81,3,10
1633,16330,0.8221600294113159,0.7477792799472809,0.0037190372589975596,100,9.86,7,10
1634,16340,0.6606104671955109,0.6105462342500687,0.0025032117919181474,100,9.80,8,10
1635,16350,0.5669262737035752,0.5043668568134307,0.003127970913919853,100,9.79,6,10
1636,16360,0.6755189925432206,0.6371286511421204,0.0019195176653738599,100,9.77,3,10
1637,16370,0.5210561096668244,0.4645551383495331,0.002825048513841466,100,9.78,5,10
1638,16380,0.6851783782243729,0.62877147346735,0.0028203452831803586,100,9.79,6,10
1639,16390,0.6372319042682648,0.6113686978816986,0.00129316026577726,100,9.83,5,10
1640,16400,0.8280710220336914,0.7872986912727356,0.002038615688798018,100,9.63,3,10
1641,16410,0.8047859311103821,0.764891967177391,0.001994697318878025,100,9.77,3,10
1642,16420,0.5363349974155426,0.4769249320030212,0.002970503256074153,100,9.89,8,10
1643,16430,0.6135602325201035,0.5740215510129929,0.001976934325648472,100,9.81,6,10
1644,16440,0.76096111536026,0.7058320075273514,0.002756455168128014,100,9.80,8,10
1645,16450,0.8087073147296906,0.7693350076675415,0.001968615845544264,100,9.76,3,10
1646,16460,0.7962376147508621,0.7555554419755935,0.002034108794759959,100,9.90,8,10
1647,16470,0.5807368487119675,0.5233266994357109,0.0028705075150355698,100,9.75,4,10
1648,16480,0.5428388118743896,0.4594039112329483,0.004171745164785534,100,9.86,7,10
1649,16490,0.48983960449695585,0.44718427062034605,0.002132766685099341,100,9.77,5,10
1650,16500,0.5257522255182266,0.45785790383815766,0.003394716529874131,100,9.81,5,10
1651,16510,0.686250963807106,0.6500393092632294,0.001810582987673115,100,9.78,8,10
1652,16520,0.6679722011089325,0.6146132975816727,0.0026679453352699057,100,9.75,3,10
1653,16530,0.7529757469892502,0.7109462350606919,0.0021014754434872883,100,9.84,8,10
1654,16540,0.7254164308309555,0.697835698723793,0.0013790361204883083,100,9.73,3,10
1655,16550,0.6302669882774353,0.5935732647776604,0.0018346861557802185,100,9.74,3,10
1656,16560,0.7670679837465286,0.734846505522728,0.0016110734337416942,100,9.83,3,10
1657,16570,0.6687979817390441,0.6162323907017708,0.0026282794453436507,100,9.85,7,10
1658,16580,0.6136087059974671,0.5659565180540085,0.002382608808693476,100,9.94,9,10
1659,16590,0.7178853064775467,0.6835473835468292,0.001716895952631603,100,9.82,7,10
1660,16600,0.7497262671589852,0.7084880948066712,0.002061908569157822,100,9.83,8,10
1661,16610,0.7284425914287567,0.7024488389492035,0.0012996877485420555,100,9.76,5,10
1662,16620,0.7772453635931015,0.753296172618866,0.0011974589760939125,100,9.91,9,10
1663,16630,0.8808097958564758,0.8455127581954003,0.0017648520049988292,100,9.70,3,10
1664,16640,0.5783217787742615,0.523641300201416,0.002734024034361937,100,9.88,9,10
1665,16650,0.720132565498352,0.672215124964714,0.0023958721722010523,100,9.71,3,10
1666,16660,0.8168500751256943,0.7672905534505844,0.002477975987130776,100,9.85,4,10
1667,16670,0.7011765867471695,0.6678282231092453,0.0016674183658324181,100,9.69,3,10
1668,16680,0.5501832067966461,0.5048312082886696,0.0022676002990920097,100,9.85,8,10
1669,16690,0.5576055854558944,0.5121336951851845,0.0022735945181921124,100,9.77,4,10
1670,16700,0.7350774377584457,0.6920611143112183,0.002150816551875323,100,9.63,3,10
1671,16710,0.8982850164175034,0.8567715853452682,0.002075671189231798,100,9.69,3,10
1672,16720,0.7739657759666443,0.7239702999591827,0.0024997733256896027,100,9.79,3,10
1673,16730,0.7138115972280502,0.6677080869674683,0.002305175585206598,100,9.82,6,10
1674,16740,0.4991643399000168,0.4582622289657593,0.0020451055985176935,100,9.73,4,10
1675,16750,0.7713003277778625,0.6981796488165856,0.00365603402024135,100,9.73,5,10
1676,16760,0.7809724777936935,0.7433999389410019,0.0018786270171403884,100,9.86,9,10
1677,16770,0.7044306457042694,0.6751697868108749,0.0014630433128331789,100,9.82,5,10
1678,16780,0.608698371052742,0.574496152997017,0.0017101105622714385,100,9.83,8,10
1679,16790,0.7351466476917267,0.706151069700718,0.0014497791107714875,100,9.68,4,10
1680,16800,0.769603106379509,0.7528569251298904,0.0008373093456611969,100,9.83,3,10
1681,16810,0.7482866168022155,0.6906643033027648,0.0028811158990720287,100,9.88,8,10
1682,16820,0.9714536100625992,0.9248815596103668,0.0023286024224944413,100,9.83,6,10
1683,16830,0.7055487424135208,0.6561665624380112,0.0024691091559361665,100,9.75,7,10
1684,16840,0.578936105966568,0.5285906940698624,0.00251727094873786,100,9.78,7,10
1685,16850,0.7119601935148239,0.6685196191072464,0.0021720288728829472,100,9.84,7,10
1686,16860,0.799532550573349,0.772663027048111,0.001343476307374658,100,9.65,3,10
1687,16870,0.6461901605129242,0.5924586117267608,0.002686577207350638,100,9.61,3,10
1688,16880,0.7540535181760788,0.6828407496213913,0.0035606385441496967,100,9.84,8,10
1689,16890,0.6399661481380463,0.5850517630577088,0.002745719288941473,100,9.75,6,10
1690,16900,0.6596015751361847,0.6111511349678039,0.0024225220127846113,100,9.74,3,10
1691,16910,0.7534068703651429,0.703135323524475,0.002513578030630015,100,9.74,3,10
1692,16920,0.9325649797916412,0.9074796885251999,0.0012542646494694055,100,9.70,3,10
1693,16930,0.7688011288642883,0.7223250389099121,0.0023238045920152216,100,9.79,5,10
1694,16940,0.7267360895872116,0.6677904203534126,0.0029472840891685338,100,9.76,4,10
1695,16950,0.7224975675344467,0.6708212107419967,0.002583817840059055,100,9.79,4,10
1696,16960,0.7734024822711945,0.7357268273830414,0.0018837825511582196,100,9.78,3,10
1697,16970,0.6926471948623657,0.6587841987609864,0.001693149865604937,100,9.76,3,10
1698,16980,0.9451915860176087,0.914029985666275,0.001558080208633328,100,9.77,3,10
1699,16990,0.7918581485748291,0.7669314473867417,0.0012463351187761873,100,9.72,3,10
1700,17000,0.8966427505016327,0.850935298204422,0.0022853723989101128,100,9.92,8,10
1701,17010,0.5123601078987121,0.4682230591773987,0.002206852522067493,100,9.67,5,10
1702,17020,0.7540587902069091,0.691893807053566,0.0031082489796972366,100,9.75,3,10
1703,17030,0.6983872562646866,0.6576988697052002,0.0020344194956123827,100,9.71,3,10
1704,17040,1.004373687505722,0.9809428691864014,0.001171540716313757,100,9.85,6,10
1705,17050,0.7384910404682159,0.7005517989397049,0.0018969621829455718,100,9.77,4,10
1706,17060,0.5987488269805908,0.5310069292783737,0.0033870944040245376,100,9.74,3,10
1707,17070,0.5595655500888824,0.5166874751448631,0.0021439039119286463,100,9.75,5,10
1708,17080,0.8117273956537246,0.7649400353431701,0.0023393678944557904,100,9.68,3,10
1709,17090,0.7820630997419358,0.7347778022289276,0.002364264315838227,100,9.61,3,10
1710,17100,0.6948518604040146,0.6301573872566223,0.0032347230764571576,100,9.83,6,10
1711,17110,0.6217152535915375,0.5641737282276154,0.0028770767268724738,100,9.82,8,10
1712,17120,0.6518776208162308,0.6035079747438431,0.0024184816516935824,100,9.85,3,10
1713,17130,0.8794263750314713,0.8237016558647156,0.0027862358852871693,100,9.79,3,10
1714,17140,0.9411124855279922,0.8957246661186218,0.002269391209119931,100,9.89,8,10
1715,17150,0.7069216310977936,0.6648796796798706,0.0021020974323619156,100,9.72,3,10
1716,17160,0.8789267867803574,0.8387830883264542,0.002007185270485934,100,9.64,3,10
1717,17170,0.7787770599126815,0.7403285354375839,0.0019224260089686141,100,9.82,6,10
1718,17180,0.8911157757043838,0.8307072147727013,0.003020427655428648,100,9.78,3,10
1719,17190,0.8282993108034133,0.7789520114660263,0.00246736559929559,100,9.76,6,10
1720,17200,0.5489488542079926,0.49326267242431643,0.0027843093383125963,100,9.83,6,10
1721,17210,0.6660882413387299,0.5984849691390991,0.0033801631296228154,100,9.83,3,10
1722,17220,0.9252162426710129,0.8883582323789596,0.0018429010146064685,100,9.78,8,10
1723,17230,0.6137301832437515,0.5506441473960877,0.003154301686299732,100,9.77,5,10
1724,17240,0.6089168071746827,0.5464915931224823,0.0031212608024361542,100,9.89,8,10
1725,17250,0.6600443720817566,0.600079382956028,0.0029982493026182054,100,9.78,4,10
1726,17260,0.6975883632898331,0.6656678020954132,0.0015960277421982027,100,9.87,8,10
1727,17270,0.7157041013240815,0.6721325397491456,0.0021785785400425086,100,9.58,3,10
1728,17280,0.8364275753498077,0.7990604937076569,0.0018683539150515572,100,9.77,6,10
1729,17290,0.73676398396492,0.688202828168869,0.002428057958604768,100,9.76,6,10
1730,17300,0.8468789756298065,0.8219154179096222,0.0012481781086535193,100,9.86,8,10
1731,17310,0.8604668974876404,0.7849925488233567,0.0037737168197054414,100,9.66,3,10
1732,17320,0.8221643298864365,0.7818022280931473,0.0020181053707347017,100,9.81,7,10
1733,17330,0.4810330539941788,0.4184302747249603,0.003130139090353623,100,9.75,3,10
1734,17340,0.8027132004499435,0.7674405470490455,0.0017636318836594,100,9.71,3,10
1735,17350,0.7707752406597137,0.7098720490932464,0.0030451596714556215,100,9.68,3,10
1736,17360,0.9184579014778137,0.8815131187438965,0.001847238454502076,100,9.73,3,10
1737,17370,0.4904345661401749,0.39289659410715105,0.004876898461952805,100,9.77,7,10
1738,17380,0.860369673371315,0.821070522069931,0.001964957368909381,100,9.90,8,10
1739,17390,0.8328114420175552,0.7899958923459053,0.002140777380554937,100,9.83,7,10
1740,17400,0.6922660440206527,0.6294963866472244,0.003138482486247085,100,9.80,4,10
1741,17410,0.6949118793010711,0.6581997275352478,0.0018356073356699198,100,9.82,3,10
1742,17420,0.6537280797958374,0.5721634015440941,0.004078234027838334,100,9.73,5,10
1743,17430,0.5683855563402176,0.528690630197525,0.001984746361267753,100,9.80,5,10
1744,17440,0.6226399540901184,0.5370315164327621,0.004280421673320234,100,9.83,7,10
1745,17450,0.7634116560220718,0.7156710922718048,0.002387028311204631,100,9.71,3,10
1746,17460,0.7212027907371521,0.653375655412674,0.003391356876818463,100,9.70,6,10
1747,17470,0.9365695238113403,0.9106722772121429,0.0012948622868862003,100,9.68,4,10
1748,17480,0.7977533638477325,0.7431665271520614,0.002729342065867968,100,9.71,5,10
1749,17490,0.7630240470170975,0.7358629792928696,0.0013580535698565655,100,9.52,4,10
1750,17500,0.5507219970226288,0.48734210431575775,0.0031689946074038742,100,9.75,4,10
1751,17510,0.7964799642562866,0.7706856906414032,0.0012897140128188766,100,9.81,3,10
1752,17520,0.6705233842134476,0.62127386033535,0.002462476084474474,100,9.78,8,10
1753,17530,0.656375128030777,0.6008391737937927,0.0027767976207542233,100,9.70,3,10
1754,17540,0.6569680422544479,0.5964456856250763,0.0030261173196777236,100,9.76,5,10
1755,17550,0.6757502049207688,0.6448639959096909,0.0015443103315192276,100,9.84,5,10
1756,17560,0.6212180644273758,0.5486393928527832,0.0036289336218032985,100,9.69,3,10
1757,17570,0.790815782546997,0.7498304545879364,0.0020492657931754366,100,9.80,5,10
1758,17580,0.8037829905748367,0.7770051419734955,0.001338892470812425,100,9.76,3,10
1759,17590,0.6711982041597366,0.6175242692232132,0.0026836965378606694,100,9.85,3,10
1760,17600,0.6466878533363343,0.5957417458295822,0.002547305676853284,100,9.74,3,10
1761,17610,0.8549317955970764,0.8246984601020813,0.001511666618171148,100,9.83,7,10
1762,17620,0.6574556708335877,0.6073844313621521,0.0025035621110873763,100,9.83,5,10
1763,17630,0.7544630765914917,0.7049490571022033,0.0024757006867730524,100,9.82,6,10
1764,17640,0.5915400475263596,0.5395702630281448,0.002598489273805171,100,9.76,4,10
1765,17650,0.7889591991901398,0.7625951021909714,0.0013182044138375204,100,9.87,8,10
1766,17660,0.7977166593074798,0.751419472694397,0.0023148586828028784,100,9.91,9,10
1767,17670,0.8052564293146134,0.7680831283330918,0.0018586655362014426,100,9.77,3,10
1768,17680,0.792149156332016,0.7288719058036804,0.0031638626533094794,100,9.78,3,10
1769,17690,0.6721167534589767,0.6001730680465698,0.003597184317186475,100,9.80,5,10
1770,17700,0.9793963581323624,0.9328488379716873,0.0023273766273632646,100,9.71,3,10
1771,17710,0.7034528940916062,0.6299167528748513,0.0036768071295227855,100,9.81,3,10
1772,17720,0.6602881193161011,0.6230733245611191,0.001860739894618746,100,9.90,9,10
1773,17730,0.6477128386497497,0.5821033626794815,0.0032804741160362026,100,9.82,8,10
1774,17740,0.7480764508247375,0.6963496521115303,0.002586339608387789,100,9.77,4,10
1775,17750,0.7497536718845368,0.6818654507398605,0.003394410587497987,100,9.89,8,10
1776,17760,0.6791424363851547,0.6342955261468888,0.002242345224658493,100,9.73,5,10
1777,17770,0.6437609702348709,0.5944064348936081,0.002467726654140279,100,9.76,3,10
1778,17780,0.8709084570407868,0.8254702627658844,0.0022719094005879013,100,9.81,7,10
1779,17790,0.7343984812498092,0.6781594097614289,0.0028119536582380533,100,9.82,7,10
1780,17800,0.7559124857187272,0.7164253532886505,0.0019743566008401103,100,9.87,9,10
1781,17810,0.5991571754217148,0.5671640872955322,0.0015996543181245216,100,9.82,7,10
1782,17820,0.6668585300445556,0.5952885448932648,0.0035784991217951757,100,9.75,3,10
1783,17830,0.5922819197177887,0.517223310470581,0.0037529305249336176,100,9.74,4,10
1784,17840,0.7656357675790787,0.7147499606013298,0.0025442907470278444,100,9.84,5,10
1785,17850,0.8147458821535111,0.7805684715509414,0.00170887067069998,100,9.75,3,10
1786,17860,0.5266830056905747,0.45104415714740753,0.003781942278146744,100,9.67,3,10
1787,17870,0.5555642813444137,0.5050004929304123,0.002528189436998218,100,9.72,3,10
1788,17880,0.7587216675281525,0.7123185142874717,0.0023201578034786506,100,9.85,3,10
1789,17890,0.7650856494903564,0.7403427332639694,0.001237145488266833,100,9.83,7,10
1790,17900,0.5675699293613434,0.5055068463087082,0.003103154132259078,100,9.80,3,10
1791,17910,0.8127716898918151,0.7819436550140381,0.0015414019588206429,100,9.76,4,10
1792,17920,0.7965471923351288,0.7444081246852875,0.0026069535582792015,100,9.85,6,10
1793,17930,0.581349778175354,0.5353577256202697,0.0022996024454187136,100,9.86,6,10
1794,17940,0.7447371572256088,0.7143681317567825,0.0015184512216364966,100,9.87,8,10
1795,17950,0.7053663074970246,0.6701556593179703,0.0017605322296731173,100,9.89,9,10
1796,17960,0.7598693460226059,0.7284107029438018,0.001572932189446874,100,9.76,5,10
1797,17970,0.6508749842643737,0.6218533247709275,0.0014510827895719558,100,9.87,8,10
1798,17980,0.5986559301614761,0.561680617928505,0.0018487654233467765,100,9.92,9,10
1799,17990,0.5927379250526428,0.5670665681362153,0.0012835676170652732,100,9.87,7,10
1800,18000,0.5933149367570877,0.5640170097351074,0.0014648959644546268,100,9.68,3,10
1801,18010,0.6771086782217026,0.6519649624824524,0.001257185492431745,100,9.73,3,10
1802,18020,0.5762593477964402,0.5437114000320434,0.0016273975517833606,100,9.83,7,10
1803,18030,0.8279059410095215,0.801597797870636,0.0013154075204511173,100,9.90,9,10
1804,18040,0.6175453841686249,0.5786448061466217,0.0019450288033112883,100,9.83,7,10
1805,18050,0.5470416456460953,0.5051691025495529,0.002093626708665397,100,9.74,5,10
1806,18060,0.6484379857778549,0.6209366649389267,0.001375066046603024,100,9.74,3,10
1807,18070,0.661394014954567,0.6181153863668442,0.0021639317099470647,100,9.72,3,10
1808,18080,0.6049961000680923,0.561375406384468,0.0021810349135193974,100,9.78,4,10
1809,18090,0.6215153992176056,0.5619461953639984,0.00297846021130681,100,9.66,3,10
1810,18100,0.5913117378950119,0.5574427843093872,0.0016934477382164915,100,9.85,8,10
1811,18110,0.8252637386322021,0.7878830432891846,0.0018690350760152796,100,9.83,8,10
1812,18120,0.6488695651292801,0.6164502128958702,0.0016209672307013535,100,9.77,3,10
1813,18130,0.7233734786510467,0.7046876370906829,0.0009342923000076553,100,9.85,5,10
1814,18140,0.8568887770175934,0.8231400847434998,0.0016874346263648476,100,9.72,3,10
1815,18150,0.8678879529237747,0.8277208000421524,0.0020083570630959,100,9.79,3,10
1816,18160,0.7932904958724976,0.7187000989913941,0.0037295208559953606,100,9.86,8,10
1817,18170,0.79705750644207,0.7723372280597687,0.001236013746529352,100,9.89,8,10
1818,18180,0.6567981660366058,0.619489985704422,0.0018654086903552524,100,9.73,3,10
1819,18190,0.9283391624689102,0.8682493910193443,0.0030044886807445437,100,9.83,8,10
1820,18200,0.8720625430345536,0.7971943855285645,0.0037434082303661855,100,9.81,8,10
1821,18210,2.4196969270706177,2.2817470908164976,0.006897492008283735,100,9.72,7,10
1822,18220,1.0738549500703811,0.9999301970005036,0.0036962379701435564,100,9.63,4,10
1823,18230,1.5877276182174682,1.5182745903730392,0.0034726523677818476,100,9.75,5,10
1824,18240,1.2195254206657409,1.137734055519104,0.004089568229392171,100,9.76,8,10
1825,18250,1.2264682799577713,1.0912846773862839,0.006759180524386466,100,9.69,6,10
1826,18260,1.803464549779892,1.6968914926052094,0.005328652216121554,100,9.71,3,10
1827,18270,1.4370148122310638,1.3662677586078644,0.0035373524646274746,100,9.58,3,10
1828,18280,1.8113049626350404,1.7498867392539978,0.0030709107057191433,100,9.71,3,10
1829,18290,1.2814392030239106,1.2197943091392518,0.00308224438194884,100,9.57,3,10
1830,18300,1.4760734975337981,1.399671232700348,0.0038201125629711897,100,9.73,3,10
1831,18310,1.1856140315532684,1.1333019703626632,0.0026156033272854984,100,9.65,3,10
1832,18320,0.8601180851459503,0.782199302315712,0.0038959393161348997,100,9.73,8,10
1833,18330,1.0836493760347365,1.0425048112869262,0.0020572281850036235,100,9.76,3,10
1834,18340,0.8075994908809662,0.7486297279596329,0.0029484875907655806,100,9.64,3,10
1835,18350,1.6275109469890594,1.562180158495903,0.0032665395992808044,100,9.77,6,10
1836,18360,1.4405956119298935,1.3903602600097655,0.0025117662153206766,100,9.62,3,10
1837,18370,1.4282990872859955,1.376311367750168,0.002599386457586661,100,9.87,8,10
1838,18380,1.1087305903434754,1.0396824538707734,0.0034524075861554595,100,9.73,5,10
1839,18390,1.3653863847255707,1.2885171175003052,0.0038434631656855344,100,9.85,7,10
1840,18400,1.4589434951543807,1.4046167969703673,0.0027163355553057045,100,9.70,4,10
1841,18410,1.2336821138858796,1.1764403998851776,0.002862086019013077,100,9.77,8,10
1842,18420,0.9980434387922287,0.9345282435417175,0.003175759366422426,100,9.83,6,10
1843,18430,0.7957069456577301,0.7358819484710694,0.0029912500525824726,100,9.76,4,10
1844,18440,0.7747587233781814,0.7023644536733628,0.003619713371153921,100,9.85,8,10
1845,18450,1.163877284526825,1.1233928680419922,0.0020242200524080546,100,9.76,3,10
1846,18460,1.281335598230362,1.2145234107971192,0.003340609255246818,100,9.68,3,10
1847,18470,1.1359758257865906,1.0825701624155044,0.002670282672625035,100,9.61,3,10
1848,18480,0.991456463932991,0.9309060573577881,0.0030275203636847435,100,9.80,4,10
1849,18490,0.6791431695222855,0.6079747945070266,0.003558418562170118,100,9.80,4,10
1850,18500,1.4496131420135498,1.416135412454605,0.001673886418575421,100,9.81,8,10
1851,18510,0.7963841199874878,0.7501650512218475,0.002310953440610319,100,9.88,6,10
1852,18520,0.8590474486351013,0.8080447673797607,0.002550134778721258,100,9.86,7,10
1853,18530,0.8057285666465759,0.7506854891777038,0.0027521542040631177,100,9.74,3,10
1854,18540,1.1279741406440735,1.07348290681839,0.0027245610195677727,100,9.76,8,10
1855,18550,0.8209774792194366,0.7651051312685013,0.0027936175698414444,100,9.80,7,10
1856,18560,1.0229400157928468,0.9676364749670029,0.002765176864340901,100,9.78,7,10
1857,18570,0.8276068806648255,0.755508953332901,0.003604897012701258,100,9.83,3,10
1858,18580,1.0028371870517732,0.9256344169378281,0.0038601378793828188,100,9.59,3,10
1859,18590,0.8030977308750152,0.7176923841238022,0.004270267253741622,100,9.81,4,10
1860,18600,0.7145449697971344,0.6443780273199081,0.0035083470880636013,100,9.77,4,10
1861,18610,0.6244576543569564,0.5653251558542252,0.0029566249868366867,100,9.84,6,10
1862,18620,0.9612045079469681,0.9077138334512711,0.002674532891251147,100,9.82,7,10
1863,18630,0.7836418330669404,0.7275324136018753,0.002805470582097769,100,9.77,5,10
1864,18640,1.1302821516990662,1.0720144510269165,0.0029133850068319587,100,9.78,7,10
1865,18650,1.0630619287490846,1.0106816381216048,0.002619014820083976,100,9.79,8,10
1866,18660,0.8411151051521302,0.8042592108249664,0.001842794756521471,100,9.82,7,10
1867,18670,1.126682847738266,1.0773434311151504,0.002466970816021785,100,9.70,3,10
1868,18680,0.935946449637413,0.8865723490715027,0.0024687050259672104,100,9.67,3,10
1869,18690,1.1301342993974686,1.0939784556627274,0.0018077928252751008,100,9.78,3,10
1870,18700,0.769994193315506,0.7073800086975097,0.003130710011464544,100,9.82,3,10
1871,18710,0.8492418438196182,0.8082862615585327,0.0020477790385484695,100,9.85,8,10
1872,18720,0.7899582266807557,0.7411230266094208,0.00244176029227674,100,9.77,3,10
1873,18730,0.6855423510074615,0.6407747685909271,0.0022383787669241428,100,9.90,8,10
1874,18740,0.9334380537271499,0.8793161422014236,0.0027060956606874244,100,9.84,8,10
1875,18750,0.8295707076787948,0.8018591105937958,0.0013855793193215504,100,9.79,7,10
1876,18760,0.8790328532457352,0.8547141075134277,0.0012159371603047476,100,9.80,8,10
1877,18770,0.8167083829641342,0.7772639453411102,0.001972222773474641,100,9.69,3,10
1878,18780,0.6929662495851516,0.6453704863786698,0.0023797881207428873,100,9.83,3,10
1879,18790,0.5685159176588058,0.5343882381916046,0.0017063839244656266,100,9.82,8,10
1880,18800,0.6354920417070389,0.593809811770916,0.0020841112127527595,100,9.88,9,10
1881,18810,0.6939137905836106,0.6445697382092476,0.002467202389379963,100,9.64,3,10
1882,18820,0.6610121071338654,0.6146156251430511,0.0023198238835902885,100,9.82,3,10
1883,18830,0.6874210000038147,0.6412096783518791,0.0023105655214749276,100,9.65,5,10
1884,18840,0.6275982826948165,0.5793369501829148,0.0024130664860422257,100,9.76,5,10
1885,18850,0.5634276837110519,0.4916286036372185,0.0035899537149816753,100,9.79,5,10
1886,18860,0.4961609274148941,0.44772078692913053,0.0024220069582952418,100,9.72,4,10
1887,18870,0.9432591825723649,0.9241091519594192,0.0009575011616107076,100,9.74,4,10
1888,18880,0.7434390723705292,0.6966259032487869,0.0023406592168612405,100,9.81,5,10
1889,18890,0.7724784880876541,0.7222201347351074,0.0025129179353825747,100,9.85,9,10
1890,18900,1.0478667616844177,1.0343576818704605,0.0006754538197128567,100,9.87,7,10
1891,18910,0.5510828405618667,0.48593091368675234,0.0032575961522525176,100,9.78,3,10
1892,18920,0.7467855960130692,0.6959652990102768,0.002541014918097062,100,9.76,3,10
1893,18930,0.9738256245851517,0.9509839341044426,0.00114208404920646,100,9.87,8,10
1894,18940,0.6959322631359101,0.6468118369579315,0.002456021354009863,100,9.81,5,10
1895,18950,0.6894490748643876,0.6434392750263214,0.0023004903341643512,100,9.81,3,10
1896,18960,0.9925832182168961,0.9632692873477936,0.001465696224477142,100,9.81,7,10
1897,18970,0.6754480838775635,0.6338254749774933,0.002081130794249475,100,9.78,7,10
1898,18980,0.760370409488678,0.7076708465814591,0.00263497855848982,100,9.74,3,10
1899,18990,0.6594538450241089,0.583305624127388,0.003807411249727011,100,9.85,8,10
1900,19000,0.7464380174875259,0.6975573122501373,0.002444035041844472,100,9.67,3,10
1901,19010,0.894151371717453,0.8534371435642243,0.0020357112196506934,100,9.82,3,10
1902,19020,0.6916049480438232,0.6431109249591828,0.002424701041309163,100,9.58,3,10
1903,19030,0.7289625406265259,0.6999155789613724,0.0014523480080242735,100,9.81,3,10
1904,19040,0.7083444774150849,0.6615167140960694,0.002341388464992633,100,9.83,4,10
1905,19050,0.8536185294389724,0.831367501616478,0.001112550700781867,100,9.58,3,10
1906,19060,0.8505541443824768,0.7996736109256745,0.0025440268727834336,100,9.85,6,10
1907,19070,0.8612999260425568,0.8002237647771835,0.0030538078706740636,100,9.74,3,10
1908,19080,0.5435488075017929,0.4559918463230133,0.0043778482300695035,100,9.67,3,10
1909,19090,0.7844937950372696,0.7311604231595993,0.0026666683639632537,100,9.85,8,10
1910,19100,0.7038736522197724,0.660017791390419,0.002192792925052345,100,9.83,6,10
1911,19110,0.6521421402692795,0.6251640141010284,0.0013489061835571191,100,9.81,3,10
1912,19120,0.7409229874610901,0.7047496899962425,0.001808664234704338,100,9.82,8,10
1913,19130,0.5851925194263459,0.5353627026081085,0.002491490708780475,100,9.90,9,10
1914,19140,0.6653575748205185,0.6064003437757493,0.002947861957363784,100,9.77,3,10
1915,19150,0.7425734639167786,0.7042453706264495,0.0019164043478667736,100,9.85,5,10
1916,19160,0.7639482140541076,0.7194310262799263,0.00222585943993181,100,9.75,3,10
1917,19170,0.9524774193763733,0.9229445502161979,0.001476643317437265,100,9.73,3,10
1918,19180,0.5740240395069123,0.5295717597007752,0.0022226138855330644,100,9.72,3,10
1919,19190,0.9939401775598526,0.9324089214205742,0.003076563384820474,100,9.69,3,10
1920,19200,0.7473059952259063,0.7081387311220169,0.001958363046287559,100,9.80,5,10
1921,19210,0.7409871846437455,0.6951687902212143,0.0022909195628017186,100,9.79,8,10
1922,19220,0.6349515050649643,0.5763119950890541,0.0029319756940822117,100,9.82,3,10
1923,19230,0.6803822308778763,0.6185682713985443,0.003090697558945976,100,9.70,3,10
1924,19240,1.029145359992981,1.0079925596714019,0.0010576406275504269,100,9.75,5,10
1925,19250,0.5820878773927689,0.5398917645215988,0.0021098056189657655,100,9.82,8,10
1926,19260,0.8644111305475235,0.8328906029462815,0.0015760259120725095,100,9.91,9,10
1927,19270,0.6407371401786804,0.6029808819293976,0.0018878130154917016,100,9.84,8,10
1928,19280,0.8581430017948151,0.8016879886388779,0.0028227502829395235,100,9.80,3,10
1929,19290,0.6461124688386917,0.5810936585068702,0.003250940376892686,100,9.90,5,10
1930,19300,0.6790834307670593,0.6343952238559722,0.0022344108088873326,100,9.67,3,10
1931,19310,0.9070974797010422,0.885768723487854,0.001066437701229006,100,9.75,3,10
1932,19320,0.7393429309129715,0.7095570027828216,0.0014892959050484933,100,9.76,6,10
1933,19330,0.9403728157281875,0.913865503668785,0.001325365627417341,100,9.76,4,10
1934,19340,0.5790299743413925,0.5098303973674774,0.0034599786973558365,100,9.80,4,10
1935,19350,0.6974044889211655,0.6469584733247757,0.002522300335112959,100,9.73,5,10
1936,19360,0.8732706815004349,0.8365203350782394,0.0018375170126091688,100,9.79,5,10
1937,19370,0.9688241422176361,0.9378792613744735,0.0015472438477445393,100,9.66,3,10
1938,19380,0.676730477809906,0.6283447057008743,0.0024192888638935985,100,9.82,7,10
1939,19390,0.8803380727767944,0.8437893718481064,0.0018274347647093236,100,9.84,8,10
1940,19400,0.645080852508545,0.6206437647342682,0.0012218546726217028,100,9.81,3,10
1941,19410,0.9494184017181396,0.921185114979744,0.0014116643644229044,100,9.89,6,10
1942,19420,0.6577153921127319,0.602745920419693,0.0027484735124744474,100,9.89,8,10
1943,19430,0.9813060492277146,0.9558567419648171,0.0012724652275210246,100,9.78,4,10
1944,19440,0.963931092619896,0.9323379784822464,0.0015796557898283936,100,9.83,5,10
1945,19450,0.6126160591840744,0.5604114800691604,0.0026102291303686798,100,9.85,8,10
1946,19460,0.7787280082702637,0.7419197767972946,0.0018404119240585715,100,9.72,3,10
1947,19470,0.6773272097110749,0.6374574452638626,0.0019934886775445195,100,9.78,5,10
1948,19480,0.6862125515937805,0.6409814447164536,0.0022615555979427883,100,9.76,3,10
1949,19490,0.6183946192264557,0.5605559706687927,0.0028919324569869785,100,9.88,9,10
1950,19500,0.7462258249521255,0.6935912221670151,0.0026317302661482246,100,9.77,4,10
1951,19510,0.8071000784635544,0.76039517223835,0.002335245115682483,100,9.81,8,10
1952,19520,0.776188251376152,0.7196186691522598,0.002828479300660547,100,9.60,3,10
1953,19530,0.8827044725418091,0.8598770335316658,0.0011413713291403838,100,9.81,7,10
1954,19540,0.7502237826585769,0.7151611968874931,0.0017531295365188272,100,9.79,3,10
1955,19550,0.8623896270990372,0.8306168437004089,0.0015886398978182115,100,9.80,6,10
1956,19560,0.5846228927373887,0.536190876364708,0.002421600959496573,100,9.81,5,10
1957,19570,0.6344208359718323,0.6021849483251571,0.0016117947059683501,100,9.87,6,10
1958,19580,0.5564506322145462,0.5117703258991242,0.0022340153955155984,100,9.71,4,10
1959,19590,0.8975410997867584,0.8447690010070801,0.0026386054756585508,100,9.71,3,10
1960,19600,0.5712381660938263,0.5264193922281265,0.0022409382916521283,100,9.85,8,10
1961,19610,0.5095400094985962,0.46395557522773745,0.002279221470234916,100,9.79,5,10
1962,19620,0.5140259236097335,0.48169028460979463,0.001616782191558741,100,9.85,7,10
1963,19630,0.9859691292047501,0.9438982099294663,0.0021035456884419546,100,9.75,3,10
1964,19640,0.501570925116539,0.45424848049879074,0.0023661220679059626,100,9.70,3,10
1965,19650,0.7239889860153198,0.703413437306881,0.0010287781013175845,100,9.71,5,10
1966,19660,0.8770286202430725,0.846282708644867,0.0015372956899227575,100,9.86,8,10
1967,19670,0.7239002287387848,0.6713946223258972,0.0026252802170347424,100,9.85,8,10
1968,19680,0.7347801476716995,0.6760486125946045,0.0029365765949478373,100,9.79,4,10
1969,19690,0.9253831386566163,0.8664148062467575,0.002948417401057668,100,9.76,4,10
1970,19700,0.7541067689657212,0.7170355051755906,0.001853562513133511,100,9.83,6,10
1971,19710,0.7880627781152725,0.7568758249282836,0.0015593472271575592,100,9.86,9,10
1972,19720,0.6840561479330063,0.6466955542564392,0.0018680295441299676,100,9.85,5,10
1973,19730,0.6423909217119217,0.5995005756616593,0.002144517250417266,100,9.82,4,10
1974,19740,0.5982728511095047,0.5519938319921494,0.0023139510623877866,100,9.71,4,10
1975,19750,0.9529286086559295,0.9187995821237565,0.0017064509156625718,100,9.74,3,10
1976,19760,0.7261325538158416,0.6714046746492386,0.002736394706880674,100,9.76,3,10
1977,19770,0.7287986487150192,0.6864840984344482,0.0021157283772481605,100,9.82,8,10
1978,19780,1.0234997510910033,1.0145175755023956,0.0004491090243391227,100,9.84,9,10
1979,19790,0.6917057365179062,0.633874186873436,0.002891577209811658,100,9.80,6,10
1980,19800,0.9027635276317596,0.8634195357561112,0.001967198951751925,100,9.83,7,10
1981,19810,0.9427053451538085,0.9050658792257309,0.001881972694536671,100,9.87,8,10
1982,19820,0.6415533035993576,0.5871032655239106,0.0027225019679463004,100,9.84,8,10
1983,19830,0.5952994167804718,0.5493044018745422,0.002299751172540709,100,9.68,3,10
1984,19840,0.9199069261550903,0.8929454445838928,0.0013480737361533102,100,9.74,3,10
1985,19850,0.8564003080129623,0.8138727247714996,0.0021263782313326375,100,9.86,5,10
1986,19860,0.7297107607126236,0.6897065848112106,0.00200020832271548,100,9.59,3,10
1987,19870,0.7295865595340729,0.6996060937643052,0.0014990233379649,100,9.84,7,10
1988,19880,0.8034773916006088,0.7359131038188934,0.0033782143058488146,100,9.79,3,10
1989,19890,0.803336176276207,0.7277790367603302,0.0037778574667754585,100,9.61,4,10
1990,19900,0.5375911295413971,0.4756613254547119,0.003096490298048593,100,9.71,3,10
1991,19910,0.8320018380880356,0.7916618615388871,0.002016998833278194,100,9.80,4,10
1992,19920,0.9975678145885467,0.9673282176256179,0.0015119802239496494,100,9.85,8,10
1993,19930,0.7823581308126449,0.7228148400783538,0.002977164270123467,100,9.83,7,10
1994,19940,0.8292988389730453,0.7699742823839187,0.002966227539582178,100,9.60,3,10
1995,19950,0.913025239109993,0.8831456542015076,0.0014939798886189238,100,9.76,3,10
1996,19960,0.6492779344320297,0.5542849093675614,0.004749651235761121,100,9.75,3,10
1997,19970,0.6296071499586106,0.5881721824407578,0.0020717480627354236,100,9.72,3,10
1998,19980,0.5814224541187286,0.5166766792535782,0.003237288596574217,100,9.75,3,10
1999,19990,0.5873068004846573,0.5492972135543823,0.0019004795176442713,100,9.75,5,10
2000,20000,0.8703007817268371,0.8262462437152862,0.0022027267259545624,100,9.54,3,10


==> anc/supplementary_bundle/data/alphazero/4d/loss_metrics.csv <==
iteration,global_step,avg_total_loss,avg_policy_loss,avg_value_loss,n_games,avg_traj_len,min_traj_len,max_traj_len
1,10,8.496382665634155,6.835796785354614,0.08302929969504476,100,10.78,4,16
2,20,6.749853658676147,6.2897257804870605,0.02300639571622014,100,9.43,6,11
3,30,5.783177614212036,5.354676198959351,0.02142506898380816,100,9.49,5,11
4,40,5.487036466598511,5.105146789550782,0.01909448644146323,100,9.93,6,11
5,50,5.087934064865112,4.905292892456055,0.009132059244439005,100,10.12,6,11
6,60,5.109241676330567,4.851949167251587,0.012864625686779619,100,9.85,4,11
7,70,4.621643590927124,4.455710411071777,0.008296659402549266,100,10.05,6,11
8,80,4.495011615753174,4.37169246673584,0.006165954889729619,100,9.67,5,11
9,90,4.707914209365844,4.56879825592041,0.006955796014517545,100,10.11,6,11
10,100,5.188540267944336,5.003371286392212,0.009258449589833618,100,9.99,6,12
11,110,4.761533260345459,4.614734125137329,0.007339956355281174,100,9.76,5,13
12,120,4.870740032196045,4.697282695770264,0.008672862639650702,100,10.58,6,12
13,130,5.0641947269439695,4.927557849884034,0.006831840542145073,100,10.78,5,12
14,140,5.0315937995910645,4.666130876541137,0.018273148825392126,100,12.93,4,16
15,150,4.697103357315063,4.452967691421509,0.012206783471629023,100,11.92,5,15
16,160,4.714869594573974,4.503764295578003,0.010555266868323088,100,12.44,4,15
17,170,4.589228677749634,4.3750978946685795,0.01070653684437275,100,13.89,4,17
18,180,4.693457174301147,4.498011732101441,0.009772271802648901,100,13.47,4,17
19,190,4.683868169784546,4.513678646087646,0.008509478159248829,100,14.49,4,17
20,200,4.7402284145355225,4.406853675842285,0.016668737726286055,100,14.33,4,17
21,210,4.628510141372681,4.350948143005371,0.013878101110458374,100,14.23,4,16
22,220,4.604849433898925,4.370981884002686,0.011693376116454601,100,14.18,4,18
23,230,4.556878185272216,4.275908327102661,0.014048491418361665,100,14.09,4,17
24,240,4.609119319915772,4.338827800750733,0.0135145777836442,100,14.37,4,18
25,250,4.647618532180786,4.248233222961426,0.01996926451101899,100,15.23,4,18
26,260,4.807186651229858,4.290978908538818,0.02581038549542427,100,14.18,4,18
27,270,4.5994500637054445,4.263613891601563,0.016791809862479568,100,14.36,4,18
28,280,4.800997161865235,4.173000431060791,0.03139983583241701,100,13.96,4,17
29,290,4.637627172470093,4.178314352035523,0.02296564485877752,100,15.15,8,18
30,300,4.456300854682922,4.178065705299377,0.013911753101274371,100,14.69,8,18
31,310,4.481869506835937,4.135174441337585,0.01733475234359503,100,14.77,7,18
32,320,4.721424388885498,4.191508507728576,0.026495795510709286,100,14.35,4,18
33,330,4.461050939559937,4.053155827522278,0.020394754223525526,100,15.66,9,18
34,340,4.841345596313476,4.297741413116455,0.027180214039981367,100,14.24,4,16
35,350,4.472381210327148,4.122507452964783,0.01749368510209024,100,15.86,6,18
36,360,4.8404984951019285,4.258847093582153,0.029082570038735867,100,14.69,4,18
37,370,4.615304470062256,4.145171642303467,0.02350664436817169,100,15.15,4,18
38,380,4.560779809951782,4.159227466583252,0.020077616069465877,100,15.58,4,19
39,390,4.543576955795288,4.163060259819031,0.019025835022330285,100,14.97,4,18
40,400,4.501642560958862,4.155239272117615,0.017320163641124965,100,15.25,4,18
41,410,4.33004937171936,4.046561598777771,0.014174388209357857,100,15.67,5,18
42,420,4.304222488403321,3.9790115356445312,0.016260549053549768,100,15.21,6,18
43,430,4.293922090530396,4.007886266708374,0.01430179332382977,100,15.85,4,18
44,440,4.299439907073975,3.924734044075012,0.01873529264703393,100,15.91,4,18
45,450,4.324715304374695,4.000704193115235,0.016200558468699455,100,16.09,7,18
46,460,4.349494457244873,3.9849172592163087,0.018228863552212714,100,15.69,4,18
47,470,4.235445809364319,3.8562818288803102,0.01895819781348109,100,16.12,4,18
48,480,4.2601779222488405,3.960181736946106,0.014999814471229911,100,16.33,11,18
49,490,4.240215277671814,3.896532487869263,0.01718413783237338,100,16.04,4,18
50,500,4.109896278381347,3.763502502441406,0.01731968908570707,100,16.08,7,18
51,510,3.9823303699493406,3.6745114088058473,0.01539094652980566,100,15.41,4,18
52,520,4.121662497520447,3.8402336835861206,0.01407143990509212,100,15.76,4,18
53,530,4.195849227905273,3.9840830087661745,0.01058831112459302,100,15.90,4,18
54,540,4.144479966163635,3.90195837020874,0.012126078084111213,100,15.93,4,18
55,550,4.02937273979187,3.7723918914794923,0.012849041679874062,100,15.59,4,18
56,560,4.055236172676087,3.8257304430007935,0.011475283233448864,100,16.02,4,18
57,570,4.076320242881775,3.7894622564315794,0.014342897478491068,100,16.40,5,18
58,580,4.108565807342529,3.8307968854904173,0.01388844968751073,100,16.21,4,18
59,590,4.168454241752625,3.875978970527649,0.01462376220151782,100,16.22,4,18
60,600,4.024428296089172,3.730784296989441,0.014682198408991098,100,16.22,4,18
61,610,4.095979619026184,3.8311322689056397,0.013242369517683983,100,15.97,4,18
62,620,3.918680930137634,3.6672309398651124,0.01257249815389514,100,16.03,4,18
63,630,3.89268159866333,3.625761938095093,0.013345983438193798,100,16.38,4,18
64,640,3.932030177116394,3.6988195180892944,0.011660533770918847,100,16.51,7,18
65,650,4.109447479248047,3.898567056655884,0.01054401947185397,100,16.73,10,18
66,660,3.881700611114502,3.673575258255005,0.01040626815520227,100,16.67,10,18
67,670,3.591391158103943,3.394066667556763,0.00986622548662126,100,16.88,4,18
68,680,3.7048696517944335,3.5212324380874636,0.00918186134658754,100,16.85,5,18
69,690,3.720013737678528,3.504729723930359,0.010764201427809894,100,16.62,4,18
70,700,3.879603695869446,3.6068418979644776,0.01363808976020664,100,16.27,5,18
71,710,3.9226090908050537,3.708643579483032,0.010698276839684695,100,15.98,8,18
72,720,3.393114972114563,3.1376999616622925,0.012770750839263201,100,16.57,10,18
73,730,3.9329500675201414,3.743363618850708,0.00947932288981974,100,16.56,6,18
74,740,3.8647348403930666,3.6937716245651244,0.008548161759972573,100,16.91,9,18
75,750,3.4230703115463257,3.208663535118103,0.010720338672399521,100,16.39,10,18
76,760,3.385163116455078,3.1697022914886475,0.010773040447384119,100,16.63,9,18
77,770,3.706766366958618,3.506067395210266,0.010034950217232108,100,16.72,7,19
78,780,3.4144612312316895,3.2241108655929565,0.00951752164401114,100,16.73,9,18
79,790,3.507073259353638,3.28955934047699,0.010875696782022715,100,16.73,10,18
80,800,3.246967113018036,3.0447872161865233,0.010108995204791426,100,16.68,8,18
81,810,3.7649923086166384,3.589011073112488,0.008799062133766711,100,17.06,4,18
82,820,3.39044725894928,3.198008048534393,0.009621960879303514,100,16.26,6,18
83,830,3.347923469543457,3.1752439975738525,0.008633973775431514,100,16.44,7,18
84,840,3.360394549369812,3.1698513269424438,0.009527159156277776,100,16.65,6,18
85,850,3.4985804557800293,3.2991912841796873,0.009969457006081938,100,16.71,6,19
86,860,3.330271911621094,3.145686137676239,0.009229287272319198,100,16.68,4,18
87,870,3.4436940908432008,3.287474524974823,0.007810977729968726,100,16.47,8,18
88,880,3.288360297679901,3.0817861199378966,0.010328708682209253,100,17.18,7,18
89,890,2.573431134223938,2.389915478229523,0.00917578344233334,100,17.16,10,18
90,900,3.265844166278839,3.0966615200042726,0.0084591323742643,100,17.20,11,18
91,910,3.6358662486076354,3.512756359577179,0.00615549337817356,100,17.10,9,18
92,920,3.2949570536613466,3.1721598148345946,0.006139862397685647,100,16.98,11,19
93,930,3.2536109328269958,3.0963318943977356,0.007863951730541885,100,16.73,4,19
94,940,3.4680126428604128,3.3342638969421388,0.006687436043284834,100,16.59,4,18
95,950,3.3465796589851378,3.197179365158081,0.00747001419076696,100,16.71,4,18
96,960,3.189367914199829,3.0601140022277833,0.0064626961830072105,100,16.71,4,18
97,970,3.2974681854248047,3.169728136062622,0.006387001276016236,100,17.01,9,18
98,980,3.19159482717514,3.083469367027283,0.005406272073742002,100,16.95,6,18
99,990,3.1250545263290403,2.975612759590149,0.007472088281065226,100,17.07,10,18
100,1000,3.309737503528595,3.1538554191589356,0.0077941013383679095,100,16.77,5,19
101,1010,3.3563825845718385,3.2243900299072266,0.006599627668038011,100,16.53,4,18
102,1020,3.1267361521720884,2.986669135093689,0.007003349019214511,100,16.67,4,18
103,1030,3.2818692445755007,3.163350510597229,0.005925935134291649,100,16.73,4,18
104,1040,2.8977742195129395,2.6856250882148744,0.010607457719743252,100,16.37,5,18
105,1050,3.1954414367675783,2.983191442489624,0.010612500505521894,100,16.62,4,19
106,1060,3.006641316413879,2.8376922607421875,0.00844745107460767,100,17.10,9,18
107,1070,2.898142671585083,2.7194129467010497,0.008936487208120524,100,16.87,9,18
108,1080,2.895726716518402,2.732587683200836,0.00815695256460458,100,17.44,11,19
109,1090,3.196277070045471,3.039875864982605,0.00782005962682888,100,17.04,9,19
110,1100,2.9571027398109435,2.8597941040992736,0.004865431290818378,100,16.77,6,18
111,1110,2.944116306304932,2.827830994129181,0.005814264924265444,100,16.81,8,18
112,1120,2.9654903411865234,2.8655139803886414,0.0049988184648100285,100,16.60,4,19
113,1130,3.2348068714141847,3.018014335632324,0.010839625960215926,100,16.47,4,19
114,1140,3.0147517919540405,2.894109332561493,0.006032121554017067,100,16.48,4,19
115,1150,3.1250107526779174,2.986239433288574,0.006938565522432327,100,16.93,4,18
116,1160,3.077129638195038,2.971830058097839,0.0052649793215096,100,16.84,11,18
117,1170,2.697460353374481,2.569957959651947,0.006375119788572192,100,17.11,12,18
118,1180,3.020776128768921,2.8633618116378785,0.007870715961325913,100,16.85,4,19
119,1190,3.4406145095825194,3.3331790447235106,0.005371772276703268,100,16.82,7,18
120,1200,2.7562795758247374,2.6146580457687376,0.007081075810128823,100,16.66,4,19
121,1210,2.512286353111267,2.354067850112915,0.0079109244979918,100,16.77,8,18
122,1220,3.0059724688529967,2.897303020954132,0.00543347392231226,100,16.86,8,18
123,1230,3.1333053588867186,3.0475821495056152,0.0042861610534600915,100,16.99,8,19
124,1240,2.762192976474762,2.636353665590286,0.006291966955177486,100,16.73,8,18
125,1250,2.6356942653656006,2.4744163393974303,0.00806389432400465,100,17.33,4,18
126,1260,2.161689442396164,1.9965357720851897,0.008257683645933867,100,16.82,4,18
127,1270,2.6955232977867127,2.579989439249039,0.00577669372287346,100,16.92,12,18
128,1280,3.3404162645339968,3.2231945276260374,0.005861086328513921,100,16.73,5,19
129,1290,2.9528270721435548,2.8193689227104186,0.006672907085157931,100,17.02,7,18
130,1300,3.1310420274734496,3.029261755943298,0.005089014332043007,100,16.68,5,19
131,1310,2.750124728679657,2.6222805976867676,0.0063922053668648005,100,17.00,4,18
132,1320,2.330764663219452,2.162213867902756,0.008427541237324476,100,17.06,7,18
133,1330,2.7502741694450377,2.628266477584839,0.006100383852026425,100,17.13,6,19
134,1340,3.1687475442886353,3.0482879400253298,0.006022980134002864,100,16.71,8,18
135,1350,2.834061884880066,2.621242827177048,0.010640953574329615,100,17.16,11,19
136,1360,2.9246744513511658,2.8173987686634065,0.005363784334622324,100,16.85,7,19
137,1370,2.710268032550812,2.5613099873065948,0.0074479034752585,100,16.96,10,19
138,1380,2.605260992050171,2.466286468505859,0.006948727578856051,100,17.20,11,19
139,1390,2.64672874212265,2.5088445782661437,0.006894209363963455,100,16.87,4,19
140,1400,2.6322090148925783,2.515757119655609,0.005822593439370393,100,17.31,9,18
141,1410,2.723349094390869,2.60074725151062,0.006130091496743262,100,17.22,10,18
142,1420,2.9201462268829346,2.849493980407715,0.0035326128592714666,100,17.23,10,19
143,1430,2.9800172328948973,2.8675432443618774,0.00562369879335165,100,17.24,12,18
144,1440,2.712420278787613,2.5960554599761965,0.005818239669315517,100,16.86,4,19
145,1450,3.043770730495453,2.9535836219787597,0.004509356373455375,100,17.19,7,18
146,1460,2.8552681148052215,2.7202763617038728,0.006749587680678815,100,17.14,10,19
147,1470,2.822997498512268,2.7073076128959657,0.0057844924042001365,100,16.71,6,18
148,1480,2.960566687583923,2.842924427986145,0.0058821125334361565,100,16.53,4,19
149,1490,2.2605501413345337,2.1090334057807922,0.007575837278272957,100,17.22,4,18
150,1500,2.3098212122917174,2.150121754407883,0.007984972605481745,100,16.91,8,18
151,1510,2.9928869009017944,2.8722079753875733,0.0060339473420754075,100,17.21,12,19
152,1520,2.538450002670288,2.400159204006195,0.006914537213742733,100,17.33,10,19
153,1530,2.6575079441070555,2.519790154695511,0.006885888869874179,100,17.08,7,18
154,1540,2.596389555931091,2.5088906049728394,0.004374947468750179,100,17.46,10,18
155,1550,2.7403719246387483,2.664966994524002,0.0037702461006119846,100,17.52,11,19
156,1560,2.5824314534664152,2.5027568459510805,0.003983730694744736,100,17.06,7,19
157,1570,2.6702159643173218,2.58814160823822,0.004103718709666282,100,17.38,7,19
158,1580,2.163548821210861,2.052766340970993,0.005539125786162913,100,17.54,12,19
159,1590,2.4330038189888,2.310084569454193,0.0061459619319066405,100,16.98,4,18
160,1600,2.1886269092559814,2.0374917685985565,0.007556757656857371,100,17.32,11,18
161,1610,2.4994167566299437,2.3942908525466917,0.005256296833977103,100,17.27,9,18
162,1620,2.25215283036232,2.1242223978042603,0.0063965205335989594,100,17.12,4,18
163,1630,2.619246780872345,2.5257004499435425,0.004677316953893751,100,17.29,12,19
164,1640,2.226502352952957,2.139831233024597,0.004333556594792754,100,17.36,11,18
165,1650,2.422731614112854,2.3347645103931427,0.004398355341982097,100,17.29,7,18
166,1660,2.3894468903541566,2.3103518068790434,0.003954754117876292,100,17.22,11,18
167,1670,2.1053630292415617,2.023991787433624,0.004068561689928174,100,17.13,4,18
168,1680,2.276583755016327,2.1785352408885954,0.004902425373438745,100,17.31,4,18
169,1690,2.3224753379821776,2.191745471954346,0.006536492332816124,100,17.39,7,19
170,1700,2.859041452407837,2.7389829397201537,0.0060029253538232295,100,17.27,8,19
171,1710,2.231238156557083,2.102654421329498,0.006429186649620533,100,16.78,4,19
172,1720,2.630895459651947,2.5281084716320037,0.005139350786339492,100,17.39,8,19
173,1730,2.749262881278992,2.682328224182129,0.0033467343891970813,100,17.20,7,19
174,1740,2.551249086856842,2.4878473043441773,0.0031700875842943788,100,17.13,8,19
175,1750,2.724620795249939,2.644525408744812,0.004004768782760948,100,16.94,8,19
176,1760,1.993107408285141,1.8636827647686005,0.006471231451723724,100,17.44,7,18
177,1770,2.6538782596588133,2.587338089942932,0.0033270086045376957,100,17.13,9,18
178,1780,2.527326315641403,2.4664659023284914,0.003043022513156757,100,17.11,7,18
179,1790,2.150102549791336,2.0801500558853148,0.0034976245486177506,100,17.30,8,19
180,1800,2.1251603782176973,2.0435732424259188,0.00407935791881755,100,17.57,14,18
181,1810,2.496109300851822,2.409711480140686,0.004319888399913907,100,17.11,4,19
182,1820,2.341379153728485,2.249099862575531,0.004613965016324073,100,17.39,6,19
183,1830,2.4604228854179384,2.3993316113948824,0.0030545638874173164,100,17.51,10,18
184,1840,2.2156077086925507,2.12115318775177,0.004722725099418313,100,17.31,7,19
185,1850,2.3263425529003143,2.252531370520592,0.003690559545066208,100,17.31,10,19
186,1860,2.03303884267807,1.9148123264312744,0.005911325686611235,100,17.45,5,19
187,1870,2.232549512386322,2.1674049139022826,0.003257230162853375,100,17.61,13,18
188,1880,2.2856667757034304,2.213839757442474,0.0035913536325097085,100,17.44,8,19
189,1890,2.125121700763702,2.050741621851921,0.003719004639424384,100,17.21,4,19
190,1900,2.238253617286682,2.159061312675476,0.0039596148300915955,100,17.49,11,20
191,1910,2.1803305387496947,2.1276175737380982,0.0026356478687375785,100,17.40,10,19
192,1920,2.2681255459785463,2.1930763721466064,0.0037524576531723143,100,17.25,7,19
193,1930,2.093293845653534,2.01111181974411,0.004109100601635873,100,17.47,8,19
194,1940,1.8432881146669389,1.746050089597702,0.004861901357071474,100,17.03,4,18
195,1950,1.7639234364032745,1.6971691519021987,0.0033377134357579054,100,17.39,8,19
196,1960,1.8507067501544952,1.7471191346645356,0.005179379787296057,100,17.42,11,18
197,1970,1.8335917949676515,1.761111718416214,0.003624002425931394,100,17.36,8,19
198,1980,2.3311416625976564,2.283322978019714,0.0023909340729005636,100,17.66,14,19
199,1990,1.8471473336219788,1.7855712115764617,0.003078805608674884,100,17.44,13,18
200,2000,1.8990499675273895,1.8277801811695098,0.0035634904343169183,100,17.11,8,19
201,2010,2.2536193490028382,2.1897035956382753,0.003195787034928799,100,17.32,11,19
202,2020,1.9705162584781646,1.895514515042305,0.0037500860926229507,100,17.53,11,19
203,2030,1.8894807696342468,1.8180799067020417,0.003570041665807366,100,17.28,9,19
204,2040,2.366175150871277,2.3157217264175416,0.0025226709723938255,100,17.60,13,19
205,2050,1.742974692583084,1.6640142381191254,0.003948021749965847,100,17.55,10,19
206,2060,2.1105772256851196,2.036917531490326,0.0036829850403591992,100,17.52,6,20
207,2070,2.2372254967689513,2.163348364830017,0.0036938569624908268,100,17.23,4,19
208,2080,2.160242146253586,2.0961471855640412,0.0032047473709098996,100,17.42,9,19
209,2090,2.354952347278595,2.2698053419589996,0.0042573514045216145,100,17.32,9,19
210,2100,2.0285093784332275,1.9307969212532043,0.004885624314192682,100,17.25,4,19
211,2110,2.0219078540802,1.9444864153862,0.0038710728520527484,100,17.74,13,19
212,2120,2.1814418911933897,2.08447380065918,0.004848405066877603,100,17.14,9,19
213,2130,1.683725744485855,1.5935193598270416,0.004510318126995117,100,17.48,14,19
214,2140,1.8549748539924622,1.779143276810646,0.0037915784399956466,100,17.00,4,19
215,2150,2.0843502998352053,2.015692889690399,0.0034328703884966673,100,17.55,11,19
216,2160,2.115845096111298,2.0417267620563506,0.003705916675971821,100,17.45,8,19
217,2170,1.771871018409729,1.7047946393489837,0.00335381900658831,100,17.40,6,19
218,2180,1.985953116416931,1.896845018863678,0.004455403878819197,100,17.30,8,19
219,2190,1.928516334295273,1.8579032212495803,0.003530655347276479,100,17.33,4,19
220,2200,1.4438654750585556,1.3568320214748382,0.004351672227494418,100,17.50,9,19
221,2210,1.7507541716098785,1.6830071985721589,0.0033873483989736997,100,17.53,10,18
222,2220,2.051598858833313,1.9824480175971986,0.0034575403027702124,100,17.43,4,19
223,2230,2.044437754154205,1.955635917186737,0.004440091038122773,100,17.58,9,19
224,2240,2.2173568665981294,2.1454574823379517,0.0035949709999840707,100,17.44,12,19
225,2250,1.9185782074928284,1.8484569311141967,0.0035060642752796412,100,17.34,4,19
226,2260,1.9028257071971892,1.802086192369461,0.005036976735573262,100,17.29,4,19
227,2270,1.6779560804367066,1.5795583516359328,0.004919886379502714,100,17.55,8,19
228,2280,2.260767328739166,2.194982147216797,0.0032892590563278644,100,17.37,11,19
229,2290,1.7020703375339508,1.6100208163261414,0.004602476535364985,100,17.53,11,19
230,2300,1.8536402046680451,1.7732200086116792,0.0040210099192336205,100,17.59,7,19
231,2310,1.8248732209205627,1.7435232400894165,0.0040674987467355095,100,17.73,12,19
232,2320,1.5522331416606903,1.4586567461490632,0.004678820446133614,100,17.45,8,19
233,2330,1.3315065383911133,1.2459031999111176,0.004280167911201715,100,17.58,8,19
234,2340,1.8462950348854066,1.7726755261421203,0.0036809752346016467,100,17.31,9,19
235,2350,1.3997128307819366,1.3006242275238038,0.004954429424833507,100,17.57,10,19
236,2360,2.0159345984458925,1.9556265592575073,0.003015402634628117,100,17.40,7,19
237,2370,1.586449110507965,1.509628164768219,0.003841046766319778,100,17.41,8,19
238,2380,2.2169654607772826,2.1394254863262177,0.0038769979728385806,100,17.72,15,19
239,2390,2.3300062656402587,2.2602064847946166,0.0034899880993179977,100,17.65,13,19
240,2400,1.9166540324687957,1.8368335306644439,0.003991025732830167,100,17.55,7,19
241,2410,1.5407607793807983,1.453591340780258,0.004358473251340911,100,17.52,4,19
242,2420,2.185987317562103,2.126131373643875,0.002992796356556937,100,17.49,10,19
243,2430,1.5943561136722564,1.5242520987987518,0.0035051990184001625,100,17.32,10,19
244,2440,1.6388411581516267,1.5422555327415466,0.0048292808467522265,100,17.60,11,19
245,2450,1.5924009263515473,1.4950581669807435,0.004867137526161969,100,17.57,8,19
246,2460,2.436968195438385,2.3814355969429015,0.002776632009772584,100,17.62,6,19
247,2470,1.9324644565582276,1.8500533133745194,0.0041205593384802345,100,17.53,11,19
248,2480,1.8670805752277375,1.8074930310249329,0.002979376574512571,100,17.61,8,19
249,2490,1.4365879833698272,1.3412989258766175,0.0047644531703554096,100,17.42,4,19
250,2500,2.3068286299705507,2.2604064464569094,0.002321109618060291,100,17.26,9,19
251,2510,1.608619785308838,1.5142257332801818,0.004719702416332438,100,17.31,10,19
252,2520,1.86013722717762,1.7807004630565644,0.003971836989512667,100,17.58,13,19
253,2530,2.308750295639038,2.239042752981186,0.003485376317985356,100,17.38,4,20
254,2540,2.1935073018074034,2.0680681824684144,0.00627195795532316,100,17.80,12,19
255,2550,1.4994872331619262,1.377597415447235,0.006094490829855204,100,17.60,9,19
256,2560,1.945132839679718,1.8528279423713685,0.004615245247259736,100,17.56,10,19
257,2570,1.7525152504444121,1.6268694639205932,0.006282289559021592,100,17.53,8,19
258,2580,2.0816136956214906,1.92364459335804,0.00789845505496487,100,17.56,13,20
259,2590,1.921704638004303,1.783756947517395,0.0068973844987340275,100,17.45,9,19
260,2600,1.275434559583664,1.0854984849691391,0.009496804000809789,100,17.20,4,19
261,2610,1.7073091298341752,1.5878416866064071,0.005973372492007911,100,17.33,6,19
262,2620,1.7415153205394744,1.6391264915466308,0.005119441042188555,100,17.45,10,19
263,2630,1.7715691328048706,1.6952725946903229,0.0038148268358781934,100,17.48,8,19
264,2640,1.657233437895775,1.570706558227539,0.00432634360040538,100,17.70,11,19
265,2650,2.01603684425354,1.9559746265411377,0.003003110986901447,100,17.56,6,19
266,2660,1.6109745502471924,1.5654415756464004,0.0022766494075767696,100,17.81,15,19
267,2670,1.6825042009353637,1.6023234605789185,0.0040090355440042915,100,17.56,9,19
268,2680,1.7362521290779114,1.6578466594219208,0.003920273517724127,100,17.83,11,19
269,2690,2.168140172958374,2.126030969619751,0.00210546221351251,100,17.72,13,19
270,2700,1.4978236854076385,1.417812529206276,0.004000558296684176,100,17.73,10,19
271,2710,1.595164805650711,1.5510550618171692,0.0022054873406887054,100,17.68,7,20
272,2720,1.6728569924831391,1.599603432416916,0.0036626782966777682,100,17.83,9,20
273,2730,1.6100818276405335,1.537296187877655,0.003639281599316746,100,17.50,13,19
274,2740,1.6188158690929413,1.5597154378890992,0.0029550211445894094,100,17.55,7,19
275,2750,1.5388659417629242,1.4715914845466613,0.0033637225860729814,100,17.45,8,19
276,2760,1.7551504611968993,1.6967024445533752,0.0029224014142528176,100,17.49,8,19
277,2770,1.3762432128190993,1.3108309626579284,0.0032706122030504046,100,17.57,10,19
278,2780,1.556659957766533,1.4801972329616546,0.003823138016741723,100,17.65,8,19
279,2790,1.499051147699356,1.405631321668625,0.004670991393504664,100,17.27,8,19
280,2800,1.552879226207733,1.4690241187810897,0.004192756372503936,100,17.95,8,20
281,2810,1.385629838705063,1.3414127767086028,0.002210854564327747,100,17.42,9,19
282,2820,1.5438712775707244,1.4717896699905395,0.0036040802457137032,100,17.71,9,20
283,2830,1.6624471724033356,1.591330200433731,0.0035558485658839347,100,17.45,9,19
284,2840,1.973387548327446,1.9070467829704285,0.003317037899978459,100,17.60,8,19
285,2850,1.691138857603073,1.5776818305253983,0.005672851391136646,100,17.92,13,20
286,2860,1.9152519583702088,1.8456607341766358,0.0034795593935996296,100,17.58,10,20
287,2870,1.4341145545244216,1.340153729915619,0.004698040266521275,100,17.38,10,19
288,2880,1.5724975049495697,1.4995763540267943,0.0036460584262385963,100,17.64,12,19
289,2890,1.6185082405805589,1.5523109674453734,0.0033098629442974924,100,17.19,10,20
290,2900,1.6521164000034332,1.5724872767925262,0.003981457027839497,100,17.54,9,19
291,2910,1.6677639484405518,1.6054221928119659,0.003117089392617345,100,17.45,7,20
292,2920,1.6218039453029633,1.5668500781059265,0.002747693707351573,100,17.35,7,20
293,2930,1.869646391272545,1.823896485567093,0.0022874965332448484,100,17.34,4,20
294,2940,1.4194643557071687,1.3455791354179383,0.0036942598526366055,100,17.53,4,19
295,2950,1.4990885764360429,1.4288363337516785,0.00351261212490499,100,17.60,8,19
296,2960,1.6553494960069657,1.5796462297439575,0.0037851639150176196,100,17.74,7,20
297,2970,1.9695119261741638,1.896428608894348,0.0036541666253469885,100,17.51,8,20
298,2980,1.8794429838657378,1.8074320316314698,0.0036005483590997754,100,17.84,11,19
299,2990,1.4611907005310059,1.357913088798523,0.005163879902102053,100,17.54,9,20
300,3000,1.5266633450984954,1.4458119064569472,0.00404257244663313,100,17.60,13,20
301,3010,1.6361991882324218,1.5410546481609344,0.004757227265508845,100,17.42,4,19
302,3020,1.773784303665161,1.6795782327651978,0.004710302897728979,100,17.74,11,19
303,3030,1.5359857082366943,1.4059519559144973,0.00650168713182211,100,17.61,7,20
304,3040,1.4699597597122191,1.3995226502418519,0.003521855530561879,100,17.46,6,19
305,3050,1.5885614097118377,1.486434179544449,0.005106360698118806,100,17.48,7,19
306,3060,1.3399230241775513,1.243917351961136,0.0048002834431827065,100,17.64,4,19
307,3070,1.3403892159461974,1.2352219998836518,0.005258359876461327,100,17.72,7,19
308,3080,1.719462090730667,1.6502738386392592,0.003459412627853453,100,17.65,11,19
309,3090,1.7844780385494232,1.7108352452516555,0.0036821401212364436,100,17.68,11,19
310,3100,1.7291394233703614,1.6478299498558044,0.0040654735232237725,100,17.66,9,20
311,3110,1.6084218978881837,1.5504664361476899,0.0028977725945878775,100,17.74,11,20
312,3120,1.7270554840564727,1.657293677330017,0.00348809112329036,100,18.00,14,20
313,3130,1.3712902009487151,1.2592172741889953,0.005603646754752845,100,17.64,8,19
314,3140,1.6321708917617799,1.5510857164859773,0.00405425961362198,100,17.56,9,20
315,3150,1.6444925785064697,1.5664107203483582,0.0039040928444592283,100,17.80,9,20
316,3160,1.7016832888126374,1.63677179813385,0.003245575190521777,100,17.76,14,19
317,3170,1.5663014113903047,1.474483472108841,0.004590897815069184,100,17.65,8,19
318,3180,1.3360901653766633,1.2758044719696044,0.0030142851173877716,100,17.95,9,19
319,3190,1.6292254388332368,1.5842871248722077,0.0022469151183031498,100,17.96,14,20
320,3200,1.4955320179462432,1.433633989095688,0.003094901330769062,100,17.89,9,20
321,3210,1.8021760642528535,1.753974324464798,0.002410086285090074,100,17.71,11,19
322,3220,1.7940835893154143,1.7527313321828841,0.0020676117797847836,100,17.85,11,19
323,3230,1.3778464019298553,1.303743577003479,0.003705141588579863,100,17.92,11,20
324,3240,1.5095190942287444,1.4372574746608735,0.0036130821303231643,100,17.75,6,20
325,3250,1.349035531282425,1.2631944417953491,0.004292054451070726,100,17.93,14,19
326,3260,1.6474849462509156,1.5585582554340363,0.004446335462853312,100,17.90,12,20
327,3270,1.7081682145595551,1.6421921491622924,0.0032988029124680907,100,17.87,7,20
328,3280,1.2691505998373032,1.1784911155700684,0.004532974073663354,100,17.94,14,20
329,3290,1.587080842256546,1.5252657175064086,0.003090756305027753,100,17.67,13,19
330,3300,1.2316734701395036,1.1565277934074403,0.0037572840577922762,100,17.87,6,20
331,3310,1.8040200173854828,1.7571245193481446,0.0023447741870768367,100,17.66,6,20
332,3320,1.6026596009731293,1.5383212447166443,0.003216918173711747,100,17.82,12,20
333,3330,1.6838964879512788,1.6229519605636598,0.0030472256359644232,100,17.82,9,20
334,3340,1.5003025949001312,1.4293293237686158,0.0035486637498252094,100,18.22,12,20
335,3350,1.417770665884018,1.3544644176959992,0.003165312029886991,100,18.00,6,20
336,3360,1.5180284023284911,1.435377937555313,0.004132523294538259,100,18.09,11,20
337,3370,1.2803264558315277,1.1968414664268494,0.004174250364303589,100,17.71,7,20
338,3380,1.4825020849704742,1.4069643497467041,0.0037768871581647543,100,17.82,8,20
339,3390,1.6309679329395295,1.5762891530990601,0.0027339381398633123,100,18.04,7,20
340,3400,1.260990458726883,1.181048321723938,0.003997105965390801,100,17.83,9,19
341,3410,1.3246826380491257,1.2614865362644196,0.0031598047295119613,100,17.84,10,20
342,3420,1.4184781551361083,1.3463765114545823,0.0036050813709152863,100,18.12,14,20
343,3430,1.4254930317401886,1.343934452533722,0.004077928350307047,100,18.14,15,20
344,3440,1.2597643077373504,1.1756319135427475,0.00420661912066862,100,18.14,13,20
345,3450,1.170600128173828,1.0927872747182845,0.0038906430127099156,100,18.37,13,20
346,3460,1.352395874261856,1.296753153204918,0.002782135910820216,100,17.88,12,20
347,3470,1.8332176208496094,1.7740229368209839,0.002959734428441152,100,18.10,9,20
348,3480,1.4646164417266845,1.3814233124256134,0.0041596569353714585,100,18.24,10,20
349,3490,1.5464320659637452,1.4794948875904084,0.003346858749864623,100,18.45,8,20
350,3500,1.1595241963863372,1.087488740682602,0.0036017737817019223,100,18.18,11,20
351,3510,1.6166840851306916,1.5623172521591187,0.0027183417114429176,100,18.31,10,20
352,3520,1.5058295726776123,1.4518653512001038,0.0026982106210198253,100,18.15,7,20
353,3530,1.2782925546169281,1.194818276166916,0.00417371354997158,100,18.53,14,20
354,3540,1.4836175262928009,1.4038445234298706,0.003988650091923773,100,18.36,9,20
355,3550,1.474485021829605,1.4174220502376556,0.002853148092981428,100,18.57,7,20
356,3560,1.6460917443037033,1.5794273406267165,0.0033332205028273167,100,18.50,10,20
357,3570,1.8354813873767852,1.7774638891220094,0.0029008760815486313,100,18.57,14,20
358,3580,1.4836689889431,1.4165274143218993,0.003357077983673662,100,18.08,10,20
359,3590,1.413780227303505,1.3318890392780305,0.004094558861106634,100,18.69,15,20
360,3600,1.4932118892669677,1.4330413281917571,0.003008528403006494,100,18.36,11,20
361,3610,1.4572166323661804,1.4017644941806793,0.002772605841164477,100,18.64,7,20
362,3620,1.4408723771572114,1.3625592648983003,0.003915655007585883,100,19.00,15,20
363,3630,1.1857851415872573,1.0973277390003204,0.004422870324924588,100,18.82,15,20
364,3640,1.215823519229889,1.1279525935649872,0.0043935458175838,100,18.71,15,20
365,3650,1.4495213329792023,1.3670195460319519,0.004125088849104941,100,18.42,8,20
366,3660,1.5971551358699798,1.5321865558624268,0.003248428541701287,100,18.49,7,20
367,3670,1.4012535989284516,1.330107367038727,0.003557310835458338,100,18.60,10,20
368,3680,1.1506695449352264,1.056654143333435,0.004700769577175379,100,18.73,14,20
369,3690,1.4873752653598786,1.426463258266449,0.003045602241763845,100,18.47,6,20
370,3700,1.3250546634197236,1.2086560070514678,0.005819933349266648,100,18.21,5,20
371,3710,1.488614022731781,1.3966197550296784,0.004599715326912701,100,18.90,16,20
372,3720,1.4304985523223877,1.3689913690090179,0.003075360140064731,100,19.02,15,20
373,3730,1.4115158796310425,1.288631272315979,0.0061442299600457774,100,18.74,8,20
374,3740,1.3439192593097686,1.1979192256927491,0.007300001848489046,100,18.79,11,20
375,3750,1.3000386118888856,1.2010426640510559,0.004949796228902415,100,18.95,15,20
376,3760,1.3823646426200866,1.2962162613868713,0.004307417332893237,100,18.88,10,20
377,3770,1.3113859444856644,1.2188937544822693,0.004624610336031764,100,18.95,8,20
378,3780,1.2279315501451493,1.1456393271684646,0.0041146108880639074,100,18.91,10,20
379,3790,1.4960366487503052,1.417997780442238,0.00390194354695268,100,18.99,14,20
380,3800,1.2562407821416854,1.1424642145633697,0.005688827019184828,100,19.00,13,20
381,3810,1.5322068274021148,1.4592178612947464,0.0036494474858045577,100,19.04,12,20
382,3820,1.422200655937195,1.3181251168251038,0.005203777551651001,100,19.26,14,20
383,3830,1.5554023563861847,1.4824527025222778,0.0036474832275416704,100,18.66,8,20
384,3840,1.3502790570259093,1.2849006354808807,0.0032689215207938106,100,18.69,15,20
385,3850,1.5815046429634094,1.506249910593033,0.003762736524367938,100,19.21,13,20
386,3860,1.5406554222106934,1.4685233771800994,0.003606601373758167,100,19.20,9,20
387,3870,1.3584591746330261,1.2800558626651763,0.003920164937153458,100,18.96,10,20
388,3880,1.5145705699920655,1.4423473954200745,0.0036111584689933808,100,19.07,7,20
389,3890,1.3668947041034698,1.2688102036714555,0.004904224956408143,100,19.04,10,20
390,3900,1.503074312210083,1.4052202939987182,0.004892701527569443,100,18.87,12,20
391,3910,1.3367093056440353,1.2656510800123215,0.0035529113956727087,100,19.30,12,20
392,3920,1.1311143428087234,1.0528602689504623,0.00391270452819299,100,18.99,13,20
393,3930,1.6441894173622131,1.5897022485733032,0.0027243583725066857,100,19.18,16,20
394,3940,1.6251460373401643,1.5608538746833802,0.0032146071607712656,100,19.32,9,20
395,3950,1.1233750611543656,1.0313766181468964,0.0045999223599210385,100,19.24,9,20
396,3960,1.3637960702180862,1.2915455460548402,0.003612524666823447,100,19.20,11,20
397,3970,1.3586043894290925,1.2527333229780198,0.005293553904630243,100,19.11,7,20
398,3980,1.390447771549225,1.3286467432975768,0.003090051270555705,100,19.20,13,20
399,3990,1.5585684537887574,1.493168756365776,0.0032699835486710072,100,19.28,8,20
400,4000,1.3236527681350707,1.226286566257477,0.004868310177698731,100,19.08,15,20
401,4010,1.7584268510341645,1.6865808188915252,0.0035923015559092162,100,18.98,9,20
402,4020,1.3624748945236207,1.247340229153633,0.005756732961162925,100,18.85,10,20
403,4030,1.2355096876621245,1.1422567516565323,0.004662646749056876,100,19.29,7,20
404,4040,1.6171232461929321,1.5731123328208922,0.002200546395033598,100,19.00,7,20
405,4050,1.3543852746486664,1.2735381126403809,0.004042358207516372,100,19.19,7,20
406,4060,1.2730543673038484,1.192859673500061,0.004009734478313476,100,18.97,7,20
407,4070,1.0141190826892852,0.9141191124916077,0.004999998360290192,100,19.13,12,20
408,4080,1.3084009170532227,1.2191528409719468,0.004462402698118239,100,18.91,13,20
409,4090,1.341096919775009,1.2479736745357513,0.004656162645551376,100,19.25,7,20
410,4100,1.3036664962768554,1.2480921015143394,0.002778719272464514,100,19.13,7,20
411,4110,1.2456623017787933,1.1843258395791054,0.0030668227933347224,100,18.93,7,20
412,4120,1.2404126942157745,1.1642814308404923,0.003806563074613223,100,19.20,8,20
413,4130,1.3195028215646745,1.2159482151269914,0.0051777301589027045,100,19.39,7,20
414,4140,1.2445767879486085,1.1718296229839325,0.0036373575974721463,100,19.07,11,20
415,4150,1.3618399798870087,1.3006825149059296,0.0030578733247239144,100,19.29,9,20
416,4160,1.5325225710868835,1.4817133486270904,0.00254046143963933,100,18.95,10,20
417,4170,1.175718754529953,1.0886171907186508,0.004355078225489706,100,19.44,14,20
418,4180,1.138523319363594,1.027388224005699,0.005556755024008453,100,19.37,8,20
419,4190,1.2690022110939025,1.1801747351884841,0.004441373888403178,100,19.44,12,20
420,4200,1.238643854856491,1.1757303178310394,0.0031456772587262092,100,19.27,6,20
421,4210,1.0741412818431855,0.9986512929201126,0.0037744995206594467,100,18.93,7,20
422,4220,1.2675018638372422,1.2090907379984857,0.0029205567203462123,100,19.27,8,20
423,4230,1.0218113601207732,0.9353517681360245,0.004322979674907401,100,19.26,11,20
424,4240,1.1700521767139436,1.0971092224121093,0.0036471473169513045,100,19.25,8,20
425,4250,1.1702103078365327,1.0962839126586914,0.0036963190766982736,100,19.18,9,20
426,4260,1.2393844306468964,1.1581733226776123,0.004060555281466804,100,19.10,8,20
427,4270,1.114650148153305,1.0204273879528045,0.004711138010316062,100,19.41,14,20
428,4280,1.1643133252859115,1.0780122518539428,0.004315053328173235,100,19.23,8,20
429,4290,1.538957953453064,1.4803317308425903,0.0029313117498531937,100,19.27,6,20
430,4300,1.1186291009187699,1.031702607870102,0.0043463245092425495,100,19.48,6,20
431,4310,0.9758964717388153,0.8942815005779267,0.004080747650004923,100,19.38,12,20
432,4320,1.2955389827489854,1.219823095202446,0.003785794199211523,100,19.40,7,20
433,4330,1.1313543617725372,1.0221549302339554,0.00545997207518667,100,19.44,11,20
434,4340,1.4507814288139342,1.3934656858444214,0.002865786488109734,100,19.26,7,20
435,4350,1.298994207382202,1.2125441670417785,0.004322502115974203,100,19.31,7,20
436,4360,1.1847268164157867,1.0837920308113098,0.0050467397144529965,100,19.56,15,20
437,4370,1.2265590965747832,1.1533093243837356,0.003662488958798349,100,19.68,12,20
438,4380,1.1997100502252578,1.1133641809225083,0.004317292891209945,100,19.46,9,20
439,4390,1.2164531111717225,1.0989486023783683,0.0058752266690135,100,18.99,7,20
440,4400,1.0203209340572357,0.9239497765898704,0.0048185574356466535,100,19.48,14,20
441,4410,1.0734751790761947,0.985115422308445,0.004417987930355594,100,19.51,10,20
442,4420,1.2377423226833344,1.1171626716852188,0.006028982321731746,100,19.52,8,20
443,4430,1.258158442378044,1.1621322691440583,0.004801308328751475,100,19.66,15,20
444,4440,1.1802271008491516,1.0799407601356505,0.005014316597953439,100,19.41,13,20
445,4450,1.112156045436859,1.0396727621555328,0.00362416363786906,100,18.96,8,20
446,4460,0.8936874508857727,0.7813451156020165,0.005617117043584585,100,19.32,12,20
447,4470,1.2589553356170655,1.1931454300880433,0.0032904955733101815,100,19.19,10,20
448,4480,1.4260513246059419,1.37791388630867,0.0024068706734396983,100,19.23,6,20
449,4490,1.274487179517746,1.1932470202445984,0.00406200829311274,100,19.38,11,20
450,4500,1.1057344049215316,1.0255758941173554,0.004007925905898446,100,19.47,13,20
451,4510,1.176348215341568,1.1168041557073594,0.00297720282105729,100,19.63,14,20
452,4520,1.0779885292053222,0.974739895761013,0.0051624315790832044,100,19.61,13,20
453,4530,1.447249287366867,1.3853531539440156,0.0030948066094424577,100,19.68,17,20
454,4540,1.023349404335022,0.9435761272907257,0.003988664306234568,100,19.53,14,20
455,4550,1.181099033355713,1.1279981523752212,0.0026550441281870006,100,19.18,8,20
456,4560,0.6894145339727402,0.5739270821213722,0.005774372606538236,100,19.41,8,20
457,4570,1.396478009223938,1.3084162414073943,0.004403088227263652,100,19.52,8,20
458,4580,1.3433853089809418,1.2874713033437728,0.0027956987207289783,100,19.24,7,20
459,4590,1.2512959271669388,1.1883833974599838,0.0031456259719561787,100,19.00,7,20
460,4600,1.0481336563825607,0.9805618673563004,0.0033785894105676562,100,19.46,15,20
461,4610,0.9864568799734116,0.9235416859388351,0.0031457598117412998,100,19.33,12,20
462,4620,1.4989988893270492,1.4378522127866744,0.0030573333497159183,100,19.40,15,20
463,4630,1.3815375924110413,1.3055026054382324,0.003801749408012256,100,19.37,10,20
464,4640,1.1635820031166078,1.096690806746483,0.0033445596338424364,100,19.35,6,20
465,4650,1.3506092101335525,1.3020932137966157,0.002425800381024601,100,19.50,13,20
466,4660,1.3144737422466277,1.2407210320234299,0.0036876364960335196,100,19.45,12,20
467,4670,1.1692168176174165,1.0816356599330903,0.004379057139158249,100,19.61,15,20
468,4680,0.954240158200264,0.855008265376091,0.004961594310589135,100,19.21,10,20
469,4690,1.088742956519127,1.0138080596923829,0.003746745188254863,100,19.13,6,20
470,4700,0.9078053206205368,0.7909742787480354,0.0058415516978129745,100,19.36,8,20
471,4710,1.292057180404663,1.2079616844654084,0.004204773943638429,100,19.26,12,20
472,4720,0.7628899604082108,0.6583632320165634,0.005226336419582367,100,19.16,9,20
473,4730,1.0293866753578187,0.9631938159465789,0.0033096425351686774,100,19.63,12,20
474,4740,1.1706457436084747,1.1001099526882172,0.0035267902043415234,100,19.40,13,20
475,4750,0.9104848474264144,0.8248415023088456,0.004282167850760743,100,19.47,12,20
476,4760,1.1311077654361725,1.0606718838214875,0.0035217948199715464,100,19.44,7,20
477,4770,0.8294475466012955,0.6994271844625473,0.006501017976552248,100,19.44,9,20
478,4780,1.12549067735672,1.0859085142612457,0.00197910767456051,100,19.38,8,20
479,4790,1.1749629139900208,1.1164998680353164,0.002923152178846067,100,19.53,7,20
480,4800,1.2997122347354888,1.2336511611938477,0.0033030535676516594,100,19.52,11,20
481,4810,1.1163131535053252,1.030870532989502,0.004272130725439638,100,19.36,8,20
482,4820,1.2237635493278503,1.1523774981498718,0.0035693021200131625,100,19.47,10,20
483,4830,0.9886172711849213,0.9125510811805725,0.003803309611976147,100,19.36,6,20
484,4840,1.1851427048444747,1.1187905251979828,0.003317608829820529,100,19.25,10,20
485,4850,1.096369069814682,1.0294709920883178,0.0033449044974986466,100,19.12,8,20
486,4860,1.041483896970749,0.9480643332004547,0.004670977778732777,100,19.55,9,20
487,4870,1.1394695222377778,1.068009227514267,0.003573014770518057,100,19.67,14,20
488,4880,1.1196746408939362,1.0434375166893006,0.0038118563359603288,100,19.20,8,20
489,4890,0.8858685970306397,0.7641246348619462,0.006087198492605239,100,19.49,12,20
490,4900,1.1099292904138565,1.0352568566799163,0.0037336219917051493,100,19.38,10,20
491,4910,0.96218820810318,0.8657312467694283,0.004822847672039643,100,19.46,7,20
492,4920,0.9312422007322312,0.8669481232762337,0.003214703447883949,100,19.56,9,20
493,4930,0.882757693529129,0.783485621213913,0.0049636032028502084,100,19.30,6,20
494,4940,1.134430754184723,1.0545537978410722,0.0039938484929734844,100,19.08,9,20
495,4950,0.9267043977975845,0.8293157666921616,0.004869431303814053,100,19.44,9,20
496,4960,1.0740348488092422,1.004075139760971,0.0034979861535248346,100,19.45,12,20
497,4970,0.9610417813062668,0.876595738530159,0.004222301815752871,100,19.32,14,20
498,4980,0.6898759663105011,0.5772836610674859,0.005629615113139153,100,19.35,14,20
499,4990,1.0476216077804565,0.9873028486967087,0.003015938855241984,100,19.37,7,20
500,5000,0.9030844509601593,0.8158718645572662,0.004360629775328561,100,19.35,6,20
501,5010,0.9536527276039124,0.8886709168553353,0.003249090348253958,100,19.21,7,20
502,5020,0.9186712980270386,0.8281411290168762,0.00452650835213717,100,19.37,11,20
503,5030,1.0735854029655456,1.002425417304039,0.0035579993738792835,100,19.52,9,20
504,5040,0.8257956296205521,0.7368814960122109,0.004445706354454159,100,19.32,9,20
505,5050,1.0299853920936584,0.9400127619504929,0.004498631675960496,100,19.60,13,20
506,5060,0.9169648051261902,0.8421646624803543,0.003740007453598082,100,19.52,11,20
507,5070,0.8214876890182495,0.754904156923294,0.0033291763145825827,100,19.46,8,20
508,5080,0.9551611483097077,0.9118941903114319,0.0021633472002577036,100,19.38,8,20
509,5090,0.9589455127716064,0.9033202022314072,0.0027812659740448,100,19.67,16,20
510,5100,1.048816978931427,0.9881393522024154,0.0030338807497173547,100,19.51,10,20
511,5110,1.016102147102356,0.9267120361328125,0.004469504882581532,100,19.30,9,20
512,5120,1.2271264851093293,1.1766848742961884,0.002522080752532929,100,19.58,13,20
513,5130,0.8502961784601212,0.7682644933462143,0.004101584269665182,100,19.54,8,20
514,5140,0.8791586548089981,0.814766988158226,0.0032195829320698977,100,19.54,16,20
515,5150,1.197230327129364,1.1270583659410476,0.003508597787003964,100,19.34,8,20
516,5160,1.2163294851779938,1.130287793278694,0.004302084096707404,100,19.15,7,20
517,5170,1.8799538671970368,1.6306478798389434,0.012465298408642411,100,18.44,4,20
518,5180,2.1952425956726076,1.9669411957263947,0.011415069526992738,100,18.13,14,20
519,5190,1.9425980925559998,1.5742214024066925,0.018418835219927134,100,19.23,12,20
520,5200,1.795261812210083,1.6933780550956725,0.005094188544899225,100,19.09,6,20
521,5210,2.232550847530365,2.0735483527183534,0.007950125623028725,100,18.80,4,20
522,5220,2.6689181327819824,2.50222532749176,0.008334637200459839,100,18.37,4,20
523,5230,2.220875382423401,1.8182916402816773,0.020129187568090855,100,18.43,7,20
524,5240,1.7416524767875672,1.5521403670310974,0.0094756054924801,100,19.08,6,20
525,5250,1.8812662959098816,1.7105124950408936,0.008537690120283515,100,18.89,5,20
526,5260,1.6360146284103394,1.386508572101593,0.01247530193068087,100,19.25,8,20
527,5270,2.178754460811615,2.073710787296295,0.005252184066921473,100,19.33,8,20
528,5280,1.6700058817863463,1.5721485495567322,0.004892865638248622,100,19.44,11,20
529,5290,1.4494724571704865,1.3544167637825013,0.004752784431912005,100,18.84,4,20
530,5300,1.352273654937744,1.2367188394069673,0.0057777415378950535,100,19.19,4,20
531,5310,1.2897210985422134,1.1966456949710846,0.004653771012090147,100,19.31,9,20
532,5320,1.3122325658798217,1.2175807893276214,0.004732588632032275,100,19.35,7,20
533,5330,1.1931491672992707,1.0868674248456955,0.0053140870062634345,100,19.62,11,20
534,5340,1.325922554731369,1.2061319708824159,0.0059895298501942305,100,19.58,9,20
535,5350,1.2692671835422515,1.1787458300590514,0.0045260689803399146,100,19.56,9,20
536,5360,1.4443796098232269,1.3659212172031403,0.003922919678734616,100,19.26,10,20
537,5370,1.332306832075119,1.2462881594896316,0.004300933796912432,100,19.19,9,20
538,5380,1.2949325323104859,1.2059891760349273,0.004447168088518083,100,19.72,15,20
539,5390,1.2021951973438263,1.1070257663726806,0.0047584715648554265,100,19.37,8,20
540,5400,1.1461344122886659,1.0483976691961288,0.004886837024241686,100,19.70,12,20
541,5410,1.2233935356140138,1.136217224597931,0.004358816146850586,100,19.25,12,20
542,5420,1.3643957793712616,1.2930018961429597,0.0035696952429134397,100,19.68,14,20
543,5430,1.3788780927658082,1.2959136605262755,0.004148223280208185,100,19.06,4,20
544,5440,1.375688725709915,1.2841466784477233,0.0045771024248097095,100,19.43,9,20
545,5450,1.26834996342659,1.1391972541809081,0.006457636202685535,100,19.42,8,20
546,5460,1.3617650330066682,1.263401561975479,0.004918173380428925,100,19.60,15,20
547,5470,1.3601257383823395,1.258279550075531,0.00509231006144546,100,19.03,4,20
548,5480,1.2998645424842834,1.2227773129940034,0.003854361490812153,100,19.57,13,20
549,5490,1.3598038852214813,1.256870150566101,0.005146685824729502,100,19.59,10,20
550,5500,1.2138161480426788,1.1060269176959991,0.005389462242601439,100,19.46,12,20
551,5510,1.3223061501979827,1.2453227102756501,0.0038491725805215537,100,19.45,12,20
552,5520,1.0876291036605834,0.9533371478319168,0.006714597065001726,100,19.44,7,20
553,5530,1.322927761077881,1.2585758447647095,0.0032175950007513167,100,19.21,8,20
554,5540,1.3587518274784087,1.2745295763015747,0.004211112740449607,100,19.47,12,20
555,5550,1.240149375796318,1.165692186355591,0.0037228594766929744,100,18.95,6,20
556,5560,1.449490922689438,1.3489149928092956,0.005028796050464734,100,19.47,11,20
557,5570,1.0907914340496063,0.9794370174407959,0.005567720998078585,100,19.37,7,20
558,5580,1.1450891315937042,1.0359254211187363,0.005458185999304988,100,19.41,10,20
559,5590,1.397134894132614,1.2939302921295166,0.0051602291583549235,100,18.98,6,20
560,5600,1.2985185503959655,1.2171791970729828,0.004066967021208257,100,19.58,7,20
561,5610,1.1752923429012299,1.0904711306095123,0.004241061629727483,100,19.43,11,20
562,5620,0.9850725829601288,0.8986910253763198,0.004319076961837709,100,19.33,8,20
563,5630,1.2391995310783386,1.1643519848585129,0.0037423779096570796,100,19.23,7,20
564,5640,1.2616475194692611,1.1960321992635727,0.00328076669247821,100,19.57,12,20
565,5650,1.2463592991232872,1.2074782133102417,0.0019440546893747523,100,19.50,10,20
566,5660,1.2504937767982482,1.1765432476997375,0.003697525945608504,100,19.44,10,20
567,5670,1.087971305847168,1.030769157409668,0.0028601076104678214,100,19.38,11,20
568,5680,0.8491191804409027,0.7690689221024514,0.004002513144223485,100,19.25,6,20
569,5690,1.0565724134445191,1.0162847936153412,0.0020143813078902896,100,19.58,13,20
570,5700,0.9141270458698273,0.853185561299324,0.0030470740515738727,100,19.23,7,20
571,5710,0.8441172063350677,0.76573044359684,0.003919338091509417,100,19.56,13,20
572,5720,1.0186189711093903,0.9470222055912018,0.0035798383731162177,100,19.38,8,20
573,5730,0.7573001265525818,0.6810062021017075,0.0038146964972838758,100,19.11,7,20
574,5740,0.9901226043701172,0.9233294278383255,0.003339659480843693,100,19.48,15,20
575,5750,0.9341961652040481,0.8732102081179619,0.0030492984733427875,100,19.57,13,20
576,5760,1.1070846378803254,1.0440921664237977,0.003149623400531709,100,19.24,8,20
577,5770,1.0698336124420167,0.996496069431305,0.0036668766901129858,100,19.23,11,20
578,5780,1.1617526948451995,1.113592928647995,0.0024079883747617713,100,19.53,9,20
579,5790,0.9870177239179612,0.9225944191217422,0.003221165634022327,100,19.47,7,20
580,5800,0.946571159362793,0.8905483677983284,0.0028011394977511374,100,19.34,7,20
581,5810,0.7990265130996704,0.6993186682462692,0.004985392303206026,100,19.15,8,20
582,5820,0.989123871922493,0.8845004081726074,0.005231174017535522,100,19.44,8,20
583,5830,0.9726440876722335,0.9073475182056427,0.003264827746897936,100,19.13,8,20
584,5840,1.1041103899478912,1.0114134848117828,0.004634845466352999,100,19.35,8,20
585,5850,0.7133226811885833,0.613774599134922,0.004977404186502099,100,18.94,7,20
586,5860,0.9754702478647232,0.881839182972908,0.004681552015244961,100,19.15,7,20
587,5870,0.9667165696620941,0.9042789340019226,0.003121882030973211,100,19.44,7,20
588,5880,0.7315716683864594,0.6355039313435554,0.004803386237472296,100,19.39,7,20
589,5890,0.9798546314239502,0.8755897402763366,0.00521324536530301,100,19.56,13,20
590,5900,1.1411414325237275,1.0818599492311478,0.0029640741529874505,100,19.67,17,20
591,5910,0.9096402585506439,0.8009463220834732,0.005434696705196984,100,19.24,7,20
592,5920,1.1606798410415649,1.1072273552417755,0.0026726241572760045,100,19.52,14,20
593,5930,0.8651467382907867,0.8033186137676239,0.003091406187741086,100,19.00,7,20
594,5940,0.908524152636528,0.8316938579082489,0.003841514966916293,100,19.54,7,20
595,5950,1.1043522089719773,1.048918190598488,0.002771700949233491,100,19.42,8,20
596,5960,0.8180550932884216,0.748230156302452,0.0034912459668703377,100,19.62,10,20
597,5970,1.2135863900184631,1.1590330272912979,0.0027276673237793146,100,19.59,8,20
598,5980,1.0214802742004394,0.8971316397190094,0.00621743130395771,100,19.27,10,20
599,5990,0.7837738543748856,0.7074043661355972,0.0038184749893844126,100,18.93,9,20
600,6000,0.9896133244037628,0.9082114294171333,0.004070094774942845,100,19.41,7,20
601,6010,0.8365866184234619,0.7513957381248474,0.0042595441685989496,100,19.65,14,20
602,6020,1.0847689509391785,1.0247155666351317,0.003002669224588317,100,19.20,9,20
603,6030,1.004960286617279,0.922341600060463,0.0041309344145702195,100,19.61,11,20
604,6040,0.7854349583387374,0.6933080881834031,0.004606343514751643,100,19.31,10,20
605,6050,1.1510934680700302,1.0952289432287217,0.002793226286303252,100,19.46,7,20
606,6060,0.7440628975629806,0.6456116080284119,0.0049225646711420264,100,19.37,9,20
607,6070,1.1365389466285705,1.0686039239168168,0.0033967503521125765,100,19.50,8,20
608,6080,1.1393943220376967,1.0811906695365905,0.0029101829102728518,100,19.58,14,20
609,6090,0.8101332187652588,0.7327720999717713,0.0038680564844980835,100,19.36,9,20
610,6100,0.9805988848209382,0.9093090802431106,0.00356449008686468,100,19.33,7,20
611,6110,0.704993012547493,0.6342835396528244,0.003535473789088428,100,19.14,9,20
612,6120,0.972385686635971,0.8873680055141449,0.004250883462373167,100,19.55,15,20
613,6130,0.8427966892719269,0.7619113087654114,0.004044269124278799,100,19.48,10,20
614,6140,0.9167774438858032,0.8487224012613297,0.003402752598049119,100,19.28,12,20
615,6150,1.201705539226532,1.160802537202835,0.0020451502816285936,100,19.27,9,20
616,6160,0.9551386624574661,0.8915038973093032,0.0031817385170143098,100,19.68,15,20
617,6170,0.9321304321289062,0.861015111207962,0.0035557660594349727,100,19.57,9,20
618,6180,1.0051672756671906,0.9258655101060868,0.003965087662800215,100,19.47,9,20
619,6190,0.6749404281377792,0.5705976024270057,0.00521714219939895,100,19.38,12,20
620,6200,0.9087170183658599,0.8214826166629792,0.004361720001907088,100,19.28,7,20
621,6210,0.8483723312616348,0.7692642599344254,0.003955403220606968,100,19.45,11,20
622,6220,1.1240934193134309,1.0799890220165254,0.00220522032759618,100,19.48,9,20
623,6230,0.7708189159631729,0.6793118938803673,0.0045753509639325785,100,19.48,7,20
624,6240,0.5992240369319916,0.464776474237442,0.006722377613186836,100,19.27,9,20
625,6250,0.884769743680954,0.8179128378629684,0.003342844737926498,100,19.43,7,20
626,6260,0.8591967850923539,0.7980732589960098,0.003056175957317464,100,19.10,6,20
627,6270,0.9789645731449127,0.9022076785564422,0.0038378449506126346,100,19.66,16,20
628,6280,0.8004973500967025,0.7001629769802094,0.005016718717524782,100,19.29,8,20
629,6290,1.0144182443618774,0.9537255436182022,0.003034634201321751,100,19.26,9,20
630,6300,1.0268510907888413,0.9627563059329987,0.003204739245120436,100,19.80,15,20
631,6310,0.9156120896339417,0.853212708234787,0.0031199689088680315,100,19.36,7,20
632,6320,0.7926438093185425,0.7214500591158867,0.0035596881178207697,100,19.54,6,20
633,6330,0.8508766740560532,0.7602944552898407,0.004529110534349456,100,19.38,7,20
634,6340,0.9232786655426025,0.870163106918335,0.0026557782271993346,100,19.55,7,20
635,6350,1.2445688724517823,1.2109479427337646,0.0016810469067422673,100,19.56,10,20
636,6360,0.776440417766571,0.6678550332784653,0.005429269222076982,100,19.37,8,20
637,6370,0.8767466217279434,0.7892552226781845,0.004374570041545667,100,19.38,8,20
638,6380,0.9264432728290558,0.8704703584313392,0.0027986457309452815,100,19.34,4,20
639,6390,1.2004528522491456,1.1362310022115707,0.0032110928616020827,100,19.63,13,20
640,6400,1.6297004103660584,1.5499144792556763,0.00398929652874358,100,19.01,7,20
641,6410,1.00250144302845,0.8842910140752792,0.005910520534962415,100,19.43,10,20
642,6420,0.9635748788714409,0.8800336748361588,0.004177060478832572,100,19.02,7,20
643,6430,0.9309782803058624,0.8461983039975166,0.0042389991460368035,100,19.37,8,20
644,6440,0.8240946382284164,0.7403764456510544,0.004185909498482942,100,19.49,12,20
645,6450,1.406449031829834,1.352586880326271,0.002693108683160972,100,19.44,8,20
646,6460,1.0591695606708527,0.9861156940460205,0.0036526933196000754,100,19.54,14,20
647,6470,0.7958058178424835,0.6828448429703713,0.005648049310548231,100,19.54,14,20
648,6480,0.9618964850902557,0.8785522192716598,0.004167213058099151,100,19.60,13,20
649,6490,1.130174595117569,1.06518794298172,0.0032493322738446294,100,19.60,12,20
650,6500,0.7007991224527359,0.592334759235382,0.0054232181986662905,100,19.50,9,20
651,6510,0.8743268132209778,0.7900464966893196,0.004214015882462263,100,19.60,10,20
652,6520,0.8947076380252839,0.8087830156087875,0.004296231264015659,100,19.39,9,20
653,6530,0.9192118972539902,0.8655023664236069,0.0026854766765609384,100,19.66,14,20
654,6540,0.8770215481519699,0.8020214349031448,0.003750005445908755,100,19.66,15,20
655,6550,0.9807367920875549,0.9224366396665573,0.0029150086862500756,100,19.43,6,20
656,6560,0.5229617148637772,0.40953723788261415,0.005671223229728639,100,19.25,7,20
657,6570,0.7122611343860626,0.6062983885407448,0.005298137688077987,100,19.46,8,20
658,6580,0.6844428360462189,0.5969120845198631,0.0043765368995082096,100,19.65,12,20
659,6590,0.7689228117465973,0.6724162757396698,0.0048253268236294385,100,19.36,10,20
660,6600,0.8535049647092819,0.778140914440155,0.0037682024645619094,100,19.52,11,20
661,6610,1.0114406049251556,0.9370602071285248,0.003719020518474281,100,19.64,9,20
662,6620,0.8446270853281022,0.7932853490114212,0.0025670865885331295,100,19.45,14,20
663,6630,0.813080808520317,0.7417544901371003,0.0035663161193951964,100,19.73,11,20
664,6640,0.8386061936616898,0.7579050600528717,0.0040350565745029595,100,19.64,17,20
665,6650,0.7853635758161545,0.697869622707367,0.004374697135062888,100,19.14,9,20
666,6660,0.7891351372003556,0.7193276643753052,0.003490372863598168,100,19.56,15,20
667,6670,0.6572958081960678,0.5473649218678475,0.005496544786728919,100,19.48,13,20
668,6680,0.8731546103954315,0.8259286731481552,0.0023612967666849726,100,19.47,10,20
669,6690,0.8379909366369247,0.7812253177165985,0.0028382808202877642,100,19.52,14,20
670,6700,0.7185620129108429,0.650956878066063,0.0033802564081270247,100,19.26,8,20
671,6710,0.5972785860300064,0.4655336201190948,0.006587248831056059,100,19.42,9,20
672,6720,0.7228382915258408,0.6404590338468552,0.00411896244622767,100,19.41,9,20
673,6730,0.8555308490991592,0.7759047001600266,0.0039813080569729205,100,19.31,8,20
674,6740,0.9001053750514985,0.8517126441001892,0.002419636704507866,100,19.41,9,20
675,6750,0.7019186824560165,0.6198764592409134,0.00410211113630794,100,19.75,17,20
676,6760,0.9203336566686631,0.8832237675786019,0.0018554946320364252,100,19.46,10,20
677,6770,0.8705491602420807,0.8011358886957168,0.003470663510961458,100,19.45,9,20
678,6780,0.8116540133953094,0.7494312524795532,0.0031111382802919254,100,19.42,14,20
679,6790,0.6706348836421967,0.6228068768978119,0.002391400403575972,100,19.17,8,20
680,6800,0.8955950379371643,0.8306318163871765,0.0032481608795933425,100,19.58,15,20
681,6810,0.9255907714366913,0.8721253201365471,0.0026732723956229163,100,19.59,9,20
682,6820,1.0941068351268768,1.0438680559396745,0.002511938929092139,100,19.54,14,20
683,6830,1.0175144046545028,0.9670202791690826,0.0025247062236303463,100,19.24,7,20
684,6840,0.8470674723386764,0.7797549739480019,0.0033656248939223587,100,19.27,7,20
685,6850,1.2122113168239594,1.172258660197258,0.001997632591519505,100,19.36,12,20
686,6860,0.896924552321434,0.8521916180849075,0.002236646720848512,100,19.29,8,20
687,6870,1.028177958726883,0.9660122364759445,0.0031082862347830086,100,19.42,10,20
688,6880,0.7896912544965744,0.732892794907093,0.002839922947168816,100,19.57,9,20
689,6890,0.6496139526367187,0.5440420240163804,0.005278596910648048,100,19.38,8,20
690,6900,0.6867730379104614,0.6154604956507683,0.0035656274663779185,100,19.52,8,20
691,6910,0.7252950876951217,0.6283912807703018,0.00484519077144796,100,19.10,8,20
692,6920,0.8163727998733521,0.7274975955486298,0.0044437607284635305,100,19.62,11,20
693,6930,0.8870931088924408,0.8425420820713043,0.0022275517621892504,100,19.50,11,20
694,6940,0.8276106953620911,0.7547711193561554,0.0036419784650206567,100,19.23,7,20
695,6950,0.7243408203125,0.6414863526821136,0.0041427234100410715,100,19.26,9,20
696,6960,0.8651831775903702,0.8037110030651092,0.0030736091372091322,100,19.25,11,20
697,6970,1.2574870944023133,1.211693799495697,0.002289664704585448,100,19.45,8,20
698,6980,0.6954906851053237,0.6358791008591652,0.002980578609276563,100,19.70,15,20
699,6990,0.6534927666187287,0.5666058540344239,0.004344345856225118,100,19.54,8,20
700,7000,0.9447678446769714,0.8817160338163376,0.003152590990066528,100,19.33,7,20
701,7010,0.828702425956726,0.7484163373708725,0.004014304414158687,100,19.44,8,20
702,7020,0.7025308102369309,0.6289566129446029,0.003678710589883849,100,19.25,7,20
703,7030,0.6401620745658875,0.5557543903589248,0.004220384085783735,100,19.39,8,20
704,7040,0.9077944457530975,0.820088016986847,0.004385321482550353,100,19.58,12,20
705,7050,0.7937829792499542,0.6983059942722321,0.004773849103366956,100,19.57,6,20
706,7060,0.9770918667316437,0.9241657495498657,0.002646305604139343,100,19.37,7,20
707,7070,0.5201647341251373,0.4442564308643341,0.00379541483707726,100,19.47,9,20
708,7080,0.7395153701305389,0.6458466589450836,0.00468343629327137,100,19.03,7,20
709,7090,1.2016740441322327,1.1597416281700135,0.0020966214418876917,100,19.18,7,20
710,7100,0.9866142272949219,0.9388530611991882,0.002388058422366157,100,19.57,14,20
711,7110,0.9353424102067948,0.8678563982248306,0.0033743010950274765,100,19.51,14,20
712,7120,0.9168107211589813,0.8528646752238274,0.0031973022618331016,100,19.70,15,20
713,7130,1.0685521423816682,1.0323899686336517,0.0018081090121995658,100,19.38,10,20
714,7140,0.9870919823646546,0.8980574190616608,0.0044517281436128545,100,19.33,7,20
715,7150,0.7182242631912231,0.6308594152331353,0.004368242574855685,100,19.31,8,20
716,7160,0.7938872009515763,0.7162955433130265,0.0038795832195319237,100,19.58,13,20
717,7170,0.8892891228199005,0.8308766096830368,0.0029206255829194562,100,19.71,15,20
718,7180,0.8773247689008713,0.8028156191110611,0.0037254566501360386,100,19.43,8,20
719,7190,0.7368535816669464,0.6389201283454895,0.0048966726870276036,100,19.23,10,20
720,7200,1.0376698046922683,0.9878179252147674,0.0024925943202106283,100,19.16,7,20
721,7210,0.8214207172393799,0.7554893657565117,0.0032965677353786306,100,19.52,13,20
722,7220,0.6771390467882157,0.5702710956335068,0.005343397149408702,100,19.33,6,20
723,7230,0.8578910440206527,0.8019302740693093,0.002798039186745882,100,19.34,9,20
724,7240,0.7082138568162918,0.6271320104598999,0.004054092464502901,100,19.58,7,20
725,7250,0.7101722627878189,0.6268897265195846,0.004164127045078203,100,19.46,11,20
726,7260,1.1862523227930069,1.1374607324600219,0.0024395795131567865,100,19.39,9,20
727,7270,0.7904904812574387,0.7245555013418198,0.003296748816501349,100,19.53,11,20
728,7280,0.6539130836725235,0.5819217979907989,0.0035995639424072578,100,19.70,17,20
729,7290,0.9653849601745605,0.8943285584449768,0.0035528194217476993,100,19.55,12,20
730,7300,0.7532009184360504,0.6944605365395546,0.0029370191346970386,100,19.29,8,20
731,7310,0.7157149761915207,0.6190175458788871,0.004834872263018042,100,19.44,7,20
732,7320,1.0506361097097396,1.0012604534626006,0.002468782284995541,100,19.45,12,20
733,7330,0.7335224121809005,0.6560426682233811,0.0038739877723855897,100,19.35,7,20
734,7340,0.8717233598232269,0.8184298858046531,0.0026646739621355663,100,19.48,13,20
735,7350,0.48260718286037446,0.36129186302423477,0.0060657658614218235,100,19.10,8,20
736,7360,0.7819735318422317,0.6843661457300186,0.004880369477905333,100,19.44,10,20
737,7370,0.7279071092605591,0.6611755549907684,0.003336577641312033,100,19.39,9,20
738,7380,0.7048953771591187,0.6249170213937759,0.003998918063007295,100,19.39,7,20
739,7390,0.634286829829216,0.5527978837490082,0.004074447159655392,100,19.22,8,20
740,7400,0.7880067229270935,0.6978128224611282,0.004509694036096334,100,19.37,12,20
741,7410,0.6250459164381027,0.5648857280611992,0.003008009830955416,100,19.49,14,20
742,7420,1.0587168335914612,0.9857384830713272,0.0036489176214672624,100,19.54,13,20
743,7430,0.6111786797642708,0.5380559459328651,0.0036561365821398796,100,19.58,13,20
744,7440,0.7252573072910309,0.6446762338280678,0.0040290539007401096,100,19.35,9,20
745,7450,0.8070089817047119,0.7555095493793488,0.002574971574358642,100,19.50,10,20
746,7460,0.8052849978208542,0.724667900800705,0.004030854452867061,100,19.46,7,20
747,7470,0.6058583348989487,0.5142307698726654,0.004581377981230617,100,19.60,9,20
748,7480,1.0168779999017716,0.9652085095643997,0.002583474025595933,100,19.48,12,20
749,7490,0.7453646987676621,0.6738962754607201,0.003573421441251412,100,19.57,13,20
750,7500,0.806221929192543,0.7337506175041199,0.0036235655657947063,100,19.21,7,20
751,7510,0.706934142112732,0.6423800885677338,0.0032277027974487284,100,19.68,15,20
752,7520,0.7020755559206009,0.6259268671274185,0.003807434276677668,100,19.30,7,20
753,7530,0.6301427185535431,0.5443817287683487,0.0042880497989244756,100,19.33,8,20
754,7540,0.8653365254402161,0.7884316504001617,0.003845243708929047,100,19.63,16,20
755,7550,0.7685776591300965,0.7082774370908738,0.0030150111531838776,100,19.52,11,20
756,7560,0.7843689560890198,0.7210115134716034,0.003167871960613411,100,19.44,7,20
757,7570,0.8009739220142365,0.7179028004407882,0.004153555736411363,100,19.44,9,20
758,7580,1.138669130206108,1.0477664053440094,0.004545135985244997,100,19.42,10,20
759,7590,0.6846199601888656,0.6120806396007538,0.003626966063166037,100,19.52,10,20
760,7600,0.8686920195817948,0.8309851855039596,0.0018853416375350207,100,19.50,13,20
761,7610,0.7897931814193726,0.7122767776250839,0.0038758200709708033,100,19.47,12,20
762,7620,0.9889017224311829,0.9301659300923347,0.0029367896902840586,100,19.27,7,20
763,7630,0.6945030212402343,0.6121311753988266,0.004118592786835506,100,19.34,8,20
764,7640,1.0255579471588134,0.9711024701595307,0.0027227741695242,100,19.52,9,20
765,7650,0.9835488140583039,0.9256964921951294,0.002892615902237594,100,19.32,11,20
766,7660,0.9256823778152465,0.8584066599607467,0.003363785793771967,100,19.50,10,20
767,7670,0.7325045466423035,0.6633704826235771,0.0034567030030302703,100,19.47,12,20
768,7680,0.954956340789795,0.892279639840126,0.003133834624895826,100,19.29,9,20
769,7690,0.6097014248371124,0.5080396592617035,0.005083088926039636,100,19.56,11,20
770,7700,0.5875011295080185,0.5013356819748879,0.004308272362686693,100,19.54,14,20
771,7710,0.7848129987716674,0.6960180193185806,0.004439749335870147,100,19.57,8,20
772,7720,0.8724061638116837,0.8117169588804245,0.003034460579510778,100,19.70,13,20
773,7730,0.8198746472597123,0.7622716590762139,0.002880149145494215,100,19.43,10,20
774,7740,1.0029213428497314,0.9414584100246429,0.0030731461256436887,100,19.56,15,20
775,7750,0.7636599749326706,0.6925361022353173,0.003556193702388555,100,19.62,11,20
776,7760,0.5884229749441147,0.5128183394670487,0.003780231671407819,100,19.59,13,20
777,7770,0.738314151763916,0.6454868614673615,0.00464136473601684,100,19.52,10,20
778,7780,0.9748638451099396,0.9188227117061615,0.0028020563499012497,100,19.43,9,20
779,7790,0.756960877776146,0.6895191162824631,0.003372087993193418,100,19.54,11,20
780,7800,0.8688573271036149,0.8098856151103974,0.002948585318517871,100,19.53,14,20
781,7810,0.8374519288539887,0.7704024881124496,0.003352472433471121,100,19.42,10,20
782,7820,0.651308736205101,0.5725840300321579,0.003936234696993779,100,19.50,11,20
783,7830,0.9631125152111053,0.8981688842177391,0.003247180799371563,100,19.11,7,20
784,7840,0.6534671425819397,0.578425046801567,0.0037521043443121014,100,19.62,8,20
785,7850,0.8750585317611694,0.7871960207819939,0.00439312580274418,100,19.19,8,20
786,7860,1.2051496863365174,1.1231508791446685,0.004099940229207277,100,19.17,7,20
787,7870,1.0428574115037919,0.955315375328064,0.004377101652789861,100,19.21,9,20
788,7880,0.8511116951704025,0.7551631033420563,0.0047974299872294065,100,19.49,10,20
789,7890,1.0195621371269226,0.9403565168380738,0.003960281019681133,100,19.05,12,20
790,7900,0.8976489305496216,0.7814449071884155,0.005810201645363122,100,19.30,7,20
791,7910,0.8683839946985245,0.7827377766370773,0.004282311408314854,100,19.29,8,20
792,7920,1.4440742284059525,1.3295397520065309,0.005726723722182215,100,19.47,9,20
793,7930,0.9582603454589844,0.8030319347977638,0.007761420565657318,100,19.28,9,20
794,7940,0.9438960611820221,0.8022021919488906,0.007084693666547537,100,19.45,8,20
795,7950,1.3074013888835907,1.161134374141693,0.0073133512865751985,100,19.33,9,20
796,7960,2.0879174768924713,1.9085341036319732,0.00896916885394603,100,19.26,7,20
797,7970,1.7307844400405883,1.6259193897247315,0.005243252380751073,100,18.80,10,20
798,7980,1.4649571001529693,1.3610165297985077,0.005197028466500342,100,19.30,11,20
799,7990,1.7693868160247803,1.6740677237510682,0.0047659538453444835,100,19.16,12,20
800,8000,1.5687406241893769,1.4728759109973908,0.004793236654950306,100,18.79,12,20
801,8010,1.5726680874824523,1.5085672855377197,0.003205039771273732,100,19.32,8,20
802,8020,1.6244640529155732,1.5095214903354646,0.005747128161601722,100,19.42,7,20
803,8030,1.5464552164077758,1.4754998147487641,0.003547770029399544,100,18.80,4,20
804,8040,1.2052648186683654,1.1168393254280091,0.004421274922788143,100,19.48,14,20
805,8050,1.116745126247406,1.0338196933269501,0.004146271431818604,100,19.63,16,20
806,8060,1.0695497930049895,0.9829686999320983,0.004329054604750126,100,19.34,7,20
807,8070,1.1977807223796844,1.1175172835588456,0.004013171547558159,100,19.43,10,20
808,8080,1.000499576330185,0.9320057451725006,0.003424691502004862,100,19.48,7,20
809,8090,1.079063242673874,1.0140022814273835,0.003253047983162105,100,19.44,11,20
810,8100,1.2700902819633484,1.184931457042694,0.0042579406421282325,100,19.53,7,20
811,8110,1.2342867016792298,1.1611574321985245,0.0036564622540026905,100,19.58,12,20
812,8120,1.2676072359085082,1.1807919085025786,0.004340766440145671,100,19.45,13,20
813,8130,0.9209810197353363,0.8199801862239837,0.005050041424692608,100,19.04,7,20
814,8140,1.028772872686386,0.9247920513153076,0.005199040099978447,100,19.45,13,20
815,8150,0.9127828419208527,0.78504758477211,0.006386762741021812,100,19.48,13,20
816,8160,1.0091828882694245,0.9069749802350998,0.005110395094379783,100,19.27,8,20
817,8170,1.264304941892624,1.185184770822525,0.003956007800297812,100,19.44,9,20
818,8180,0.8848422646522522,0.7822189211845398,0.005131167056970298,100,19.41,12,20
819,8190,1.1175966799259185,1.0514917850494385,0.0033052445942303166,100,19.17,8,20
820,8200,1.0139226198196412,0.9237495362758636,0.00450865403690841,100,19.35,7,20
821,8210,1.1737051367759705,1.1199766993522644,0.002686422067927197,100,19.64,12,20
822,8220,1.1358625173568726,1.0852880865335464,0.0025287211465183645,100,19.36,7,20
823,8230,1.187560111284256,1.1212869107723236,0.0033136594138341025,100,19.61,13,20
824,8240,1.3375047445297241,1.295581763982773,0.002096149716817308,100,19.19,7,20
825,8250,1.1509354829788208,1.0680989921092987,0.0041418248729314655,100,19.50,10,20
826,8260,1.0189286053180695,0.9324360609054565,0.004324627431924455,100,19.58,15,20
827,8270,1.249820339679718,1.1651661068201065,0.004232710288488306,100,19.55,13,20
828,8280,1.2030854165554046,1.1234460413455962,0.003981968213338405,100,19.00,7,20
829,8290,0.9985175967216492,0.9220412641763687,0.0038238173932768405,100,19.62,13,20
830,8300,1.0475190937519074,0.963055145740509,0.004223196930252015,100,19.60,9,20
831,8310,1.2081147849559783,1.1464469611644745,0.0030833922006422653,100,19.41,7,20
832,8320,0.774810841679573,0.6695926904678344,0.00526090756902704,100,19.24,9,20
833,8330,1.1604316592216493,1.0947153091430664,0.003285817999858409,100,19.72,13,20
834,8340,1.0318133413791657,0.9530716836452484,0.0039370823185890915,100,19.38,12,20
835,8350,0.9572665631771088,0.8582569777965545,0.00495047916774638,100,19.45,10,20
836,8360,0.7954109072685241,0.6853524774312973,0.005502921529114246,100,19.28,11,20
837,8370,1.191909557580948,1.1408134341239928,0.002554806135594845,100,19.40,11,20
838,8380,0.9446126878261566,0.883775320649147,0.0030418677954003213,100,19.35,9,20
839,8390,1.1567707240581513,1.0798526346683501,0.0038459043251350524,100,18.79,6,20
840,8400,0.9526050806045532,0.8815720200538635,0.003551653322938364,100,19.63,11,20
841,8410,0.9161941170692444,0.8662208259105683,0.00249866429658141,100,19.52,7,20
842,8420,0.7192002087831497,0.6541569411754609,0.003252163948491216,100,19.21,9,20
843,8430,0.7858077347278595,0.6840752333402633,0.005086625026888214,100,19.45,8,20
844,8440,0.9359206974506378,0.8814640879631043,0.0027228310515056363,100,19.49,7,20
845,8450,1.0265432298183441,0.9656223982572556,0.003046041849302128,100,19.37,8,20
846,8460,0.8738264262676239,0.8195396274328232,0.0027143401675857604,100,19.27,8,20
847,8470,0.7225932061672211,0.6448805421590805,0.003885633001846145,100,19.39,12,20
848,8480,0.9722587406635285,0.9252362281084061,0.002351125847781077,100,19.37,8,20
849,8490,0.8213418275117874,0.7529825583100319,0.003417963953324943,100,19.32,8,20
850,8500,0.8981632471084595,0.8328486651182174,0.0032657290226779877,100,19.41,12,20
851,8510,0.883501872420311,0.8193505018949508,0.0032075689057819547,100,19.25,7,20
852,8520,0.7079323887825012,0.6186065882444381,0.004466290381969884,100,19.70,11,20
853,8530,0.8430634826421738,0.7817593306303025,0.0030652077868580816,100,19.59,12,20
854,8540,0.769483545422554,0.6886505395174026,0.004041650507133454,100,19.28,7,20
855,8550,0.7187469750642776,0.6376974776387214,0.004052474873606116,100,19.45,8,20
856,8560,0.7435733020305634,0.6772227749228478,0.0033175264252349734,100,19.37,9,20
857,8570,0.7062479436397553,0.6269610434770584,0.003964345290296478,100,19.26,7,20
858,8580,0.8152423739433289,0.7185990601778031,0.004832165085463203,100,19.50,10,20
859,8590,0.9427423477172852,0.8797823667526246,0.0031479988247156143,100,19.40,11,20
860,8600,0.70081145465374,0.6207112088799477,0.004005012096604333,100,19.77,13,20
861,8610,0.7339280396699905,0.6516055688261986,0.0041161236084008125,100,19.34,7,20
862,8620,0.662082839012146,0.5694903314113617,0.004629625460074749,100,19.30,9,20
863,8630,0.8417301565408707,0.7778521358966828,0.003193900716723874,100,19.51,12,20
864,8640,0.5377687156200409,0.4244640305638313,0.00566523457528092,100,19.39,10,20
865,8650,0.9668013095855713,0.9080839902162552,0.0029358662344748155,100,19.33,9,20
866,8660,0.772449278831482,0.6993126660585404,0.0036568307747074868,100,19.44,8,20
867,8670,0.6737287253141403,0.5398189887404442,0.006695486721582711,100,19.29,8,20
868,8680,0.942576476931572,0.8639613792300225,0.003930754893735866,100,19.60,16,20
869,8690,0.7870953202247619,0.6815813452005386,0.005275699224148412,100,19.56,15,20
870,8700,0.8608591467142105,0.7637648060917854,0.004854717652779073,100,19.35,10,20
871,8710,0.9392518848180771,0.8405629098415375,0.00493444885360077,100,19.28,9,20
872,8720,1.1280545353889466,1.0683665528893471,0.0029843992611858993,100,19.55,12,20
873,8730,0.7837413743138313,0.7205394178628921,0.0031600981194060294,100,19.45,11,20
874,8740,0.5812120556831359,0.467414191365242,0.005689893616363406,100,19.13,7,20
875,8750,0.7731115490198135,0.6633010014891625,0.005490527371875942,100,19.49,12,20
876,8760,0.6629964113235474,0.5950764119625092,0.0033959997326746816,100,19.47,7,20
877,8770,0.870638832449913,0.8039318829774856,0.003335347888059914,100,19.44,14,20
878,8780,0.8993648827075958,0.8277324467897416,0.0035816214192891495,100,19.51,12,20
879,8790,0.6284103393554688,0.5386162459850311,0.004489704774459824,100,19.23,8,20
880,8800,0.9157761931419373,0.8559650793671608,0.0029905556206358598,100,18.81,7,20
881,8810,0.7090405076742172,0.6462504237890243,0.0031395035097375513,100,19.48,9,20
882,8820,0.671045309305191,0.5757665559649467,0.0047639375028666105,100,19.01,7,20
883,8830,0.8333099603652954,0.7599064514040947,0.003670176175364759,100,19.42,12,20
884,8840,0.8025556445121765,0.6858651429414749,0.005834525235695764,100,19.23,9,20
885,8850,0.7220273196697236,0.6049683123826981,0.005852950108237565,100,19.65,12,20
886,8860,0.6497864097356796,0.5670128017663956,0.004138680046889931,100,19.54,9,20
887,8870,1.010312557220459,0.949683740735054,0.003031441359780729,100,19.53,13,20
888,8880,0.9218837291002273,0.8392723858356476,0.004130567022366449,100,19.10,7,20
889,8890,0.670813935995102,0.578754049539566,0.004602994152810425,100,19.51,14,20
890,8900,0.8582116842269898,0.7944517314434052,0.003187997336499393,100,19.31,8,20
891,8910,0.9763844966888428,0.9238102257251739,0.0026287144370144232,100,19.35,9,20
892,8920,0.8071659147739411,0.7358796656131744,0.0035643127164803447,100,19.31,11,20
893,8930,0.7753798186779022,0.7037062525749207,0.0035836779512465,100,19.68,15,20
894,8940,0.914439132809639,0.8303623393177986,0.0042038394865812736,100,19.13,9,20
895,8950,0.7849077016115189,0.712291470170021,0.0036308109352830797,100,19.52,7,20
896,8960,0.7222634822130203,0.639173710346222,0.00415448903804645,100,19.44,7,20
897,8970,0.552918216586113,0.4583714231848717,0.004727339535020292,100,19.11,7,20
898,8980,0.7783841043710709,0.6756625220179557,0.005136078927898779,100,19.68,14,20
899,8990,1.0226792812347412,0.9461248576641083,0.003827721276320517,100,19.32,8,20
900,9000,0.8312263906002044,0.7840380787849426,0.0023594159256390412,100,19.26,8,20
901,9010,0.8330358296632767,0.7409798204898834,0.004602800798602402,100,19.58,12,20
902,9020,0.9070440024137497,0.8333048522472382,0.0036869569157715887,100,19.64,8,20
903,9030,0.8088038295507431,0.7214304834604264,0.0043686675664503126,100,19.11,7,20
904,9040,1.0134901881217957,0.9607686549425125,0.002636076381895691,100,19.38,12,20
905,9050,0.6822907119989395,0.5783682331442833,0.005196124140638858,100,19.36,8,20
906,9060,0.7528471618890762,0.6611209765076638,0.004586309299338609,100,19.55,14,20
907,9070,0.5558574736118317,0.4707885652780533,0.004253445798531175,100,19.63,13,20
908,9080,0.8534178614616394,0.7511918112635613,0.005111301934812218,100,19.57,8,20
909,9090,0.8924140512943268,0.8182570457458496,0.003707850512000732,100,19.60,14,20
910,9100,0.6288865745067597,0.543464994430542,0.004271078808233142,100,19.26,9,20
911,9110,0.8036931753158569,0.7319502308964729,0.0035871472384314982,100,19.60,11,20
912,9120,0.6853076398372651,0.589479586482048,0.0047914024209603666,100,19.61,12,20
913,9130,0.7265614777803421,0.63377386033535,0.0046393811062444,100,19.60,10,20
914,9140,0.9636869043111801,0.9164975792169571,0.002359466487905593,100,19.53,13,20
915,9150,0.6976099461317062,0.6025908127427101,0.004750957014039159,100,19.38,9,20
916,9160,0.886408406496048,0.814279243350029,0.003606458712602034,100,19.43,9,20
917,9170,0.6816370755434036,0.5720188677310943,0.00548090988304466,100,19.51,15,20
918,9180,0.9285919398069382,0.853241354227066,0.0037675296829547734,100,19.33,9,20
919,9190,0.7713521808385849,0.7089521035552024,0.0031200040539260954,100,19.52,11,20
920,9200,0.8940273344516754,0.798001515865326,0.0048012900573667135,100,19.08,8,20
921,9210,0.9258079320192337,0.8664422065019608,0.0029682857915759087,100,19.53,10,20
922,9220,0.829823625087738,0.7483843773603439,0.004071962376474403,100,19.15,7,20
923,9230,0.8091571360826493,0.7229876101016999,0.00430847592651844,100,19.56,7,20
924,9240,0.7035619050264359,0.6204592019319535,0.004155134799657389,100,19.64,12,20
925,9250,0.6314556986093521,0.5354715049266815,0.004799209209159017,100,19.30,7,20
926,9260,0.9671856582164764,0.9199058890342713,0.0023639885053853503,100,19.37,10,20
927,9270,0.7262080579996109,0.6697974309325219,0.0028205313497892347,100,19.61,12,20
928,9280,0.7833777070045471,0.6984396874904633,0.004246900731232017,100,19.33,10,20
929,9290,0.8043885141611099,0.7376157909631729,0.003338635910768062,100,19.51,12,20
930,9300,0.7302326858043671,0.6445572018623352,0.004283774696523324,100,19.50,10,20
931,9310,0.7001590728759766,0.6380343675613404,0.0031062353984452782,100,19.74,15,20
932,9320,0.779135775566101,0.7234002202749252,0.002786777629444259,100,19.47,8,20
933,9330,0.7283731639385224,0.6411176860332489,0.004362773586763069,100,19.35,9,20
934,9340,0.889042803645134,0.8225156053900718,0.003326359621132724,100,19.52,7,20
935,9350,0.6260337948799133,0.5490422174334526,0.003849578887457028,100,19.42,8,20
936,9360,0.8967656910419464,0.8428471386432648,0.0026959277089190436,100,19.40,13,20
937,9370,0.7405788958072662,0.6695730179548264,0.0035502935425029136,100,19.36,10,20
938,9380,0.6917916148900985,0.6120949506759643,0.003984833101276309,100,19.32,8,20
939,9390,0.7887612104415893,0.7301435947418213,0.0029308807279448956,100,19.45,11,20
940,9400,0.7961259484291077,0.7164778262376785,0.003982406394788996,100,19.29,7,20
941,9410,0.8106802344322205,0.7397132962942123,0.0035483466112054885,100,19.33,9,20
942,9420,0.9104696214199066,0.8324183464050293,0.003902563749579713,100,19.48,12,20
943,9430,0.5007478088140488,0.3925416454672813,0.005410307715646922,100,19.62,9,20
944,9440,0.692425012588501,0.5958119541406631,0.004830652463715524,100,19.57,12,20
945,9450,0.6585560798645019,0.5997497737407684,0.0029403154738247396,100,19.45,9,20
946,9460,0.8252316147089005,0.7498349934816361,0.0037698307656683027,100,19.47,13,20
947,9470,0.781271892786026,0.7124516636133194,0.0034410111664328726,100,19.37,9,20
948,9480,0.8569472223520279,0.8056027635931968,0.0025672233452496583,100,19.38,13,20
949,9490,0.7197928130626678,0.6516589373350143,0.0034066936117596925,100,19.33,11,20
950,9500,0.7568138092756271,0.6844479084014893,0.0036182947573252023,100,19.40,7,20
951,9510,0.9765154182910919,0.9103554174304008,0.0033080006076488646,100,19.54,12,20
952,9520,0.9626119017601014,0.902967369556427,0.0029822266194969417,100,19.64,17,20
953,9530,0.7321575790643692,0.6524132192134857,0.003987218326801667,100,19.27,13,20
954,9540,1.0035479605197906,0.9542318314313889,0.0024658070004079493,100,19.48,10,20
955,9550,0.6607154071331024,0.5822904139757157,0.0039212497184053065,100,19.35,9,20
956,9560,0.9896549999713897,0.9456448256969452,0.002200509408430662,100,19.52,13,20
957,9570,0.5924357980489731,0.48306767344474794,0.0054684060392901305,100,19.76,15,20
958,9580,1.2137765437364578,1.1151100426912308,0.004933325364254415,100,19.26,7,20
959,9590,0.778090363740921,0.6825421541929245,0.004777410393580794,100,19.47,14,20
960,9600,1.9393306583166123,1.8486395597457885,0.004534555273130536,100,19.29,7,20
961,9610,0.977380496263504,0.8910180330276489,0.004318123121629469,100,19.38,14,20
962,9620,1.1848300457000733,1.124512568116188,0.003015873348340392,100,19.25,8,20
963,9630,0.9926225662231445,0.9153178989887237,0.0038652333780191837,100,19.49,9,20
964,9640,0.7643238604068756,0.694076731801033,0.0035123563138768077,100,19.32,8,20
965,9650,0.976180499792099,0.8901807457208634,0.004299987177364528,100,19.50,7,20
966,9660,1.0446696639060975,0.9914112716913224,0.0026629194733686747,100,19.39,9,20
967,9670,1.1737221598625183,1.1252514153718949,0.0024235365679487588,100,19.53,14,20
968,9680,0.7954762727022171,0.7110680222511292,0.004220411600545049,100,19.56,12,20
969,9690,1.0848195374011993,1.0168310284614563,0.0033994253724813463,100,19.50,14,20
970,9700,0.9880324006080627,0.9039148926734925,0.004205875383922831,100,19.36,9,20
971,9710,0.9479516804218292,0.8774213537573814,0.0035265174141386525,100,19.62,16,20
972,9720,0.8444933503866195,0.7556670784950257,0.0044413131312467154,100,19.46,14,20
973,9730,0.8432417571544647,0.7812357783317566,0.0031002988456748427,100,19.55,7,20
974,9740,0.9832484602928162,0.9063747093081475,0.003843687508197036,100,19.61,13,20
975,9750,0.7974992990493774,0.7171755582094193,0.004016187333036214,100,19.48,11,20
976,9760,1.161550262570381,1.107757429778576,0.002689641687902622,100,19.47,10,20
977,9770,0.9329746693372727,0.8821757107973098,0.002539947933109943,100,19.57,8,20
978,9780,0.9721078485250473,0.9260005593299866,0.0023053639102727174,100,19.53,9,20
979,9790,0.9406897366046906,0.8914976209402085,0.002459605718468083,100,19.26,9,20
980,9800,0.8886459589004516,0.831436562538147,0.002860469507140806,100,19.47,10,20
981,9810,1.0772114872932435,1.0300261169672011,0.0023592684126924725,100,19.12,7,20
982,9820,0.9030335724353791,0.8473338156938552,0.0027849877467815533,100,19.24,7,20
983,9830,0.8371930092573165,0.7594681769609452,0.0038862421115481993,100,19.14,7,20
984,9840,0.8575795888900757,0.7950224235653878,0.0031278579554054886,100,19.45,7,20
985,9850,0.9409699380397797,0.8955086037516594,0.0022730665281414987,100,19.51,9,20
986,9860,1.1119107842445373,1.081808403134346,0.0015051194895931985,100,19.21,7,20
987,9870,0.6797169178724289,0.5948197185993195,0.004244859318714589,100,19.44,10,20
988,9880,1.1132064759731293,1.081071951985359,0.0016067251614003907,100,19.63,14,20
989,9890,0.8534082174301147,0.8018262505531311,0.0025790985728235682,100,19.57,12,20
990,9900,0.885708338022232,0.803917995095253,0.004089516878593713,100,19.14,10,20
991,9910,0.7844344794750213,0.7080301493406296,0.003820215776795521,100,19.51,9,20
992,9920,0.6911155462265015,0.6331835746765136,0.002896598191000521,100,19.75,15,20
993,9930,1.114901402592659,1.06471646130085,0.002509247727721231,100,19.69,11,20
994,9940,0.8951755821704864,0.8295597612857819,0.0032807909999974074,100,19.42,13,20
995,9950,0.6712406992912292,0.5784457445144653,0.004639747098553926,100,19.51,14,20
996,9960,0.9075216114521026,0.8391613766551018,0.0034180111542809755,100,19.56,10,20
997,9970,1.1615033507347108,1.1283232152462006,0.001659007490525255,100,19.40,12,20
998,9980,1.112576074898243,1.0690052092075348,0.002178543683839962,100,19.34,10,20
999,9990,0.612707008421421,0.5362287491559983,0.003823912638472393,100,19.46,9,20
1000,10000,0.9942729979753494,0.9301932871341705,0.003203985467553139,100,19.60,10,20
1001,10010,0.639936500787735,0.5483081102371216,0.004581419564783573,100,19.39,12,20
1002,10020,0.6251191556453705,0.5287669226527214,0.004817611840553582,100,19.43,8,20
1003,10030,0.873118770122528,0.8283283650875092,0.0022395196894649414,100,19.46,10,20
1004,10040,0.6373210966587066,0.5326818197965622,0.0052319635869935155,100,19.68,13,20
1005,10050,0.7177565038204193,0.6655175387859344,0.002611948260528152,100,19.44,12,20
1006,10060,0.8309032678604126,0.7739999085664749,0.002845167537452653,100,19.65,17,20
1007,10070,0.8442458838224411,0.7890036284923554,0.0027621128887403757,100,19.27,9,20
1008,10080,0.8991695582866669,0.8451878190040588,0.002699087078508455,100,19.53,14,20
1009,10090,0.6710845172405243,0.5991644695401191,0.0035960029461421074,100,19.49,7,20
1010,10100,0.8175211817026138,0.73980613052845,0.0038857527426443992,100,19.50,10,20
1011,10110,0.8324408411979676,0.7970835477113724,0.001767865035799332,100,19.47,11,20
1012,10120,0.512789785861969,0.43441991209983827,0.003918493259698152,100,19.74,17,20
1013,10130,0.6194256961345672,0.5467618823051452,0.00363319106400013,100,19.57,7,20
1014,10140,0.7474030464887619,0.6926976069808006,0.0027352712881111075,100,19.32,7,20
1015,10150,0.6623555988073349,0.5838675886392594,0.00392440075520426,100,19.60,14,20
1016,10160,0.727837210893631,0.6715970277786255,0.0028120095732447224,100,19.57,10,20
1017,10170,0.955601590871811,0.8868956714868546,0.0034352962480625137,100,19.70,15,20
1018,10180,0.6544968962669373,0.5884348273277282,0.003303103713915334,100,19.23,8,20
1019,10190,0.687240082025528,0.6149447560310364,0.0036147659178823234,100,19.50,7,20
1020,10200,0.7928102165460587,0.7317045271396637,0.003055284474976361,100,19.58,9,20
1021,10210,0.8666556000709533,0.7706974029541016,0.004797909769695252,100,19.25,9,20
1022,10220,0.8470897495746612,0.7764960587024688,0.0035296844260301443,100,19.55,9,20
1023,10230,0.9799915492534638,0.9207227796316146,0.002963438761071302,100,19.23,7,20
1024,10240,0.7699983060359955,0.685676994919777,0.0042160654193139635,100,19.40,9,20
1025,10250,0.7439296126365662,0.6821008533239364,0.003091437614057213,100,19.35,14,20
1026,10260,0.8116746425628663,0.7366579890251159,0.003750832506921142,100,19.64,8,20
1027,10270,0.843894362449646,0.7901211842894554,0.00268865903490223,100,19.22,7,20
1028,10280,1.1642801284790039,1.118718296289444,0.0022780911640438717,100,19.29,9,20
1029,10290,0.6914291113615036,0.6178341954946518,0.003679745818953961,100,19.37,9,20
1030,10300,0.6972687721252442,0.6336933851242066,0.0031787694388185628,100,19.57,13,20
1031,10310,0.7323144763708115,0.6507105201482772,0.0040801977447699755,100,19.41,11,20
1032,10320,0.7850967735052109,0.715163616836071,0.0034966575913131237,100,19.57,9,20
1033,10330,0.8782230108976364,0.8236684828996659,0.0027277263056021185,100,19.12,9,20
1034,10340,0.759612700343132,0.6890711128711701,0.0035270792024675755,100,19.33,9,20
1035,10350,0.8420293837785721,0.7919252783060073,0.0025052054261323065,100,19.54,7,20
1036,10360,0.9086663573980331,0.8537067145109176,0.002747981686843559,100,19.51,11,20
1037,10370,0.696507328748703,0.6064896821975708,0.004500882151478436,100,19.31,8,20
1038,10380,0.7065114706754685,0.6342577695846557,0.0036126849649008364,100,19.37,8,20
1039,10390,0.7850258588790894,0.724700853228569,0.0030162503782776183,100,19.38,10,20
1040,10400,0.9021303951740265,0.8248882487416267,0.0038621078769210727,100,19.34,9,20
1041,10410,1.0138787150382995,0.9367982625961304,0.003854023449821398,100,19.53,14,20
1042,10420,0.9350836336612701,0.8805826723575592,0.0027250478276982905,100,19.24,9,20
1043,10430,0.8590848028659821,0.8229375541210174,0.0018073621053190437,100,19.60,12,20
1044,10440,0.7272300541400909,0.6350372895598412,0.0046096385718556124,100,19.74,13,20
1045,10450,0.6716233193874359,0.5857999831438064,0.004291166999610141,100,19.55,11,20
1046,10460,1.017815887928009,0.977786973118782,0.00200144563568756,100,19.29,7,20
1047,10470,0.7569356977939605,0.6683629989624024,0.004428635173826479,100,19.51,9,20
1048,10480,0.9780963063240051,0.9202731490135193,0.0028911575529491527,100,19.66,14,20
1049,10490,0.6886171668767929,0.6120486050844193,0.0038284279289655387,100,19.36,9,20
1050,10500,0.8533693373203277,0.7522280752658844,0.005057062843116,100,19.66,15,20
1051,10510,0.7257158130407333,0.6400537997484207,0.004283100302563981,100,19.35,7,20
1052,10520,0.8106733381748199,0.7543626636266708,0.002815533382818103,100,19.41,11,20
1053,10530,0.8826735436916351,0.8301427751779556,0.0026265384833095594,100,19.43,14,20
1054,10540,0.6959418267011642,0.6356367558240891,0.003015253445482813,100,19.62,13,20
1055,10550,1.03488632440567,0.9751066774129867,0.0029889815807109697,100,19.39,8,20
1056,10560,0.5961742252111435,0.4907411754131317,0.005271652503870428,100,19.35,7,20
1057,10570,0.879247984290123,0.8048027783632279,0.0037222602462861688,100,19.59,9,20
1058,10580,0.8589436441659928,0.787492036819458,0.0035725799738429488,100,19.43,11,20
1059,10590,0.8013972222805024,0.7305098086595535,0.0035443710890831425,100,19.70,11,20
1060,10600,0.8112505704164505,0.7389420703053474,0.003615424913004972,100,19.48,8,20
1061,10610,1.0638458967208861,0.9990016639232635,0.00324221142946044,100,19.63,13,20
1062,10620,0.8476861506700516,0.7887505322694779,0.002946781038190238,100,19.49,8,20
1063,10630,0.8529640048742294,0.7660591542720795,0.0043452424230054024,100,19.43,8,20
1064,10640,0.7523561954498291,0.6825876623392105,0.0034884266089648007,100,19.08,9,20
1065,10650,0.7215118080377578,0.6600196391344071,0.0030746089352760462,100,19.47,12,20
1066,10660,0.9776786774396896,0.9167253255844117,0.003047667485952843,100,19.58,10,20
1067,10670,1.1374569475650786,1.0783713161945343,0.0029542800359195097,100,19.67,14,20
1068,10680,0.7873247772455215,0.7363407373428345,0.0025492018190561793,100,19.66,15,20
1069,10690,0.7793166190385818,0.7068852961063385,0.0036215668777003886,100,19.49,13,20
1070,10700,0.8760638505220413,0.819074285030365,0.0028494791346020064,100,19.72,14,20
1071,10710,0.8064642310142517,0.7218234091997147,0.004232040912029333,100,19.45,11,20
1072,10720,0.8914598912000656,0.8454546943306923,0.002300259865296539,100,19.51,10,20
1073,10730,0.82396419942379,0.7660427153110504,0.0028960740368347616,100,19.59,10,20
1074,10740,0.6511341631412506,0.5743393152952194,0.00383974191499874,100,19.43,8,20
1075,10750,0.7700964570045471,0.713102149963379,0.002849714964395389,100,19.61,7,20
1076,10760,0.8850298255681992,0.8241734489798546,0.00304281883436488,100,19.58,9,20
1077,10770,0.7896665334701538,0.7471729159355164,0.002124680596170947,100,19.43,10,20
1078,10780,0.7634034633636475,0.6942896619439125,0.0034556900238385422,100,19.66,14,20
1079,10790,0.9558541357517243,0.8753458082675933,0.004025416151125683,100,19.50,8,20
1080,10800,0.8242284506559372,0.7507590979337693,0.0036734680412337183,100,19.53,7,20
1081,10810,0.9551687598228454,0.9085290357470512,0.0023319863495999014,100,19.45,12,20
1082,10820,1.3026334762573242,1.2456596106290818,0.002848692788393237,100,19.64,15,20
1083,10830,0.772196814417839,0.7178851574659347,0.002715582647942938,100,19.57,16,20
1084,10840,0.791545370221138,0.7546712517738342,0.0018437062331940978,100,19.55,10,20
1085,10850,0.8727728754281998,0.7941251069307327,0.003932388589601032,100,19.38,9,20
1086,10860,0.521272748708725,0.4358774900436401,0.004269762977492065,100,19.52,10,20
1087,10870,0.67563396692276,0.6021436989307404,0.003674513183068484,100,19.49,9,20
1088,10880,0.9059423506259918,0.8558622628450394,0.0025040045933565126,100,19.28,7,20
1089,10890,0.722862446308136,0.6738604292273521,0.0024501013453118504,100,19.54,13,20
1090,10900,0.9350617617368698,0.8871652722358704,0.002394825202645734,100,19.33,11,20
1091,10910,0.7160373419523239,0.6361736193299293,0.00399318526906427,100,19.63,14,20
1092,10920,0.9054421633481979,0.8624095037579537,0.0021516331209568305,100,19.59,15,20
1093,10930,0.8803355723619462,0.8248255133628846,0.002775502739677904,100,19.63,9,20
1094,10940,1.1107016384601593,1.0338379830121993,0.0038431832450442015,100,19.40,11,20
1095,10950,0.8680430859327316,0.7942638993263245,0.0036889595678076146,100,19.56,15,20
1096,10960,1.6023316234350204,1.5345560431480407,0.00338877912145108,100,19.16,9,20
1097,10970,1.1920616984367371,1.102240663766861,0.004491053125821054,100,19.28,9,20
1098,10980,0.9195261359214782,0.8055074244737626,0.0057009356562048195,100,19.46,14,20
1099,10990,1.4810004651546478,1.3245368659496308,0.007823180127888917,100,19.31,10,20
1100,11000,1.2746304720640182,1.19091916680336,0.004185564775252715,100,19.53,12,20
1101,11010,2.1250550150871277,2.01852343082428,0.005326579522807151,100,19.26,12,20
1102,11020,1.2496453911066054,1.1250725895166398,0.006228639231994748,100,18.71,7,20
1103,11030,1.9027457594871522,1.7610411584377288,0.007085229805670679,100,18.91,9,20
1104,11040,2.3608983874320986,2.239702081680298,0.0060598161071538925,100,19.16,13,20
1105,11050,1.8268943071365356,1.7186655223369598,0.005411438667215407,100,18.31,10,20
1106,11060,1.7250429272651673,1.648973774909973,0.003803457971662283,100,18.53,4,20
1107,11070,1.6142553091049194,1.535155141353607,0.00395500916056335,100,19.39,11,20
1108,11080,1.466002058982849,1.2602126538753509,0.010289471253054216,100,19.35,13,20
1109,11090,1.6275642037391662,1.5391549468040466,0.004420462902635336,100,19.02,9,20
1110,11100,1.353794515132904,1.1195550382137298,0.011711973464116454,100,19.06,13,20
1111,11110,1.396173471212387,1.297574058175087,0.004929970577359199,100,19.43,4,20
1112,11120,1.4343453407287599,1.360369825363159,0.0036987754865549505,100,19.22,4,20
1113,11130,1.237293440103531,1.0859665513038634,0.007566343969665467,100,19.40,12,20
1114,11140,1.6692019820213317,1.5936537563800812,0.003777411242481321,100,19.48,10,20
1115,11150,1.0771527141332626,0.989877450466156,0.004363763378933072,100,19.38,4,20
1116,11160,1.2635138928890228,1.163657683134079,0.004992809938266873,100,19.33,8,20
1117,11170,1.1374401986598968,1.0300724983215332,0.005368385068140924,100,19.56,12,20
1118,11180,1.1113977789878846,1.0227391183376313,0.004432932869531214,100,19.35,4,20
1119,11190,1.231836560368538,1.1656385779380798,0.0033098997781053187,100,19.54,13,20
1120,11200,1.1789271086454391,1.103316417336464,0.003780534490942955,100,19.35,4,20
1121,11210,1.3967832982540132,1.3492404222488403,0.0023771431064233185,100,19.52,8,20
1122,11220,1.035811537504196,0.9343163311481476,0.005074760457500815,100,19.57,11,20
1123,11230,1.2774543583393096,1.202028262615204,0.0037713045428972693,100,19.71,17,20
1124,11240,1.1957763254642486,1.1321823358535767,0.003179699032625649,100,19.63,14,20
1125,11250,1.247830432653427,1.1714786410331726,0.003817589965183288,100,19.22,9,20
1126,11260,1.22783704996109,1.1664233446121215,0.003070685034617782,100,19.29,4,20
1127,11270,1.1633713483810424,1.1052366942167282,0.0029067326075164603,100,19.71,15,20
1128,11280,1.0232496917247773,0.9509662121534348,0.0036141736374702303,100,19.50,14,20
1129,11290,1.198904538154602,1.0932136565446853,0.005284544068854302,100,19.60,14,20
1130,11300,1.4201903223991394,1.3649853050708771,0.0027602510759606957,100,19.25,8,20
1131,11310,1.189566996693611,1.1146190017461777,0.003747399276471697,100,19.42,13,20
1132,11320,1.1284316688776017,1.035994604229927,0.004621853120625019,100,19.29,7,20
1133,11330,1.2786955058574676,1.2131771743297577,0.003275917912833393,100,19.60,11,20
1134,11340,1.1914772152900697,1.1049076914787292,0.004328475275542587,100,19.57,12,20
1135,11350,1.1181556105613708,1.0482863783836365,0.0034934613795485348,100,19.36,7,20
1136,11360,1.099405464529991,1.0337849497795104,0.0032810250879265366,100,19.61,15,20
1137,11370,1.1625721454620361,1.104401445388794,0.002908535348251462,100,19.63,13,20
1138,11380,1.5041548490524292,1.4530413329601288,0.0025556764216162265,100,19.19,8,20
1139,11390,1.1138394951820374,1.0534580171108245,0.0030190724588464945,100,19.23,8,20
1140,11400,1.256813830137253,1.1803510069847107,0.0038231410551816227,100,19.22,9,20
1141,11410,1.148458045721054,1.0728990614414216,0.0037779493373818695,100,19.22,8,20
1142,11420,0.8900708079338073,0.808506065607071,0.004078237887006253,100,19.49,9,20
1143,11430,0.97710400223732,0.9005587518215179,0.0038272623729426413,100,19.41,7,20
1144,11440,0.9247771322727203,0.8455778658390045,0.003959962898079539,100,19.46,12,20
1145,11450,1.1138808846473693,1.075771874189377,0.001905450876802206,100,19.18,8,20
1146,11460,1.1649452060461045,1.091579481959343,0.0036682863952592014,100,19.31,9,20
1147,11470,0.8748016953468323,0.8105795413255692,0.0032111077453009784,100,19.49,13,20
1148,11480,0.9042844414710999,0.8243505954742432,0.003996692001237534,100,19.31,9,20
1149,11490,0.790681904554367,0.7194516718387604,0.0035615112399682404,100,19.51,13,20
1150,11500,0.7964072853326798,0.735783976316452,0.00303116551367566,100,19.27,14,20
1151,11510,1.076150232553482,1.028738906979561,0.002370565800811164,100,19.16,11,20
1152,11520,0.7885513782501221,0.7047753229737281,0.00418880230281502,100,19.39,9,20
1153,11530,0.8609897464513778,0.8084228992462158,0.002628342033131048,100,19.38,7,20
1154,11540,1.0987240314483642,1.0226386040449142,0.0038042717176722364,100,19.39,14,20
1155,11550,0.9575369238853455,0.8878667891025543,0.0034835066413506865,100,19.45,11,20
1156,11560,0.6560433208942413,0.5778516635298729,0.003909583052154631,100,19.24,9,20
1157,11570,0.9994641453027725,0.9107357084751129,0.004436422639992088,100,19.70,11,20
1158,11580,1.2088738650083541,1.1560727119445802,0.00264005845237989,100,19.27,11,20
1159,11590,1.0763135701417923,1.010724438726902,0.0032794570317491887,100,19.54,7,20
1160,11600,0.8230811476707458,0.7089792430400849,0.005705096072051674,100,19.39,12,20
1161,11610,0.6616830974817276,0.5768584668636322,0.004241231741616502,100,19.45,7,20
1162,11620,0.9646729201078414,0.8773832291364669,0.00436448389373254,100,19.59,11,20
1163,11630,0.7267345756292343,0.63589848279953,0.0045418048743158575,100,19.48,8,20
1164,11640,0.7064846396446228,0.6397943630814552,0.0033345142066536935,100,19.55,9,20
1165,11650,1.2767522662878037,1.2271852061152457,0.002478353574406356,100,19.49,13,20
1166,11660,0.6855782359838486,0.6025663614273071,0.004150593711528927,100,19.61,14,20
1167,11670,0.9684063941240311,0.9248049035668373,0.002180074890202377,100,19.35,11,20
1168,11680,0.9629633873701096,0.8971921727061272,0.0032885608656215482,100,19.29,10,20
1169,11690,0.7061699599027633,0.620882374048233,0.004264379655069206,100,19.29,9,20
1170,11700,1.0520660281181335,0.9838200151920319,0.0034123002071282825,100,19.65,14,20
1171,11710,0.83238385617733,0.7630830138921738,0.003465041492381715,100,19.43,11,20
1172,11720,0.8351270645856858,0.7609098643064499,0.003710859711281955,100,19.41,10,20
1173,11730,1.0106136471033096,0.9491894841194153,0.003071208149776794,100,19.46,8,20
1174,11740,0.8112848192453385,0.7168954282999038,0.0047194699407555165,100,19.58,11,20
1175,11750,0.6851339906454086,0.5978160917758941,0.004365894748116261,100,19.62,13,20
1176,11760,0.9093923658132553,0.8242519289255142,0.0042570230783894655,100,19.70,14,20
1177,11770,1.014643806219101,0.9452637761831284,0.003469001088524237,100,19.46,7,20
1178,11780,0.6503547579050064,0.5747651040554047,0.0037794824413140303,100,19.53,7,20
1179,11790,1.050171959400177,1.0102537006139756,0.00199591301206965,100,19.63,12,20
1180,11800,0.894636245071888,0.8393196940422059,0.0027658279228489845,100,19.37,9,20
1181,11810,0.7883398830890656,0.7367821216583252,0.002577888357336633,100,19.60,13,20
1182,11820,0.6790995538234711,0.5970947638154029,0.004100239215767942,100,19.47,8,20
1183,11830,1.0304250925779344,0.9841502189636231,0.002313744166167453,100,19.53,10,20
1184,11840,0.9341909408569335,0.8579625114798546,0.003811421658610925,100,19.79,17,20
1185,11850,0.853822922706604,0.7629140689969063,0.004545442247763276,100,19.50,8,20
1186,11860,0.6610105276107788,0.5859087586402894,0.0037550883542280646,100,19.58,11,20
1187,11870,0.9489328801631928,0.9022152930498123,0.0023358796432148667,100,19.60,9,20
1188,11880,0.6343932002782822,0.5553098231554031,0.003954168926065904,100,19.56,12,20
1189,11890,0.826448529958725,0.7623146757483482,0.0032066934036265593,100,19.66,7,20
1190,11900,0.6159872889518738,0.5441536173224449,0.0035916833876399323,100,19.25,9,20
1191,11910,0.9166373074054718,0.861655193567276,0.002749105662223883,100,19.49,7,20
1192,11920,0.7126157134771347,0.6393031775951385,0.003665626787005749,100,19.67,16,20
1193,11930,1.1025665789842605,1.0659126460552215,0.0018326964549487458,100,19.60,15,20
1194,11940,1.130038458108902,1.09284098893404,0.0018598730297526346,100,19.40,9,20
1195,11950,0.53941008746624,0.4566707819700241,0.004136965493671596,100,19.54,10,20
1196,11960,0.857272008061409,0.8110327422618866,0.0023119631194276737,100,19.49,10,20
1197,11970,0.958178824186325,0.9164720416069031,0.0020853392485150834,100,19.21,7,20
1198,11980,0.8797420561313629,0.8136842608451843,0.003302890411578119,100,19.63,11,20
1199,11990,0.7049795925617218,0.6575492039322853,0.0023715186543995515,100,19.17,7,20
1200,12000,0.84922194480896,0.796492937207222,0.0026364506571553647,100,19.47,10,20
1201,12010,0.8179510623216629,0.7679804056882858,0.0024985328011098316,100,19.54,15,20
1202,12020,0.6523003190755844,0.5804367706179618,0.0035931777558289467,100,19.35,9,20
1203,12030,0.7224513202905655,0.6441552668809891,0.0039148023060988635,100,19.47,10,20
1204,12040,0.7498360216617584,0.6676324427127838,0.004110178680275567,100,19.46,12,20
1205,12050,0.9633023291826248,0.9074147462844848,0.002794379455735907,100,19.61,15,20
1206,12060,0.9145240694284439,0.8536515027284622,0.0030436279717832803,100,19.37,8,20
1207,12070,0.9368511378765106,0.8857598781585694,0.0025545634387526663,100,19.45,7,20
1208,12080,0.8669030576944351,0.8160589307546615,0.0025422056880415765,100,19.74,16,20
1209,12090,0.9276386976242066,0.8763925850391387,0.002562306418622029,100,19.54,12,20
1210,12100,0.5790469989180564,0.5010496005415916,0.003899870126042515,100,19.55,9,20
1211,12110,0.9282254725694656,0.874893993139267,0.002666574265458621,100,19.72,14,20
1212,12120,0.6894803583621979,0.6322597756981849,0.002861028566258028,100,19.43,12,20
1213,12130,0.62058085501194,0.5388523176312446,0.004086427117363201,100,19.23,13,20
1214,12140,0.5246132045984269,0.453137943148613,0.003573763056192547,100,19.58,11,20
1215,12150,0.6916182041168213,0.6235733032226562,0.003402244758035522,100,19.33,8,20
1216,12160,0.6483835011720658,0.5785325288772583,0.0034925482934340833,100,19.67,16,20
1217,12170,0.5532667756080627,0.4808130502700806,0.00362268645549193,100,19.50,13,20
1218,12180,0.670772472023964,0.6169102549552917,0.0026931108674034475,100,19.73,16,20
1219,12190,0.9323648512363434,0.8662599980831146,0.003305242811620701,100,19.55,14,20
1220,12200,0.8072466999292374,0.7640627890825271,0.0021591952128801493,100,19.39,10,20
1221,12210,0.7732134282588958,0.7270636528730392,0.0023074895259924235,100,19.35,9,20
1222,12220,0.814489334821701,0.7520197004079818,0.003123481944203377,100,19.58,12,20
1223,12230,0.6600836753845215,0.6094265401363372,0.0025328566785901784,100,19.38,7,20
1224,12240,0.6197873800992966,0.5434535264968872,0.0038166931422892957,100,19.24,7,20
1225,12250,0.857496577501297,0.8068766593933105,0.0025309958873549476,100,19.75,14,20
1226,12260,0.7529653251171112,0.7040047079324723,0.00244803116802359,100,19.43,11,20
1227,12270,0.8241019368171691,0.7520270645618439,0.00360374366864562,100,19.81,14,20
1228,12280,0.7659946501255035,0.7024698257446289,0.003176240438915556,100,19.55,9,20
1229,12290,0.7847716212272644,0.7446203708648682,0.0020075626613106578,100,19.19,9,20
1230,12300,0.7048439174890518,0.6547159969806671,0.0025063961365958676,100,19.38,9,20
1231,12310,0.8442121028900147,0.7940730273723602,0.0025069539318792523,100,19.34,10,20
1232,12320,0.6893053859472275,0.6273745134472847,0.003096543706487864,100,19.47,14,20
1233,12330,0.6898263454437256,0.6196041643619538,0.003511108743259683,100,19.59,10,20
1234,12340,0.8457026302814483,0.7989629000425339,0.002336986520094797,100,19.52,12,20
1235,12350,0.7997609317302704,0.7199548363685608,0.003990304476974416,100,19.14,9,20
1236,12360,0.8941340625286103,0.8540527403354645,0.0020040659641381354,100,19.51,11,20
1237,12370,0.8743016600608826,0.8293955162167549,0.0022453063014836517,100,19.35,10,20
1238,12380,0.9132992416620255,0.8558293968439102,0.0028734936116961763,100,19.42,9,20
1239,12390,0.5870377361774445,0.5030201554298401,0.004200879030395299,100,19.38,7,20
1240,12400,0.779561060667038,0.7358577936887741,0.0021851630037417634,100,19.62,15,20
1241,12410,0.9194408178329467,0.8646545648574829,0.0027393122552894058,100,19.74,16,20
1242,12420,0.5925349503755569,0.4809989660978317,0.005576798977563158,100,19.34,9,20
1243,12430,0.8534607023000718,0.8041168600320816,0.0024671917992236557,100,19.79,16,20
1244,12440,0.7750906974077225,0.6911766842007637,0.004195700830314309,100,19.26,9,20
1245,12450,0.7572704881429673,0.664946049451828,0.004616222574259155,100,19.41,7,20
1246,12460,0.8561049044132233,0.7947162345051766,0.0030694341694470495,100,19.71,13,20
1247,12470,0.9457817643880844,0.8972859963774681,0.0024247886933153493,100,19.53,9,20
1248,12480,0.9296423971652985,0.8644159197807312,0.00326132319169119,100,19.39,10,20
1249,12490,0.9560526192188263,0.8992402657866478,0.00284061810161802,100,19.47,7,20
1250,12500,0.7749632805585861,0.7323711574077606,0.002129605974187143,100,19.53,7,20
1251,12510,0.6915515273809433,0.6394337952136994,0.0026058863615617154,100,19.77,17,20
1252,12520,0.612906888127327,0.5575854003429412,0.002766074292594567,100,19.53,9,20
1253,12530,0.9978213906288147,0.9676876977086067,0.0015066848427522928,100,19.51,7,20
1254,12540,0.8870674282312393,0.8327509313821793,0.002715824526967481,100,19.61,7,20
1255,12550,0.8795962452888488,0.8092510253190994,0.00351726065564435,100,19.60,15,20
1256,12560,0.8101856291294098,0.7330810785293579,0.003855227696476504,100,19.45,6,20
1257,12570,0.8106938362121582,0.7306817024946213,0.004000606876797974,100,19.55,7,20
1258,12580,0.8155848473310471,0.7460055202245712,0.003478966426337138,100,19.63,9,20
1259,12590,0.7469592452049255,0.6899867281317711,0.00284862614935264,100,19.30,9,20
1260,12600,0.6112718760967255,0.5470399349927902,0.0032115969457663595,100,19.38,7,20
1261,12610,0.909646925330162,0.8558264642953872,0.002691023622173816,100,19.51,11,20
1262,12620,0.8732046276330948,0.805860561132431,0.0033672034391202033,100,19.21,7,20
1263,12630,0.7003959655761719,0.6289040833711624,0.0035745945875532924,100,19.40,11,20
1264,12640,0.677094841003418,0.59438396692276,0.004135544380551437,100,19.67,15,20
1265,12650,0.7927751541137695,0.7312355607748031,0.0030769796008826233,100,19.40,9,20
1266,12660,0.6064406186342239,0.5184798017144203,0.004398041102103889,100,19.01,7,20
1267,12670,0.8438207358121872,0.7516095697879791,0.004610558808781207,100,19.60,14,20
1268,12680,0.670808631181717,0.6029993861913681,0.003390462149400264,100,19.30,8,20
1269,12690,0.7952770039439201,0.7371579006314277,0.00290595609403681,100,19.29,13,20
1270,12700,0.6310974448919296,0.5327937930822373,0.00491518231574446,100,19.13,8,20
1271,12710,0.7377203673124313,0.66814484000206,0.0034787763113854455,100,19.42,9,20
1272,12720,0.8539634376764298,0.7833682745695114,0.003529758151853457,100,19.28,7,20
1273,12730,1.2103048771619798,1.1474962264299393,0.0031404323439346627,100,19.56,9,20
1274,12740,1.041534525156021,0.98157017827034,0.002998217965068761,100,19.41,9,20
1275,12750,0.9825957387685775,0.9305101454257965,0.002604279833030887,100,19.71,11,20
1276,12760,0.680360010266304,0.6113613322377205,0.003449933580122888,100,19.41,9,20
1277,12770,0.7490759432315827,0.6979685455560685,0.00255536992517591,100,19.51,8,20
1278,12780,0.9229584962129593,0.855946010351181,0.0033506237261462955,100,19.49,10,20
1279,12790,0.5858513832092285,0.5060438603162766,0.003990376484580338,100,19.63,13,20
1280,12800,0.7274480581283569,0.6750072717666626,0.002622039471680182,100,19.49,11,20
1281,12810,0.9616979092359543,0.88931984603405,0.0036189034290146083,100,19.39,8,20
1282,12820,0.4921423763036728,0.399124076962471,0.004650915274396539,100,19.77,15,20
1283,12830,1.0752285361289977,1.0173220843076707,0.0028953227538295323,100,19.63,13,20
1284,12840,0.9808994829654694,0.9258952617645264,0.0027502107783220708,100,19.61,13,20
1285,12850,0.884313440322876,0.8386059999465942,0.0022853710543131456,100,19.33,9,20
1286,12860,0.8716368734836578,0.8191296622157097,0.0026253602118231356,100,19.20,10,20
1287,12870,0.9746921390295029,0.9304514646530151,0.0022120341775007544,100,19.50,9,20
1288,12880,1.0481080532073974,0.9906943753361702,0.0028706839686492456,100,19.60,7,20
1289,12890,0.6667191952466964,0.578263595700264,0.0044227799653526745,100,19.20,9,20
1290,12900,0.6641372740268707,0.5721799045801162,0.004597868700511753,100,19.24,10,20
1291,12910,0.8368753135204315,0.7813305139541626,0.0027772398840170353,100,19.46,10,20
1292,12920,0.6498958259820938,0.588928684592247,0.0030483565060421824,100,19.37,9,20
1293,12930,0.7891694247722626,0.7149582445621491,0.003710558974125888,100,19.13,7,20
1294,12940,0.753737086057663,0.6752583712339402,0.00392393592337612,100,19.36,9,20
1295,12950,1.1028250575065612,1.0605915278196334,0.002111676087952219,100,19.65,10,20
1296,12960,0.7527737021446228,0.6868121683597564,0.0032980761548969894,100,19.43,13,20
1297,12970,0.7353291839361191,0.6747951954603195,0.0030266996996942907,100,19.58,8,20
1298,12980,0.864707762002945,0.7907415196299553,0.00369831086427439,100,19.15,8,20
1299,12990,0.7646468669176102,0.6869243949651718,0.003886123752454296,100,19.34,8,20
1300,13000,0.858563968539238,0.7812009960412979,0.003868148452602327,100,19.64,14,20
1301,13010,0.7982140213251114,0.7210793375968934,0.0038567338488064706,100,19.39,11,20
1302,13020,1.0257840394973754,0.9545993804931641,0.0035592324566096067,100,19.40,13,20
1303,13030,0.7250541985034943,0.64841118901968,0.003832150425296277,100,19.48,8,20
1304,13040,0.7701590478420257,0.696987584233284,0.0036585733003448697,100,19.18,7,20
1305,13050,0.7794509619474411,0.7163740992546082,0.0031538433977402747,100,19.44,8,20
1306,13060,0.8033416479825973,0.7262846618890763,0.0038528488657902926,100,19.38,9,20
1307,13070,0.6978850722312927,0.6218413859605789,0.003802184324013069,100,19.25,9,20
1308,13080,0.8283749133348465,0.746273797750473,0.004105055902618915,100,19.46,8,20
1309,13090,0.7717801094055176,0.6911064922809601,0.004033681194414385,100,19.69,17,20
1310,13100,0.6081210166215897,0.5152818530797958,0.004641958067077212,100,19.31,7,20
1311,13110,0.96104117333889,0.8854027211666107,0.003781922439520713,100,19.49,14,20
1312,13120,0.7914347469806671,0.7301398932933807,0.0030647422521724367,100,19.15,8,20
1313,13130,0.9339139133691787,0.8488272994756698,0.004254330386174843,100,19.28,7,20
1314,13140,0.8227927535772324,0.7644774630665779,0.0029157649783883243,100,19.67,14,20
1315,13150,0.9983005970716476,0.9432632908225059,0.002751865895334049,100,19.33,7,20
1316,13160,0.5787811875343323,0.49294628798961637,0.004291744600050151,100,19.38,12,20
1317,13170,0.6707111448049545,0.5835638582706452,0.0043573646689765155,100,19.74,14,20
1318,13180,0.6029230922460556,0.49626326709985735,0.00533299120816082,100,19.45,10,20
1319,13190,0.8511655658483506,0.7788567334413529,0.0036154420293314617,100,19.64,14,20
1320,13200,0.6354098469018936,0.5575690656900406,0.0038920389182749205,100,19.27,9,20
1321,13210,1.2001413613557816,1.1267134159803391,0.003671397638390772,100,19.47,9,20
1322,13220,1.057172417640686,0.9996533513069152,0.002875953825423494,100,19.22,10,20
1323,13230,1.0074541449546814,0.9428951948881149,0.0032279471095534975,100,19.70,15,20
1324,13240,0.7887173771858216,0.7355256974697113,0.00265958379895892,100,19.52,8,20
1325,13250,0.7862211346626282,0.7058717250823975,0.004017470063990914,100,19.35,8,20
1326,13260,0.6613307982683182,0.5716706603765488,0.00448300763964653,100,19.48,10,20
1327,13270,0.7856293439865112,0.7107505798339844,0.003743938109255396,100,19.56,7,20
1328,13280,0.8907791972160339,0.8275144845247269,0.0031632350550353295,100,19.42,8,20
1329,13290,0.7668149262666702,0.6732838302850723,0.004676554890465923,100,19.29,7,20
1330,13300,1.2270628571510316,1.1846403002738952,0.0021211269282503053,100,19.22,8,20
1331,13310,0.9716144651174545,0.9285654783248901,0.002152450053836219,100,19.23,7,20
1332,13320,0.8792367696762085,0.8189389556646347,0.003014891213024384,100,19.44,11,20
1333,13330,0.752590662240982,0.6631921753287315,0.00446992446668446,100,19.74,16,20
1334,13340,0.8415261030197143,0.7677186876535416,0.003690370437107049,100,19.39,8,20
1335,13350,0.5968385726213455,0.4752824604511261,0.0060778056969866155,100,19.43,9,20
1336,13360,0.755034339427948,0.6698519766330719,0.004259118146728724,100,19.29,13,20
1337,13370,0.7835970848798752,0.6778176993131637,0.0052889691258315,100,19.47,7,20
1338,13380,0.9578802585601807,0.9033911347389221,0.0027244562515988946,100,19.68,13,20
1339,13390,0.6638529658317566,0.5733892649412156,0.004523184613208287,100,19.45,13,20
1340,13400,0.6924637347459793,0.633963406085968,0.0029250165389385074,100,19.59,7,20
1341,13410,0.7111211121082306,0.626986563205719,0.00420672680484131,100,19.70,12,20
1342,13420,0.6651536285877228,0.5908164262771607,0.0037168603856116535,100,19.59,15,20
1343,13430,0.7283564150333405,0.6285717368125916,0.004989233703236095,100,19.45,10,20
1344,13440,0.5887840092182159,0.49357159435749054,0.00476062063826248,100,19.56,13,20
1345,13450,0.47859438359737394,0.34754539281129837,0.006552449706941843,100,19.52,14,20
1346,13460,0.9463494181632995,0.896648982167244,0.0024850218022038463,100,19.26,12,20
1347,13470,0.6301364243030548,0.5474289938807487,0.00413537131389603,100,19.46,8,20
1348,13480,0.6729092836380005,0.5994053646922112,0.0036751957552041857,100,19.24,10,20
1349,13490,0.6990674614906311,0.603765806555748,0.004765082488302141,100,19.32,9,20
1350,13500,0.6385334640741348,0.5481383800506592,0.004519754601642489,100,19.47,10,20
1351,13510,0.5999169111251831,0.509868448972702,0.00450242291262839,100,19.60,12,20
1352,13520,0.9868815451860428,0.9323437437415123,0.002726889608311467,100,19.35,7,20
1353,13530,0.6814828097820282,0.6034506022930145,0.0039016100170556458,100,19.36,12,20
1354,13540,0.7562746375799179,0.6468774259090424,0.00546985991531983,100,19.38,12,20
1355,13550,0.6456020504236222,0.5809396535158158,0.00323312022301252,100,19.48,9,20
1356,13560,1.1749340444803238,1.1325515002012252,0.002119127982587088,100,19.56,12,20
1357,13570,0.7541312068700791,0.676170003414154,0.003898060109349899,100,19.59,8,20
1358,13580,0.8975126445293427,0.8411447823047637,0.0028183933231048287,100,19.31,7,20
1359,13590,0.9392956137657166,0.8890814483165741,0.00251070884114597,100,19.46,8,20
1360,13600,0.7745660424232483,0.6737337082624435,0.005041615955997258,100,19.17,8,20
1361,13610,0.693237966299057,0.62905253469944,0.0032092714463942684,100,19.58,8,20
1362,13620,0.5567380607128143,0.464459927380085,0.00461390665586805,100,19.59,8,20
1363,13630,0.6035571068525314,0.5029555514454842,0.005030077113769948,100,19.38,11,20
1364,13640,0.8573623329401017,0.7778570026159286,0.003975266384077259,100,19.69,11,20
1365,13650,0.6351261734962463,0.5414769887924195,0.004682459402829409,100,19.37,9,20
1366,13660,0.9807473361492157,0.9330788522958755,0.0023834239138523115,100,19.26,8,20
1367,13670,0.9770943433046341,0.936005711555481,0.0020544317114399744,100,19.26,7,20
1368,13680,0.7437642544507981,0.6621123224496841,0.0040825964635587296,100,19.33,8,20
1369,13690,0.5407822370529175,0.4551635444164276,0.004280934610869735,100,19.41,8,20
1370,13700,0.8157167911529541,0.7369664222002029,0.003937518305610866,100,19.30,7,20
1371,13710,1.0606726378202438,0.9920720875263214,0.0034300273458939047,100,19.61,10,20
1372,13720,0.6487476646900177,0.5737537682056427,0.003749694632642786,100,19.57,13,20
1373,13730,0.8333745986223221,0.7180316239595413,0.005767149245366454,100,19.16,8,20
1374,13740,0.9291719734668732,0.8805303692817688,0.0024320802869624457,100,19.52,10,20
1375,13750,0.9215081334114075,0.8495333641767502,0.003598738212895114,100,19.66,15,20
1376,13760,0.6172753810882569,0.5258951127529145,0.004569013498257846,100,19.59,16,20
1377,13770,0.7462042421102524,0.6820184350013733,0.003209289989899844,100,19.41,8,20
1378,13780,0.6318905711174011,0.5631429851055145,0.0034373798363958484,100,19.60,14,20
1379,13790,0.6403922498226166,0.5826571077108383,0.002886757452506572,100,19.57,15,20
1380,13800,0.6808696210384368,0.6141359150409699,0.003336684673558921,100,19.53,10,20
1381,13810,0.5874099552631378,0.5071594700217247,0.004012524476274848,100,19.48,11,20
1382,13820,1.042300420999527,0.9787791758775711,0.0031760620302520694,100,19.52,10,20
1383,13830,0.7152220577001571,0.6384191155433655,0.0038401470286771656,100,19.67,11,20
1384,13840,0.6885856837034225,0.5979585379362107,0.0045313575537875295,100,19.53,9,20
1385,13850,0.7897355854511261,0.7235729828476906,0.0033081298868637534,100,19.51,8,20
1386,13860,0.9978619188070297,0.9390190735459327,0.0029421428131172433,100,19.53,11,20
1387,13870,0.7851507782936096,0.7150966078042984,0.0035027087782509626,100,19.28,7,20
1388,13880,0.8075282543897628,0.7379900068044662,0.003476911489269696,100,19.51,11,20
1389,13890,0.658196035027504,0.5870385587215423,0.0035578733717557044,100,19.31,14,20
1390,13900,0.6192088782787323,0.5586617514491081,0.003027356130769476,100,19.47,10,20
1391,13910,0.6019241750240326,0.5126553624868393,0.004463440098334104,100,19.17,8,20
1392,13920,0.6387082755565643,0.5729447260499001,0.0032881770785024855,100,19.59,15,20
1393,13930,0.9402541220188141,0.8934962630271912,0.0023378935486107364,100,19.33,8,20
1394,13940,0.8838989913463593,0.8226327747106552,0.0030633115347882267,100,19.62,15,20
1395,13950,1.00758595764637,0.9470086723566056,0.0030288642679806798,100,19.54,11,20
1396,13960,0.583852295577526,0.49708875715732576,0.004338177095633,100,19.57,16,20
1397,13970,1.0146134674549103,0.9549128979444503,0.0029850280290702356,100,19.51,13,20
1398,13980,0.9181102216243744,0.8366146355867385,0.004074778890935704,100,19.47,10,20
1399,13990,0.5354889899492263,0.46573552787303923,0.003487673052586615,100,19.18,8,20
1400,14000,0.9037036836147309,0.8652756199240684,0.0019214039901271462,100,19.65,15,20
1401,14010,0.7958526462316513,0.7248704910278321,0.0035491083952365445,100,19.59,9,20
1402,14020,0.7141290992498398,0.6598403498530387,0.002714437065878883,100,19.62,13,20
1403,14030,0.7558058857917785,0.6938409507274628,0.0030982466661953366,100,19.42,11,20
1404,14040,0.7759685605764389,0.7223174035549164,0.0026825579174328596,100,19.39,8,20
1405,14050,0.7051916778087616,0.6351668074727058,0.003501243464415893,100,19.50,12,20
1406,14060,1.0390365719795227,0.9720767378807068,0.003347992093767971,100,19.31,8,20
1407,14070,0.7612735003232955,0.7014067322015762,0.0029933381476439534,100,19.53,9,20
1408,14080,0.6684770375490189,0.6298211693763733,0.0019327935006003827,100,19.60,15,20
1409,14090,0.9736391991376877,0.9390247583389282,0.0017307220143266023,100,19.52,8,20
1410,14100,0.6215594649314881,0.5658586770296097,0.0027850397862493994,100,18.93,7,20
1411,14110,0.5508710741996765,0.47616921067237855,0.0037350932543631643,100,19.66,11,20
1412,14120,0.6606573224067688,0.6010878309607506,0.002978474972769618,100,19.43,9,20
1413,14130,0.5077957466244698,0.44569969177246094,0.0031048029059093096,100,19.69,16,20
1414,14140,0.8089241087436676,0.7564206942915916,0.002625171490944922,100,19.32,9,20
1415,14150,1.0311761856079102,0.9938710331916809,0.001865258120233193,100,19.46,12,20
1416,14160,0.8128398954868317,0.762005838751793,0.0025417028286028654,100,19.39,9,20
1417,14170,0.5403580218553543,0.4611941069364548,0.003958195901941508,100,19.50,9,20
1418,14180,0.8494983285665512,0.8065188735723495,0.00214897226105677,100,19.57,7,20
1419,14190,0.6421927601099015,0.5839744657278061,0.0029109149443684148,100,19.41,7,20
1420,14200,0.9910437285900116,0.942707023024559,0.0024168353935237973,100,19.41,9,20
1421,14210,0.6694579273462296,0.5995279669761657,0.0034964979626238347,100,19.25,8,20
1422,14220,1.4388214468955993,1.3714204788208009,0.003370048577198759,100,19.44,9,20
1423,14230,1.2432004868984223,1.180972510576248,0.003111398871988058,100,19.30,9,20
1424,14240,1.6837495625019074,1.5352728754281997,0.0074238339555449786,100,19.38,14,20
1425,14250,1.7460708051919938,1.5706945955753326,0.008768809190951288,100,17.98,9,20
1426,14260,1.8532731652259826,1.7075603425502777,0.007285639317706228,100,18.91,7,20
1427,14270,1.9367876648902893,1.8265174508094788,0.0055135116446763275,100,19.08,11,20
1428,14280,2.2472007989883425,2.1658391147851943,0.004068085242761299,100,18.48,6,20
1429,14290,2.5126569509506225,2.375148266553879,0.0068754328531213105,100,19.08,5,20
1430,14300,1.9756134390830993,1.838676345348358,0.006846856023184955,100,19.28,13,20
1431,14310,1.2658422112464904,1.1441731184720993,0.006083454005420208,100,19.25,4,20
1432,14320,1.4095991611480714,1.3565662384033204,0.0026516455662203954,100,19.38,8,20
1433,14330,1.3143908977508545,1.2183375477790832,0.0048026670352555815,100,19.37,16,20
1434,14340,1.4204519808292388,1.3492343544960022,0.0035608820267952978,100,19.39,8,20
1435,14350,1.1652647644281386,1.0584703147411347,0.005339723324868828,100,19.25,9,20
1436,14360,1.159684607386589,1.0439483940601348,0.005786810589779634,100,19.47,9,20
1437,14370,1.067096436023712,0.9405135095119477,0.006329147145152092,100,19.71,16,20
1438,14380,1.2187144458293915,1.1418155908584595,0.0038449426821898667,100,19.48,14,20
1439,14390,0.9097183823585511,0.841522341966629,0.0034098014933988453,100,19.44,7,20
1440,14400,0.988974642753601,0.891834557056427,0.004857004759833217,100,19.52,7,20
1441,14410,0.9465793877840042,0.8439252316951752,0.005132708163000643,100,19.51,8,20
1442,14420,1.0568969786167144,0.9950019627809524,0.0030947503226343544,100,19.71,16,20
1443,14430,1.4337542355060577,1.3731809318065644,0.0030286648543551564,100,19.34,9,20
1444,14440,1.3586419820785522,1.3198796391487122,0.0019381174046429806,100,19.31,9,20
1445,14450,1.1222078830003739,1.0436975240707398,0.003925518592586741,100,19.48,10,20
1446,14460,1.29009510576725,1.2230031594634057,0.0033545971615239977,100,19.36,12,20
1447,14470,1.1848710894584655,1.1290860950946808,0.002789249821216799,100,19.64,14,20
1448,14480,0.8399631798267364,0.7466967344284058,0.004663322155829519,100,19.54,7,20
1449,14490,1.2771700084209443,1.2079172730445862,0.0034626373439095915,100,19.43,10,20
1450,14500,1.183525913953781,1.1433875143527985,0.002006919698033016,100,19.51,8,20
1451,14510,1.1631612598896026,1.0558878302574157,0.005363671836676076,100,19.29,11,20
1452,14520,1.3827814698219298,1.340898299217224,0.0020941572089213877,100,19.27,8,20
1453,14530,1.1812104642391206,1.1262127697467803,0.00274988446617499,100,19.49,13,20
1454,14540,0.9943428099155426,0.8987192273139953,0.004781179130077362,100,19.53,10,20
1455,14550,1.0603958129882813,0.9897898733615875,0.003530296465032734,100,19.34,7,20
1456,14560,1.2790198981761933,1.2296004116535186,0.0024709738907404246,100,19.63,12,20
1457,14570,0.9974946796894073,0.9137925267219543,0.004185107443481684,100,19.30,7,20
1458,14580,1.059983104467392,0.9473501712083816,0.005631647305563092,100,19.17,10,20
1459,14590,1.0594497501850129,0.9814289212226868,0.0039010408101603387,100,19.41,7,20
1460,14600,0.9158612251281738,0.8038877308368683,0.005598675028886646,100,19.37,8,20
1461,14610,1.2288106590509416,1.1731874585151671,0.0027811595180537553,100,19.43,11,20
1462,14620,1.0702043533325196,0.9953972399234772,0.0037403555179480463,100,19.57,11,20
1463,14630,1.504424548149109,1.474374032020569,0.0015025251603219658,100,19.26,8,20
1464,14640,1.2199554085731505,1.1628729164600373,0.00285412484081462,100,19.34,8,20
1465,14650,1.026737278699875,0.9533223658800125,0.0036707456922158597,100,19.04,7,20
1466,14660,0.8179826855659484,0.7228863924741745,0.0047548142436426135,100,19.36,7,20
1467,14670,1.0584571003913879,1.004117923974991,0.002716958049859386,100,19.35,9,20
1468,14680,0.9015324652194977,0.8150194674730301,0.004325649526435882,100,19.39,8,20
1469,14690,0.8474579840898514,0.754077085852623,0.00466904497006908,100,19.31,7,20
1470,14700,0.9770475208759308,0.9123992562294007,0.003232412674697116,100,19.21,9,20
1471,14710,0.5795098721981049,0.4723962813615799,0.005355679511558265,100,19.36,8,20
1472,14720,0.7911115825176239,0.7176648378372192,0.003672336385352537,100,19.17,10,20
1473,14730,0.6848995521664619,0.6222360864281654,0.0031331732403486966,100,19.53,8,20
1474,14740,0.792497244477272,0.7512552291154861,0.0020621011732146143,100,19.52,11,20
1475,14750,0.6988893955945968,0.6328417122364044,0.003302384604467079,100,19.15,7,20
1476,14760,0.6433500677347184,0.572979724407196,0.0035185170825570823,100,19.34,10,20
1477,14770,0.8939048826694489,0.8195552229881287,0.0037174836790654807,100,19.61,8,20
1478,14780,0.776561364531517,0.6939424425363541,0.00413094597242889,100,19.35,13,20
1479,14790,0.5127280086278916,0.4275235548615456,0.004260222672019154,100,19.54,8,20
1480,14800,0.8102531522512436,0.7442926228046417,0.0032980264921206983,100,19.39,12,20
1481,14810,0.9423267424106598,0.873781704902649,0.0034272520773811267,100,19.52,9,20
1482,14820,0.6568651378154755,0.5663766503334046,0.00452442365931347,100,19.26,7,20
1483,14830,0.9902831554412842,0.9288740262389183,0.0030704572574904885,100,19.28,8,20
1484,14840,0.5402708858251571,0.4415468484163284,0.004936201777309179,100,19.60,13,20
1485,14850,0.7173546195030213,0.6337126836180687,0.004182096966542303,100,19.22,7,20
1486,14860,0.912654361128807,0.8672095596790313,0.002272240183810936,100,19.56,12,20
1487,14870,0.48145886659622195,0.3880623668432236,0.004669824946904555,100,19.31,10,20
1488,14880,0.6618786334991456,0.5660816863179207,0.004789847007486969,100,19.34,8,20
1489,14890,0.9116835564374923,0.8505684792995453,0.003055754306114977,100,19.18,8,20
1490,14900,0.8089554786682129,0.7257480725646019,0.004160369912278838,100,19.50,12,20
1491,14910,0.6620359569787979,0.5504685342311859,0.0055783704738132656,100,19.62,10,20
1492,14920,0.7522665649652481,0.6753066256642342,0.003847996954573318,100,19.51,12,20
1493,14930,0.7819028586149216,0.6706188797950745,0.00556419825879857,100,19.51,10,20
1494,14940,0.6246627360582352,0.5247990116477013,0.00499318644287996,100,19.45,12,20
1495,14950,1.3878265395760536,1.344252872467041,0.0021786846598843114,100,19.36,10,20
1496,14960,1.109415653347969,1.0469637364149094,0.003122596135654021,100,19.42,7,20
1497,14970,0.7096221208572387,0.5772421136498451,0.006619000941282138,100,19.30,9,20
1498,14980,1.2191940069198608,1.1587376490235328,0.0030228188163164303,100,19.59,13,20
1499,14990,0.8956112712621689,0.8432177186012269,0.002619678178234608,100,19.30,7,20
1500,15000,0.6755422115325928,0.5859021782875061,0.004482001857832074,100,19.08,7,20
1501,15010,0.7272934406995774,0.6044288590550423,0.006143229576991871,100,19.39,7,20
1502,15020,0.6115625590085983,0.5543757051229476,0.0028593429073225708,100,19.57,14,20
1503,15030,0.8341864317655563,0.7680264115333557,0.0033080015185987578,100,19.65,8,20
1504,15040,0.926279729604721,0.8579056292772294,0.0034187042794656007,100,19.76,16,20
1505,15050,0.9517786949872971,0.9009242713451385,0.002542721898498712,100,19.70,12,20
1506,15060,0.7941112250089646,0.7376552805304527,0.0028227966562553775,100,19.49,9,20
1507,15070,0.7702980071306229,0.6895751565694809,0.004036143180564977,100,19.58,9,20
1508,15080,0.7135876774787903,0.6466621339321137,0.003346277488162741,100,19.30,7,20
1509,15090,0.7433867752552032,0.67166066467762,0.003586305410135537,100,19.42,9,20
1510,15100,0.7712624162435532,0.6982720419764519,0.003649518801830709,100,19.63,12,20
1511,15110,0.5741725265979767,0.4949301227927208,0.0039621204952709375,100,19.59,13,20
1512,15120,0.701345631480217,0.6112763226032257,0.004503465350717306,100,19.39,8,20
1513,15130,0.7380768597126007,0.69119673371315,0.002344005965278484,100,19.29,10,20
1514,15140,0.8962592005729675,0.8408271849155426,0.0027716006443370134,100,19.37,7,20
1515,15150,0.742737090587616,0.661646643280983,0.004054521743091755,100,19.64,13,20
1516,15160,0.5590148717164993,0.46420160084962847,0.0047406632453203205,100,19.51,10,20
1517,15170,0.6978190213441848,0.6305696040391922,0.003362470609135926,100,19.18,9,20
1518,15180,0.9176442325115204,0.8766808778047561,0.0020481682040554006,100,19.37,8,20
1519,15190,0.8126950025558471,0.7533733963966369,0.0029660801053978504,100,19.25,7,20
1520,15200,0.618343609571457,0.559891763329506,0.0029225926264189184,100,19.15,7,20
1521,15210,0.7763863235712052,0.7163986086845398,0.002999385277507827,100,19.63,12,20
1522,15220,0.7608130484819412,0.6773336172103882,0.004173971430282109,100,19.67,14,20
1523,15230,0.5934961259365081,0.488301283121109,0.005259742231282871,100,19.46,10,20
1524,15240,1.0187013775110245,0.9522941142320633,0.0033203632454387845,100,19.40,10,20
1525,15250,0.6215465575456619,0.549436730146408,0.003605491281268769,100,19.34,8,20
1526,15260,0.7561184108257294,0.6980032444000244,0.002905758877750486,100,19.36,7,20
1527,15270,0.559137524664402,0.4883338764309883,0.003540182684082538,100,19.68,14,20
1528,15280,0.7549112528562546,0.6902270615100861,0.0032342096979846246,100,19.53,15,20
1529,15290,1.036776712536812,0.9891151070594788,0.002383080919389613,100,19.63,16,20
1530,15300,0.5475551962852478,0.48512381315231323,0.0031215688795782626,100,19.49,12,20
1531,15310,0.6573833137750625,0.5795475959777832,0.003891785693122074,100,19.28,8,20
1532,15320,0.5143883705139161,0.4291006073355675,0.004264388442970812,100,19.38,7,20
1533,15330,0.7593312129378319,0.6943776071071625,0.0032476813095854594,100,19.60,14,20
1534,15340,0.4704102143645287,0.36348849833011626,0.005346085876226425,100,19.51,10,20
1535,15350,0.6739697098731995,0.6129038244485855,0.0030532939359545707,100,19.40,7,20
1536,15360,0.8087718278169632,0.7571176886558533,0.0025827068544458597,100,19.40,11,20
1537,15370,0.9218571156263351,0.8548157960176468,0.0033520662458613516,100,19.28,8,20
1538,15380,0.5902462989091873,0.4906987562775612,0.004977376572787762,100,18.95,7,20
1539,15390,0.7839592814445495,0.7296286910772324,0.0027165297273313628,100,19.38,8,20
1540,15400,0.6598027139902115,0.5981984704732894,0.0030802121676970274,100,19.30,11,20
1541,15410,0.7528466999530792,0.6851329207420349,0.0033856895461212844,100,19.49,13,20
1542,15420,0.7929340988397598,0.7300855457782746,0.003142427312559448,100,19.37,7,20
1543,15430,0.780237951874733,0.7348889544606209,0.0022674497828120365,100,19.54,12,20
1544,15440,0.592201578617096,0.5286411300301552,0.0031780221732333304,100,19.54,9,20
1545,15450,0.847765389084816,0.7810666799545288,0.003334936060127802,100,19.60,12,20
1546,15460,0.9172976613044739,0.8571834683418273,0.003005709615536034,100,19.30,8,20
1547,15470,0.8632174253463745,0.8125095546245575,0.00253539314144291,100,19.38,10,20
1548,15480,0.517493537068367,0.41744714975357056,0.005002319603227079,100,19.53,12,20
1549,15490,0.8608546197414398,0.7844370156526566,0.0038208802783628927,100,19.50,15,20
1550,15500,0.8944431871175766,0.8542981505393982,0.0020072521387191956,100,19.40,9,20
1551,15510,0.7928855895996094,0.7016662046313286,0.004560969618614763,100,18.93,9,20
1552,15520,0.8566553473472596,0.8002358391880989,0.0028209749783854932,100,19.48,13,20
1553,15530,0.8360262840986252,0.7586662113666535,0.0038680032885167748,100,19.64,16,20
1554,15540,0.8909742295742035,0.8237229704856872,0.0033625626529101282,100,19.40,12,20
1555,15550,0.8041966080665588,0.7020151048898697,0.005109074953361414,100,19.15,10,20
1556,15560,0.614306578040123,0.530655100941658,0.004182573891011998,100,19.49,12,20
1557,15570,0.5943795740604401,0.48897450119256974,0.005270253662092728,100,19.60,14,20
1558,15580,0.6300210535526276,0.5406313687562943,0.004469484463334084,100,19.46,9,20
1559,15590,0.9227655082941055,0.8423741400241852,0.004019568685907871,100,19.38,7,20
1560,15600,0.6022554636001587,0.4949368447065353,0.005365931231062859,100,19.64,14,20
1561,15610,0.735006433725357,0.6777214556932449,0.0028642489894991742,100,19.41,13,20
1562,15620,0.9297273993492127,0.8864234536886215,0.0021651969727827236,100,19.13,12,20
1563,15630,0.6333508104085922,0.5684415757656097,0.003245462181075709,100,19.42,10,20
1564,15640,0.7580764383077622,0.7006304234266281,0.0028723015246214347,100,19.42,7,20
1565,15650,0.6022656440734864,0.5231142595410347,0.003957568679470569,100,19.53,7,20
1566,15660,0.8784889280796051,0.8222467601299286,0.002812107867794111,100,19.40,7,20
1567,15670,0.5806349664926529,0.47881307601928713,0.005091094217277714,100,19.77,18,20
1568,15680,0.5702587753534317,0.488186377286911,0.0041036202106624845,100,19.39,9,20
1569,15690,0.9093522131443024,0.8864008814096451,0.0011475667342892848,100,19.45,11,20
1570,15700,1.012725794315338,0.9593156814575196,0.002670505686546676,100,19.27,8,20
1571,15710,0.6564920574426651,0.5713360100984574,0.0042578020693326835,100,19.23,10,20
1572,15720,0.7088919043540954,0.6480790227651596,0.0030406437756028025,100,19.45,11,20
1573,15730,0.6121155023574829,0.5290479600429535,0.0041533765906933695,100,19.52,9,20
1574,15740,0.8077220559120178,0.753915673494339,0.0026903193866019137,100,19.49,11,20
1575,15750,0.6580627575516701,0.6001776978373528,0.0028942529228515924,100,19.43,8,20
1576,15760,0.7528657585382461,0.6970842078328132,0.0027890781115274877,100,19.56,10,20
1577,15770,0.6067445993423461,0.5300628319382668,0.0038340881699696185,100,19.51,15,20
1578,15780,0.825536772608757,0.7541396856307984,0.0035698536827112547,100,19.41,9,20
1579,15790,0.8297807186841964,0.7897550761699677,0.002001281926277443,100,19.39,12,20
1580,15800,0.5114640116691589,0.39643154889345167,0.005751623219111934,100,19.36,8,20
1581,15810,0.5602973431348801,0.4853955402970314,0.0037450902047567068,100,19.44,7,20
1582,15820,0.5742096781730652,0.48053005784749986,0.0046839812013786284,100,19.43,13,20
1583,15830,0.888298362493515,0.8409032583236694,0.0023697552547673694,100,19.45,14,20
1584,15840,0.6195469468832016,0.5358429938554764,0.004185197525657713,100,19.41,9,20
1585,15850,0.4817926913499832,0.40252062380313874,0.00396360345184803,100,19.76,16,20
1586,15860,0.6331178694963455,0.5713673755526543,0.003087524440888956,100,19.44,10,20
1587,15870,0.5848932832479476,0.49184496104717257,0.004652415798045695,100,19.48,10,20
1588,15880,0.796813553571701,0.747695592045784,0.0024558979661378545,100,19.13,7,20
1589,15890,0.5868423670530319,0.5205924093723298,0.0033124980491265887,100,19.33,8,20
1590,15900,0.7131282597780227,0.6517967045307159,0.00306657770415768,100,19.49,9,20
1591,15910,0.749543097615242,0.6823818951845169,0.003358060137361463,100,19.30,12,20
1592,15920,0.8225528478622437,0.7838516265153885,0.0019350609294633615,100,19.35,10,20
1593,15930,0.5719068735837937,0.5042791128158569,0.0033813878835644573,100,19.48,10,20
1594,15940,0.8018984884023667,0.7682642072439194,0.0016817141047795303,100,19.56,13,20
1595,15950,0.8376929134130477,0.7718018531799317,0.0032945521408692,100,19.37,8,20
1596,15960,0.7795085370540619,0.7075746476650238,0.003596694878069684,100,19.38,10,20
1597,15970,0.9072916090488434,0.8780323684215545,0.0014629623383370927,100,19.35,8,20
1598,15980,0.7501879334449768,0.7172517627477646,0.0016468079695187044,100,19.46,11,20
1599,15990,0.7559326827526093,0.6987839192152023,0.0028574384894454853,100,19.71,16,20
1600,16000,0.6618546634912491,0.5797944396734238,0.004103011352708563,100,19.15,10,20
1601,16010,0.9274367690086365,0.8756250143051147,0.0025905881411745213,100,19.63,11,20
1602,16020,0.887751379609108,0.8426945567131042,0.0022528408851940187,100,19.68,15,20
1603,16030,0.6941305637359619,0.6162275820970535,0.0038951488299062476,100,19.29,8,20
1604,16040,0.7621197134256363,0.6965429604053497,0.0032788374592200853,100,19.69,15,20
1605,16050,0.591097030043602,0.4962670892477036,0.004741497163195163,100,19.65,9,20
1606,16060,0.6655629098415374,0.5955400824546814,0.0035011417960049583,100,19.41,7,20
1607,16070,0.7340995252132416,0.6606975972652436,0.0036700962053146215,100,19.74,17,20
1608,16080,0.8620579063892364,0.7987052097916603,0.003167634408964659,100,19.34,8,20
1609,16090,0.6815266132354736,0.6179541796445847,0.003178621827100869,100,19.52,13,20
1610,16100,0.5616288244724273,0.4714576154947281,0.004508560593239963,100,19.53,15,20
1611,16110,0.7486495569348335,0.7012015014886857,0.0023724024889816065,100,19.69,17,20
1612,16120,0.5322460472583771,0.42185595631599426,0.0055195044726133345,100,19.56,12,20
1613,16130,0.9643673986196518,0.9295185685157776,0.0017424412071704865,100,19.42,12,20
1614,16140,0.5226462930440903,0.4476953953504562,0.003747544949874282,100,19.45,7,20
1615,16150,0.9426062285900116,0.86278415620327,0.0039911041734740135,100,19.63,10,20
1616,16160,0.7847546339035034,0.7099394857883453,0.0037407579948194325,100,19.28,8,20
1617,16170,0.7247419595718384,0.6663297772407532,0.0029206084145698696,100,19.72,14,20
1618,16180,0.6268650025129319,0.5538679927587509,0.0036498498084256425,100,19.43,8,20
1619,16190,0.6870074778795242,0.6157986789941787,0.0035604395085101713,100,19.48,7,20
1620,16200,0.7371547490358352,0.6914189741015434,0.00228678808962286,100,19.52,11,20
1621,16210,0.8243591755628585,0.746288351714611,0.003903540299506858,100,19.45,10,20
1622,16220,0.7399202644824981,0.6780520915985108,0.00309340836975025,100,19.70,10,20
1623,16230,0.7089074492454529,0.658371776342392,0.0025267837394494564,100,19.45,14,20
1624,16240,0.7284210413694382,0.6688506811857223,0.0029785175749566404,100,19.40,8,20
1625,16250,0.9349660098552703,0.860938960313797,0.003701352232019417,100,19.59,9,20
1626,16260,0.8709707468748092,0.8242402538657189,0.0023365248867776244,100,19.45,8,20
1627,16270,0.9317697644233703,0.8851526647806167,0.0023308557167183606,100,19.42,8,20
1628,16280,0.6464327454566956,0.6025945097208023,0.002191911880072439,100,19.51,11,20
1629,16290,0.8112179458141326,0.750362503528595,0.0030427719233557583,100,19.29,9,20
1630,16300,0.967875498533249,0.9306512683629989,0.00186121205042582,100,19.52,10,20
1631,16310,0.7046358197927475,0.628541013598442,0.0038047404028475284,100,19.24,7,20
1632,16320,0.7000069081783294,0.6170686215162278,0.004146914841840044,100,19.46,7,20
1633,16330,0.6270020276308059,0.5421344935894012,0.004243376693921164,100,19.31,10,20
1634,16340,0.7355401873588562,0.6752921342849731,0.00301240300614154,100,19.57,9,20
1635,16350,0.6533637106418609,0.5782127916812897,0.0037575462200038602,100,19.32,13,20
1636,16360,0.8704954028129578,0.8285856738686561,0.0020954855703166687,100,19.54,13,20
1637,16370,0.6378034383058548,0.567509151995182,0.003514714638731675,100,19.22,8,20
1638,16380,0.7312472313642502,0.6622881770133973,0.0034479531068427605,100,19.49,9,20
1639,16390,0.7332013666629791,0.679328802227974,0.0026936286623822523,100,19.35,13,20
1640,16400,0.6985716640949249,0.6359349161386489,0.0031318373483372854,100,19.54,12,20
1641,16410,0.5998880177736282,0.5379899591207504,0.0030949032108765094,100,19.08,7,20
1642,16420,0.5626598000526428,0.46437524557113646,0.004914227576227859,100,19.62,16,20
1643,16430,0.6973365783691406,0.6346526980400086,0.0031341934576630593,100,19.54,8,20
1644,16440,0.5900909572839736,0.534492689371109,0.002779913423000835,100,19.35,9,20
1645,16450,0.6562284469604492,0.5918886363506317,0.003216990669170627,100,19.46,8,20
1646,16460,0.6232582122087479,0.5650356471538543,0.0029111281386576594,100,19.18,9,20
1647,16470,0.614375764131546,0.5387481331825257,0.0037813814378750976,100,19.53,11,20
1648,16480,0.4812352001667023,0.3889308303594589,0.004615218215622008,100,19.39,11,20
1649,16490,0.6735789179801941,0.5907643288373947,0.004140729177743196,100,19.26,8,20
1650,16500,0.48654293119907377,0.40192953050136565,0.00423066999646835,100,19.24,7,20
1651,16510,0.7623548388481141,0.6965623617172241,0.003289623988530366,100,19.48,11,20
1652,16520,0.5743528872728347,0.4907693564891815,0.004179176507750526,100,19.74,16,20
1653,16530,0.9886539191007614,0.9138534307479859,0.0037400247383629903,100,19.30,9,20
1654,16540,0.6642131835222245,0.6033074527978897,0.0030452864069957287,100,19.43,7,20
1655,16550,0.6205845564603806,0.5480204984545708,0.0036282029323047027,100,19.39,7,20
1656,16560,0.827571377158165,0.7470117390155793,0.004027982143452391,100,19.41,9,20
1657,16570,0.6599232465028763,0.5729926824569702,0.004346528166206553,100,19.52,14,20
1658,16580,0.6350342839956283,0.5512902781367301,0.004187200377054978,100,19.74,14,20
1659,16590,0.8281036168336868,0.7606311827898026,0.003373621666105464,100,19.25,11,20
1660,16600,0.7191336959600448,0.660032470524311,0.002955061077955179,100,19.72,12,20
1661,16610,0.7755460709333419,0.7314068704843522,0.0022069602797273546,100,19.42,7,20
1662,16620,0.9083753556013108,0.8421974182128906,0.003308896897942759,100,19.28,7,20
1663,16630,1.1516595900058746,1.1063111275434494,0.0022674231586279348,100,19.69,14,20
1664,16640,0.6205921620130539,0.5255361363291741,0.004752801383074256,100,19.49,9,20
1665,16650,0.7475510597229004,0.646922604739666,0.0050314223510213195,100,19.52,14,20
1666,16660,0.5686369597911834,0.4933658570051193,0.003763554967008531,100,19.48,11,20
1667,16670,1.0750604391098022,1.0271010637283324,0.002397967711840465,100,19.53,13,20
1668,16680,0.6730525732040405,0.5617327570915223,0.0055659904202912,100,19.44,7,20
1669,16690,0.7160474479198455,0.6299351811408996,0.004305613588076085,100,19.37,9,20
1670,16700,0.5749342143535614,0.4893115609884262,0.004281132214237005,100,19.54,10,20
1671,16710,0.6477284759283066,0.5822829335927964,0.003272277332143858,100,19.48,9,20
1672,16720,0.6888501912355423,0.6184586077928543,0.0035195790434954686,100,19.48,8,20
1673,16730,0.6757324725389481,0.5919213727116585,0.00419055427191779,100,19.62,9,20
1674,16740,0.6679363965988159,0.5541238367557526,0.005690628016600386,100,19.67,15,20
1675,16750,0.6937794476747513,0.629135075211525,0.0032322182378266007,100,19.63,13,20
1676,16760,0.771672922372818,0.7139973282814026,0.002883779144030996,100,19.55,10,20
1677,16770,0.786993008852005,0.7278474897146225,0.0029572760424343867,100,19.59,9,20
1678,16780,0.9487860798835754,0.8828976184129715,0.0032944229271379298,100,19.31,7,20
1679,16790,0.7772027373313903,0.7299127697944641,0.0023644982968107795,100,19.50,7,20
1680,16800,0.989723852276802,0.9367210745811463,0.002650139553952613,100,19.52,8,20
1681,16810,0.8633610278367996,0.7963141053915024,0.003352346341125667,100,19.64,8,20
1682,16820,0.6105748683214187,0.5158900529146194,0.004734240344259888,100,19.42,13,20
1683,16830,0.7426810801029206,0.6655263423919677,0.0038577364291995766,100,19.52,13,20
1684,16840,0.5228920012712479,0.4261282980442047,0.0048381846863776445,100,19.56,9,20
1685,16850,0.7841153562068939,0.7138654261827468,0.003512496128678322,100,19.46,9,20
1686,16860,0.7462308526039123,0.6925207376480103,0.0026855059899389745,100,19.14,7,20
1687,16870,0.7341046929359436,0.6590151190757751,0.0037544788712693842,100,19.42,10,20
1688,16880,0.7219516843557358,0.6524203538894653,0.0034765657968819142,100,19.28,11,20
1689,16890,0.6974718511104584,0.6227247029542923,0.0037373579674749636,100,19.36,7,20
1690,16900,0.7323875814676285,0.6742286875844001,0.0029079447835101747,100,19.67,16,20
1691,16910,0.9133176892995835,0.8665628418326378,0.0023377419274766,100,19.71,12,20
1692,16920,0.8642696082592011,0.8235656768083572,0.0020351967716123907,100,19.53,15,20
1693,16930,0.7421821415424347,0.7118063285946846,0.0015187909675660194,100,19.45,11,20
1694,16940,0.6867555379867554,0.6053216129541397,0.004071696003666148,100,19.53,14,20
1695,16950,0.984579187631607,0.9254328519105911,0.0029573167936177923,100,19.68,13,20
1696,16960,0.7247936427593231,0.6637272864580155,0.00305331785348244,100,19.50,9,20
1697,16970,0.6329084903001785,0.560141098499298,0.0036383693048264833,100,19.37,7,20
1698,16980,0.858591902256012,0.7950307577848434,0.003178057236073073,100,19.38,10,20
1699,16990,1.1367018043994903,1.0829334735870362,0.0026884172722930087,100,19.34,10,20
1700,17000,0.7137290358543396,0.6488415837287903,0.0032443735224660488,100,19.33,7,20
1701,17010,0.6921080619096756,0.6023309022188187,0.004488858315744438,100,19.52,10,20
1702,17020,0.8213279590010643,0.7650623738765716,0.0028132794512202965,100,19.21,7,20
1703,17030,0.587885582447052,0.5132986336946488,0.0037293476867489516,100,19.52,7,20
1704,17040,0.8426125556230545,0.804031103849411,0.0019290724012535065,100,19.49,9,20
1705,17050,0.7983455002307892,0.7469114869832992,0.002571700774569763,100,19.48,7,20
1706,17060,0.598628357052803,0.5171916157007217,0.004071837267838418,100,19.40,12,20
1707,17070,0.813257509469986,0.7359619915485383,0.0038647755834972488,100,19.24,8,20
1708,17080,0.7830257445573807,0.7395834058523179,0.0021721170865930616,100,19.60,12,20
1709,17090,0.7717780023813248,0.7015946269035339,0.003509168274467811,100,19.09,7,20
1710,17100,0.7490885555744171,0.6765281409025192,0.0036280216125305744,100,19.68,15,20
1711,17110,0.6618584752082824,0.5959113895893097,0.003297353856032714,100,19.69,12,20
1712,17120,0.7670004904270172,0.6913352221250534,0.003783263557124883,100,19.62,13,20
1713,17130,0.8001035928726197,0.740439972281456,0.0029831805877620354,100,19.62,12,20
1714,17140,1.1065765172243118,1.053416222333908,0.0026580147561617194,100,19.76,14,20
1715,17150,0.8059736400842666,0.7323584288358689,0.003680761196301319,100,19.69,16,20
1716,17160,0.8823474884033203,0.8389909982681274,0.002167824999196455,100,19.37,11,20
1717,17170,0.9092348366975784,0.8423919022083283,0.0033421464468119666,100,19.61,13,20
1718,17180,0.6388408660888671,0.5670314520597458,0.003590470424387604,100,19.50,12,20
1719,17190,1.245036429166794,1.193829071521759,0.0025603689609852154,100,19.50,9,20
1720,17200,0.5781836837530137,0.4943703472614288,0.004190666391514242,100,19.53,14,20
1721,17210,0.8971164047718048,0.8193157315254211,0.003890034498181194,100,19.44,8,20
1722,17220,0.7022791981697083,0.6532911002635956,0.0024494048731867222,100,19.68,14,20
1723,17230,0.8249152153730392,0.7504741981625557,0.0037220509781036525,100,19.45,12,20
1724,17240,0.6346251368522644,0.5666811540722847,0.0033971988246776163,100,19.59,7,20
1725,17250,0.8385773539543152,0.7750828504562378,0.003174725206918083,100,19.52,9,20
1726,17260,0.768928462266922,0.7038418352603912,0.003254331255448051,100,19.55,12,20
1727,17270,0.6393792927265167,0.5867378145456315,0.0026320735036279076,100,19.34,7,20
1728,17280,0.7984330832958222,0.7533935859799386,0.0022519747959449886,100,19.66,12,20
1729,17290,0.6415751188993454,0.585296356678009,0.0028139387199189515,100,19.60,7,20
1730,17300,1.0295771539211274,0.978152471780777,0.002571233939670492,100,19.46,11,20
1731,17310,0.7356848359107971,0.683256185054779,0.002621432178420946,100,19.43,8,20
1732,17320,0.9106612503528595,0.8585053771734238,0.002607793158676941,100,19.47,9,20
1733,17330,0.5570453405380249,0.45607107430696486,0.005048713646829128,100,19.50,13,20
1734,17340,0.7848335117101669,0.7406909435987472,0.0022071282262913884,100,19.08,10,20
1735,17350,0.6748074173927308,0.6134072378277778,0.0030700090399477633,100,19.41,11,20
1736,17360,0.8031550914049148,0.7555095344781876,0.0023822769420803525,100,19.50,11,20
1737,17370,0.5014642298221588,0.4173320531845093,0.004206608887761832,100,19.46,12,20
1738,17380,0.9354324996471405,0.8873409658670426,0.0024045770842349157,100,19.51,11,20
1739,17390,0.7396176874637603,0.6798793911933899,0.0029869146912460563,100,19.36,11,20
1740,17400,0.7351809799671173,0.6665382415056229,0.003432135988259688,100,19.45,13,20
1741,17410,0.9187591701745987,0.8722362980246544,0.0023261440263013357,100,19.51,8,20
1742,17420,0.7119847029447556,0.6273132130503655,0.004233575070975349,100,19.25,9,20
1743,17430,0.6170508652925492,0.5604582637548446,0.0028296299104113133,100,19.55,13,20
1744,17440,0.5524162948131561,0.485440319776535,0.003348799087689258,100,19.40,8,20
1745,17450,0.7715553730726242,0.7036385536193848,0.0033958412532228976,100,19.57,8,20
1746,17460,0.5956008732318878,0.50973382294178,0.004293352615786716,100,19.49,15,20
1747,17470,0.9326068580150604,0.8784831821918487,0.0027061830667662436,100,19.38,8,20
1748,17480,0.7937568902969361,0.751562374830246,0.0021097256365465,100,19.42,8,20
1749,17490,0.9777704328298569,0.9316940188407898,0.0023038202809402717,100,19.51,15,20
1750,17500,0.5167652100324631,0.4674724593758583,0.002464637703815242,100,19.50,10,20
1751,17510,1.061190339922905,1.0256443083286286,0.0017773015642887913,100,19.25,8,20
1752,17520,0.5880981326103211,0.5122076064348221,0.003794526099227369,100,19.68,16,20
1753,17530,0.9483127757906914,0.897354182600975,0.0025479292889940552,100,19.56,11,20
1754,17540,0.9694940239191056,0.9005148217082024,0.0034489602856410785,100,19.58,15,20
1755,17550,0.7860739707946778,0.7215968668460846,0.003223855476244353,100,19.63,9,20
1756,17560,0.8259124487638474,0.7568879336118698,0.003451225790195167,100,19.48,9,20
1757,17570,0.6967443525791168,0.6329058974981308,0.0031919232802465557,100,19.57,14,20
1758,17580,1.0239656865596771,0.9895804107189179,0.0017192642582813278,100,19.68,15,20
1759,17590,0.8577745437622071,0.7854161500930786,0.0036179208545945585,100,19.52,7,20
1760,17600,1.3967880129814148,1.3183537632226945,0.00392171251878608,100,18.67,8,20
1761,17610,1.129960185289383,1.050768792629242,0.003959568426944315,100,19.64,14,20
1762,17620,1.4898006677627564,1.4128347873687743,0.003848295024363324,100,18.95,7,20
1763,17630,1.3273468166589737,1.2583908647298814,0.003447797367334715,100,19.32,8,20
1764,17640,1.0609605848789214,0.9803477793931961,0.004030640539713204,100,19.64,9,20
1765,17650,1.720621857047081,1.65199556350708,0.0034313131996896117,100,19.38,10,20
1766,17660,1.4914721190929412,1.4075895488262176,0.0041941293107811365,100,19.09,10,20
1767,17670,1.74073882997036,1.6879482924938203,0.0026395280088763683,100,19.25,8,20
1768,17680,1.370807659626007,1.2826316133141518,0.004408802452962846,100,18.52,7,20
1769,17690,1.1283864289522172,1.0408570647239686,0.004376468085683882,100,19.35,12,20
1770,17700,1.3482399553060531,1.2845950096845626,0.0031822481309063733,100,19.57,16,20
1771,17710,1.1570877075195312,1.0049633830785751,0.007606215332634747,100,19.39,12,20
1772,17720,1.941395390033722,1.848822459578514,0.004628645841148682,100,19.07,7,20
1773,17730,0.9662724554538726,0.8764045760035515,0.004493394726887345,100,19.36,7,20
1774,17740,0.9916842520236969,0.8877946823835373,0.005194478642079048,100,19.27,8,20
1775,17750,1.0765300452709199,0.9636570274829864,0.005643650842830539,100,19.30,7,20
1776,17760,1.1537481248378754,1.0748946994543076,0.003942671179538592,100,19.14,7,20
1777,17770,0.9853748083114624,0.8999808967113495,0.004269696190021932,100,19.43,8,20
1778,17780,0.94578817486763,0.8782881766557693,0.0033750003785826266,100,19.48,13,20
1779,17790,0.9427985996007919,0.8516079753637313,0.0045595315750688314,100,19.43,9,20
1780,17800,1.150974276661873,1.066616314649582,0.004217899194918573,100,19.46,8,20
1781,17810,0.7793077677488327,0.7097015470266342,0.0034803108326741496,100,19.49,10,20
1782,17820,0.9470916956663131,0.8792887091636657,0.0033901497925398873,100,19.20,7,20
1783,17830,0.8606136471033097,0.7950241208076477,0.0032794770086184144,100,19.64,15,20
1784,17840,0.8540111541748047,0.7879622876644135,0.003302443237043917,100,19.28,10,20
1785,17850,1.0267823547124864,0.9656788885593415,0.0030551740201190114,100,19.40,13,20
1786,17860,0.641276091337204,0.5221248209476471,0.005957563733682036,100,19.56,11,20
1787,17870,0.7678958117961884,0.6771343916654586,0.004538070294074714,100,19.47,11,20
1788,17880,1.1225371837615967,1.0587866008281708,0.0031875292945187537,100,19.65,12,20
1789,17890,0.8394931197166443,0.7722253859043121,0.0033633871855272444,100,19.19,9,20
1790,17900,0.8001963138580322,0.6903191655874252,0.005493857274996117,100,19.39,10,20
1791,17910,1.037603610754013,0.9745393991470337,0.003153210943855811,100,19.37,7,20
1792,17920,0.806098935008049,0.7295724242925644,0.003826325526461005,100,19.47,14,20
1793,17930,0.9760017961263656,0.8811704754829407,0.004741566165466793,100,19.26,7,20
1794,17940,0.9441739112138748,0.878092548251152,0.003304068170837127,100,19.44,9,20
1795,17950,0.9649699568748474,0.8906511932611465,0.0037159377825446427,100,19.27,8,20
1796,17960,1.030296754837036,0.9618151009082794,0.003424082024139352,100,18.98,7,20
1797,17970,0.8361855179071427,0.7390764415264129,0.00485545409610495,100,19.37,8,20
1798,17980,0.9972683489322662,0.9191746786236763,0.0039046830905135723,100,19.56,12,20
1799,17990,0.8916759788990021,0.8178143680095673,0.0036930809321347622,100,19.40,13,20
1800,18000,0.9962736874818802,0.9188398987054824,0.0038716894458048047,100,19.19,9,20
1801,18010,0.831407544016838,0.7357206821441651,0.004784343182109296,100,19.67,13,20
1802,18020,0.8022496998310089,0.7247365415096283,0.003875657735625282,100,19.50,11,20
1803,18030,1.0086195051670075,0.9661289632320404,0.002124527127307374,100,19.25,10,20
1804,18040,0.9304977983236313,0.8176751881837845,0.005641130142612383,100,19.27,8,20
1805,18050,1.0147187292575837,0.9202515631914139,0.004723358075716532,100,19.61,11,20
1806,18060,0.8495794177055359,0.7800798028707504,0.003474980791361304,100,19.34,7,20
1807,18070,0.857824957370758,0.7700964450836182,0.004386425513075665,100,19.31,10,20
1808,18080,0.7099491834640503,0.6263731271028519,0.004178802948445082,100,19.45,9,20
1809,18090,0.7930985242128372,0.7021538645029068,0.00454723333241418,100,19.44,13,20
1810,18100,0.9424931555986404,0.8735539615154266,0.0034469609730876983,100,19.39,11,20
1811,18110,1.1590910732746125,1.1001598536968231,0.0029465600673574954,100,19.20,7,20
1812,18120,0.9392987608909606,0.8839369416236877,0.002768090540121193,100,19.57,10,20
1813,18130,0.871162423491478,0.8246954262256623,0.002323349979997147,100,19.09,7,20
1814,18140,1.0310739278793335,0.9735361397266388,0.0028768895019311456,100,19.56,7,20
1815,18150,0.8434901863336564,0.7440177738666535,0.004973620505188592,100,19.45,12,20
1816,18160,0.8685465782880784,0.784165407717228,0.00421905885450542,100,19.53,14,20
1817,18170,0.7969953536987304,0.753727774322033,0.0021633791191561615,100,19.45,8,20
1818,18180,0.7510325074195862,0.677666985988617,0.00366827659890987,100,19.66,16,20
1819,18190,0.6120503187179566,0.5420644953846931,0.0034992914414033295,100,19.47,11,20
1820,18200,0.5593189567327499,0.4594590038061142,0.0049929975531995295,100,19.57,16,20
1821,18210,1.0073179483413697,0.9551773279905319,0.0026070314132084606,100,19.59,14,20
1822,18220,0.8234389424324036,0.7199886873364448,0.005172512913122773,100,19.46,11,20
1823,18230,0.8653948545455933,0.8184729352593422,0.0023460963973775508,100,19.59,9,20
1824,18240,0.7726764261722565,0.7084069311618805,0.003213474410586059,100,19.53,15,20
1825,18250,0.6338004171848297,0.5464758753776551,0.004366226922138594,100,19.56,12,20
1826,18260,0.79331034719944,0.738755889236927,0.0027277228160528465,100,19.70,13,20
1827,18270,0.641315358877182,0.5742954850196839,0.003350993967615068,100,19.33,10,20
1828,18280,0.617056742310524,0.5565955609083175,0.003023059025872499,100,19.44,9,20
1829,18290,0.6715128153562546,0.6062975198030471,0.003260764689184725,100,19.47,11,20
1830,18300,0.7939263090491295,0.7273480296134949,0.003328914026496932,100,19.54,9,20
1831,18310,0.7244754165410996,0.6518107920885086,0.003633231157436967,100,19.67,14,20
1832,18320,0.5833851426839829,0.46609635651111603,0.00586443921783939,100,19.59,15,20
1833,18330,0.7637355268001557,0.6821255207061767,0.00408050108817406,100,19.24,7,20
1834,18340,0.5823574662208557,0.4970114901661873,0.004267298517515883,100,19.55,13,20
1835,18350,0.8272361397743225,0.7713004618883132,0.002796783985104412,100,19.45,9,20
1836,18360,0.7629838734865189,0.7230705559253693,0.0019956654359702952,100,19.59,7,20
1837,18370,1.0257029235363007,0.9899287283420563,0.0017887092399178073,100,19.58,10,20
1838,18380,0.7815861433744431,0.7279382601380349,0.0026823935273569076,100,19.53,9,20
1839,18390,0.8064978808164597,0.7663804888725281,0.0020058690512087195,100,19.60,11,20
1840,18400,0.9085350066423417,0.8697471410036087,0.001939393937936984,100,19.59,16,20
1841,18410,0.8344220817089081,0.7489287108182907,0.0042746685561724,100,19.63,13,20
1842,18420,0.6621990114450454,0.5995688304305077,0.003131509170634672,100,19.28,7,20
1843,18430,0.5408505290746689,0.4663939505815506,0.0037228290573693814,100,19.54,12,20
1844,18440,0.6566184669733047,0.599391159415245,0.0028613648435566576,100,19.57,8,20
1845,18450,0.8164470374584198,0.7696805357933044,0.002338325005985098,100,19.73,16,20
1846,18460,0.9496333718299865,0.8947264671325683,0.0027453451766632497,100,19.41,11,20
1847,18470,0.8489431738853455,0.8071476817131042,0.0020897746668197214,100,19.49,9,20
1848,18480,0.8411961615085601,0.756513026356697,0.004234157170867547,100,19.35,9,20
1849,18490,0.49347747266292574,0.40226173400878906,0.004560786415822804,100,19.33,9,20
1850,18500,0.8781033396720886,0.8379613161087036,0.002007101010531187,100,19.55,14,20
1851,18510,0.5986746817827224,0.5195113539695739,0.003958166530355811,100,19.43,9,20
1852,18520,0.7096462845802307,0.6686698853969574,0.0020488201163971096,100,19.67,12,20
1853,18530,0.6897237837314606,0.6220944598317146,0.003381466664723121,100,19.56,14,20
1854,18540,0.8619950473308563,0.8163447856903077,0.0022825123043730853,100,19.40,9,20
1855,18550,0.6176637977361679,0.5533602774143219,0.0032151758554391564,100,19.48,7,20
1856,18560,0.7198436126112938,0.6725745603442193,0.0023634521756321194,100,19.15,7,20
1857,18570,0.7402783155441284,0.6623047709465026,0.0038986780331470073,100,19.41,10,20
1858,18580,0.7172184973955155,0.6436486691236496,0.0036784911106224174,100,19.73,15,20
1859,18590,0.6125049769878388,0.5391218796372413,0.0036691546527436005,100,19.56,12,20
1860,18600,0.6640489667654037,0.582105153799057,0.0040971908834762875,100,19.67,14,20
1861,18610,0.6482533872127533,0.5909823119640351,0.0028635533759370445,100,19.71,15,20
1862,18620,0.7997322350740432,0.7255594983696938,0.003708636452211067,100,19.48,10,20
1863,18630,0.98624866604805,0.9176951289176941,0.0034276772843440995,100,19.31,9,20
1864,18640,0.6644980251789093,0.6183617234230041,0.0023068145965225995,100,19.47,9,20
1865,18650,0.7706230729818344,0.7070014476776123,0.0031810819113161416,100,19.29,7,20
1866,18660,0.9994842767715454,0.9505906283855439,0.0024446834198897705,100,19.30,14,20
1867,18670,0.9014513403177261,0.84097860455513,0.0030236364458687604,100,19.40,9,20
1868,18680,0.6695765078067779,0.6180887803435325,0.0025743864847754595,100,19.05,7,20
1869,18690,0.7008571863174439,0.6491943597793579,0.002583141258219257,100,19.49,8,20
1870,18700,0.8631108909845352,0.8007666528224945,0.003117211622884497,100,19.54,10,20
1871,18710,0.583567351102829,0.5266311168670654,0.0028468119679018857,100,19.37,8,20
1872,18720,0.6124673306941986,0.551190459728241,0.0030638431664556263,100,19.41,7,20
1873,18730,0.9040805578231812,0.8320981860160828,0.0035991189477499576,100,19.44,14,20
1874,18740,0.6189051687717437,0.5697947233915329,0.0024555218864406926,100,19.56,8,20
1875,18750,0.9580141037702561,0.907776129245758,0.002511899662204087,100,19.45,7,20
1876,18760,0.8513908565044404,0.8147913187742233,0.0018299772433238103,100,19.41,10,20
1877,18770,0.8157143354415893,0.7629667729139328,0.002637377817882225,100,19.64,9,20
1878,18780,0.5821169346570969,0.5149885058403015,0.0033564214361831548,100,19.58,8,20
1879,18790,0.6011723577976227,0.5245318561792374,0.003832025423616869,100,19.31,9,20
1880,18800,0.5612549245357513,0.5076606139540673,0.0026797156198881565,100,19.32,12,20
1881,18810,0.7858386814594269,0.706365242600441,0.003973671936546452,100,19.55,10,20
1882,18820,0.824836128950119,0.7650022208690643,0.002991695603122935,100,19.48,10,20
1883,18830,0.594589325785637,0.5361644268035889,0.002921244513709098,100,19.43,9,20
1884,18840,0.7431047350168228,0.6603060245513916,0.004139935103012249,100,19.69,15,20
1885,18850,0.4947966694831848,0.40075320452451707,0.004702173359692097,100,19.57,12,20
1886,18860,0.7111442893743515,0.6263260871171952,0.004240910516818986,100,19.29,8,20
1887,18870,1.0922671198844909,1.0444725453853607,0.0023897287792351563,100,19.33,9,20
1888,18880,0.7235564291477203,0.659195402264595,0.003218051075236872,100,19.52,11,20
1889,18890,0.753876981139183,0.6830665558576584,0.003540521065588109,100,19.49,11,20
1890,18900,0.9235810518264771,0.9055066600441932,0.0009037190506205661,100,19.30,7,20
1891,18910,0.6596838802099227,0.5845354035496712,0.0037574236921500415,100,19.48,9,20
1892,18920,0.634654450416565,0.5717011779546738,0.0031476633026613853,100,19.47,11,20
1893,18930,0.8318623334169388,0.7946710735559464,0.001859563340258319,100,19.56,12,20
1894,18940,0.6198511034250259,0.5407034739851951,0.0039573815745825415,100,19.43,9,20
1895,18950,0.760362657904625,0.7103779762983322,0.0024992347847728525,100,19.45,14,20
1896,18960,1.1249073177576066,1.091890248656273,0.0016508543427335098,100,19.29,7,20
1897,18970,0.6863242715597153,0.6489185214042663,0.0018702876768657006,100,19.49,11,20
1898,18980,0.7905869245529175,0.7167725339531898,0.0036907192086800935,100,19.54,9,20
1899,18990,0.5190324753522872,0.4474982723593712,0.003576709987828508,100,19.49,10,20
1900,19000,0.5634985834360122,0.4892909973859787,0.0037103794631548224,100,19.52,14,20
1901,19010,0.8531569093465805,0.8043976351618767,0.0024379639042308556,100,19.75,16,20
1902,19020,0.6356774419546127,0.5563657432794571,0.003965585073456168,100,19.40,8,20
1903,19030,0.7322026312351226,0.6668751537799835,0.0032663735692040063,100,19.50,14,20
1904,19040,0.7363049417734147,0.6526286989450455,0.004183812002884224,100,19.51,11,20
1905,19050,0.9579894572496415,0.904107666015625,0.0026940893731079996,100,19.39,8,20
1906,19060,0.8139075249433517,0.7512871414422989,0.0031310185571783223,100,19.62,16,20
1907,19070,0.7366681218147277,0.6737221926450729,0.0031472967471927404,100,19.53,15,20
1908,19080,0.46960956454277036,0.39561714231967926,0.003699621232226491,100,19.52,13,20
1909,19090,0.7648802071809768,0.7237982466816902,0.002054098263033666,100,19.40,8,20
1910,19100,0.6700910270214081,0.5845137864351273,0.004278862319188193,100,19.31,9,20
1911,19110,0.7291810661554337,0.6765880584716797,0.002629650630115066,100,19.24,9,20
1912,19120,0.6542619824409485,0.5870544999837876,0.0033603748364839704,100,19.19,9,20
1913,19130,0.6433347672224045,0.5701357990503311,0.003659948380663991,100,19.48,8,20
1914,19140,0.5692370265722275,0.4901323109865189,0.003955235960893333,100,19.71,16,20
1915,19150,0.7524510711431504,0.6917734831571579,0.0030338796306750735,100,19.60,14,20
1916,19160,0.7409874767065048,0.6718411847949028,0.003457315205014311,100,19.41,9,20
1917,19170,0.687303227186203,0.6373249858617782,0.0024989118919620523,100,19.16,7,20
1918,19180,0.5947019279003143,0.5135527193546295,0.004057460464537144,100,19.67,15,20
1919,19190,0.7740678131580353,0.7365011483430862,0.0018783333245664835,100,19.51,9,20
1920,19200,0.7083959728479385,0.6401207655668258,0.0034137608046876265,100,19.56,13,20
1921,19210,0.6215511500835419,0.5493662536144257,0.0036092448222916572,100,19.02,7,20
1922,19220,0.6475274652242661,0.5702401459217071,0.003864365398476366,100,19.07,9,20
1923,19230,0.5963172286748886,0.5388584971427918,0.0028729365149047226,100,19.41,8,20
1924,19240,0.9972182154655457,0.9489985048770905,0.0024109860729367937,100,19.43,7,20
1925,19250,0.7083416551351547,0.6303297907114029,0.003900593309663236,100,19.44,10,20
1926,19260,0.7739602386951446,0.7105913192033768,0.003168445767369121,100,19.50,13,20
1927,19270,0.5978903234004974,0.5317029237747193,0.003309369856287958,100,19.43,10,20
1928,19280,0.5942325472831727,0.5302542239427567,0.003198915661778301,100,19.63,7,20
1929,19290,0.510113188624382,0.44806860089302064,0.003102229500655085,100,19.58,8,20
1930,19300,0.6617115825414658,0.5922273486852646,0.0034742119314614683,100,19.65,9,20
1931,19310,0.8856994479894638,0.8439420282840728,0.0020878715891740284,100,19.17,7,20
1932,19320,0.9842032194137573,0.9418954402208328,0.0021153883353690617,100,19.53,12,20
1933,19330,0.7263476133346558,0.6787417739629745,0.0023802918614819644,100,19.36,7,20
1934,19340,0.5887135714292526,0.5174170553684234,0.0035648255608975886,100,19.47,9,20
1935,19350,0.8421772181987762,0.7663414865732193,0.0037917864799965175,100,19.42,12,20
1936,19360,0.7652835279703141,0.716100811958313,0.002459135523531586,100,19.39,11,20
1937,19370,0.6840060472488403,0.6143671721220016,0.003481943963561207,100,19.55,16,20
1938,19380,0.5764749497175217,0.5021818339824676,0.003714655921794474,100,19.57,14,20
1939,19390,0.7222509622573853,0.6454489588737488,0.003840100317756878,100,19.54,7,20
1940,19400,0.8567272663116455,0.7936547935009003,0.0031536240199784515,100,19.66,15,20
1941,19410,0.8781243622303009,0.8476319342851639,0.0015246217633830383,100,19.51,9,20
1942,19420,0.6603992760181427,0.5822187572717666,0.003909026342444122,100,19.44,7,20
1943,19430,1.0712442874908448,1.0216432616114617,0.002480051465681754,100,19.43,8,20
1944,19440,0.8270372956991195,0.7731245011091232,0.0026956392874126324,100,19.35,8,20
1945,19450,0.6802654951810837,0.6125137418508529,0.0033875868626637383,100,19.46,7,20
1946,19460,0.8987328767776489,0.8173686131834984,0.00406821362557821,100,19.50,9,20
1947,19470,0.6850216209888458,0.5966282725334168,0.004419667623005807,100,19.35,9,20
1948,19480,0.9777205109596252,0.9241765603423119,0.002677197751472704,100,19.47,7,20
1949,19490,0.5576024532318116,0.487094920873642,0.0035253765294328333,100,19.69,16,20
1950,19500,0.7078116714954377,0.5994509130716323,0.005418037710478529,100,19.17,8,20
1951,19510,0.7590020358562469,0.6814622759819031,0.003876987867988646,100,19.53,12,20
1952,19520,0.7406367897987366,0.6733397051692009,0.003364854262326844,100,19.43,9,20
1953,19530,0.8637954086065293,0.8101280927658081,0.002683366061683046,100,19.73,9,20
1954,19540,1.0032476663589478,0.9424934804439544,0.003037710499484092,100,19.47,8,20
1955,19550,0.9196312099695205,0.8515168786048889,0.0034057160577503965,100,19.00,8,20
1956,19560,0.5611165583133697,0.46643701791763303,0.004733977094292641,100,19.46,14,20
1957,19570,0.7296007573604584,0.6535893321037293,0.0038005717571650164,100,19.61,14,20
1958,19580,0.7036156445741654,0.615907821059227,0.004385391186951892,100,19.20,10,20
1959,19590,0.6440120846033096,0.5558936536312103,0.004405921782017685,100,19.31,7,20
1960,19600,0.6264499068260193,0.5447960823774338,0.0040826916811056435,100,19.37,7,20
1961,19610,0.5299498438835144,0.45610468089580536,0.003692258516093716,100,19.71,10,20
1962,19620,0.6558969110250473,0.5674514293670654,0.004422273725504055,100,19.55,8,20
1963,19630,0.9402609646320343,0.8726044133305549,0.003382827347377315,100,19.49,12,20
1964,19640,0.6457772970199585,0.5530307441949844,0.004637326847296208,100,19.48,13,20
1965,19650,0.7012111723423005,0.6277195110917091,0.0036745830031577496,100,19.60,13,20
1966,19660,0.7726072341203689,0.6988174438476562,0.003689490020769881,100,19.42,11,20
1967,19670,0.590196767449379,0.5116641506552696,0.003926630935166031,100,19.38,9,20
1968,19680,0.5233213096857071,0.44730268269777296,0.0038009310723282398,100,19.16,8,20
1969,19690,0.6435641676187516,0.5929239809513092,0.002532009407877922,100,19.74,16,20
1970,19700,0.7607833921909333,0.6734720438718795,0.0043655677407514306,100,19.53,12,20
1971,19710,0.9088901430368423,0.8515246510505676,0.0028682752337772397,100,19.48,10,20
1972,19720,0.7568055838346481,0.6698077350854874,0.00434989217465045,100,19.45,8,20
1973,19730,0.6005667716264724,0.4908086180686951,0.005487907869974151,100,19.36,7,20
1974,19740,0.719571778178215,0.6294404357671738,0.0045065672718919815,100,19.41,11,20
1975,19750,0.8118247240781784,0.7570167243480682,0.0027404001506511123,100,19.55,7,20
1976,19760,0.764355605840683,0.6973446339368821,0.0033505482890177516,100,19.46,7,20
1977,19770,0.7167892187833786,0.6201625674962997,0.004831332375761122,100,19.48,10,20
1978,19780,1.2452549487352371,1.2177790239453317,0.0013737962188315577,100,19.60,15,20
1979,19790,0.5519748598337173,0.46547871828079224,0.004324806923978031,100,19.61,9,20
1980,19800,0.6498018056154251,0.6038274556398392,0.002298717986559495,100,19.54,12,20
1981,19810,0.7584441602230072,0.6888559177517891,0.003479412372689694,100,19.13,9,20
1982,19820,0.7210787653923034,0.6335560753941536,0.004376134842459578,100,19.61,16,20
1983,19830,0.916080430150032,0.8275896191596985,0.004424540800391697,100,19.48,10,20
1984,19840,0.9107596784830093,0.8433786913752556,0.003369049439788796,100,19.56,9,20
1985,19850,0.6865519553422927,0.5912370786070824,0.004765743983443827,100,19.65,15,20
1986,19860,0.7536379128694535,0.6850828856229783,0.003427751484559849,100,19.61,15,20
1987,19870,0.7827543377876282,0.7201387703418731,0.0031307776662288234,100,19.48,10,20
1988,19880,0.7213575333356858,0.6597738713026047,0.0030791830882662906,100,19.58,12,20
1989,19890,0.7282936990261077,0.672751921415329,0.002777088701259345,100,19.64,13,20
1990,19900,0.6343607664108276,0.5491204723715782,0.0042620146079570985,100,19.24,7,20
1991,19910,0.7866859495639801,0.7178849011659623,0.003440053400117904,100,19.62,15,20
1992,19920,0.8163609236478806,0.7655154705047608,0.0025422721781069415,100,19.42,9,20
1993,19930,0.9931636065244674,0.937663984298706,0.0027749818516895177,100,19.68,8,20
1994,19940,0.7608974993228912,0.6978451609611511,0.003152617084560916,100,19.60,14,20
1995,19950,0.8938185781240463,0.8478733032941819,0.0022972636565100403,100,19.65,12,20
1996,19960,0.6089049965143204,0.5471014618873596,0.003090176681871526,100,19.51,10,20
1997,19970,0.683296799659729,0.6114216208457947,0.0035937584296334537,100,19.47,9,20
1998,19980,0.5414472907781601,0.4289573088288307,0.005624499276746064,100,19.37,9,20
1999,19990,0.5058203220367432,0.4548849731683731,0.0025467671628575774,100,19.62,8,20
2000,20000,0.6083603292703629,0.5509006455540657,0.002872984274290502,100,19.51,9,20


==> anc/supplementary_bundle/data/audit/reported_results_audit.json <==
{
  "schema_version": 1,
  "scope": "Declared 3D/4D local and exhaustive runs, and mutations 1--20 for AlphaEvolve-style program evolution",
  "exhaustive_search": {
    "3d": {
      "convex_position_candidates": 85913,
      "elapsed_seconds": {
        "mean": 253.110428647995,
        "median": 233.80068504810333,
        "sum": 12655.52143239975
      },
      "minimum_radon_count": 2,
      "per_seed_minimum_distribution": {
        "2": 31,
        "3": 13,
        "4": 4,
        "6": 2
      },
      "seeds": 50,
      "source_indices": [
        14,
        62,
        85,
        144,
        182,
        205,
        260,
        267,
        297,
        335,
        418,
        502,
        523,
        538,
        664,
        721,
        830,
        848,
        853,
        883,
        887,
        903,
        909,
        932,
        995,
        1021,
        1047,
        1085,
        1265,
        1268,
        1273,
        1361,
        1390,
        1409,
        1422,
        1513,
        1525,
        1565,
        1567,
        1629,
        1652,
        1655,
        1682,
        1754,
        1777,
        1778,
        1836,
        1919,
        1972,
        1986
      ],
      "tested_candidates": 159500,
      "seed_records": [
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 1463,
          "coordinates": [
            [
              -8,
              -9,
              0
            ],
            [
              3,
              0,
              0
            ],
            [
              -4,
              -8,
              0
            ],
            [
              -4,
              -5,
              0
            ],
            [
              2,
              0,
              0
            ],
            [
              -6,
              -10,
              1
            ],
            [
              2,
              -5,
              1
            ],
            [
              -9,
              -9,
              1
            ],
            [
              -10,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 454.3346457481384,
          "minimizing_points": [
            [
              -8,
              -10,
              0
            ],
            [
              -7,
              -9,
              0
            ],
            [
              1,
              -6,
              1
            ],
            [
              3,
              -4,
              1
            ]
          ],
          "minimum_radon_count": 6,
          "radon_count_histogram": {
            "10": 11,
            "11": 19,
            "12": 32,
            "13": 17,
            "14": 40,
            "15": 29,
            "16": 27,
            "17": 59,
            "18": 61,
            "19": 97,
            "20": 158,
            "21": 200,
            "22": 151,
            "23": 154,
            "24": 131,
            "25": 66,
            "26": 45,
            "27": 46,
            "28": 36,
            "29": 21,
            "30": 16,
            "31": 11,
            "32": 8,
            "33": 1,
            "6": 4,
            "7": 3,
            "8": 8,
            "9": 12
          },
          "source_index": 14,
          "task_index": 0,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 1974,
          "coordinates": [
            [
              1,
              -9,
              0
            ],
            [
              5,
              -6,
              0
            ],
            [
              5,
              -8,
              0
            ],
            [
              -1,
              -9,
              0
            ],
            [
              2,
              -7,
              0
            ],
            [
              4,
              -8,
              1
            ],
            [
              5,
              -6,
              1
            ],
            [
              0,
              -9,
              1
            ],
            [
              1,
              -9,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 245.16689276695251,
          "minimizing_points": [
            [
              0,
              -8,
              0
            ],
            [
              4,
              -6,
              0
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 119,
            "11": 287,
            "12": 227,
            "13": 400,
            "14": 126,
            "15": 91,
            "16": 56,
            "17": 6,
            "2": 2,
            "3": 6,
            "4": 16,
            "5": 71,
            "6": 122,
            "7": 171,
            "8": 158,
            "9": 116
          },
          "source_index": 62,
          "task_index": 1,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 1759,
          "coordinates": [
            [
              -5,
              -7,
              0
            ],
            [
              0,
              -5,
              0
            ],
            [
              -3,
              -8,
              0
            ],
            [
              -5,
              -8,
              0
            ],
            [
              -1,
              -5,
              0
            ],
            [
              1,
              -4,
              1
            ],
            [
              2,
              -3,
              1
            ],
            [
              -6,
              -8,
              1
            ],
            [
              -4,
              -8,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 197.46586441993713,
          "minimizing_points": [
            [
              -4,
              -6,
              0
            ],
            [
              -2,
              -6,
              2
            ],
            [
              -2,
              -5,
              2
            ],
            [
              -1,
              -5,
              2
            ],
            [
              -1,
              -4,
              3
            ],
            [
              0,
              -4,
              2
            ],
            [
              1,
              -3,
              1
            ],
            [
              1,
              -3,
              3
            ],
            [
              2,
              -2,
              4
            ]
          ],
          "minimum_radon_count": 3,
          "radon_count_histogram": {
            "10": 120,
            "11": 115,
            "12": 14,
            "3": 9,
            "4": 32,
            "5": 220,
            "6": 107,
            "7": 382,
            "8": 592,
            "9": 168
          },
          "source_index": 85,
          "task_index": 2,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 1978,
          "coordinates": [
            [
              2,
              -5,
              0
            ],
            [
              7,
              -4,
              0
            ],
            [
              4,
              -6,
              0
            ],
            [
              0,
              -7,
              0
            ],
            [
              5,
              -3,
              0
            ],
            [
              8,
              -3,
              1
            ],
            [
              9,
              -2,
              1
            ],
            [
              1,
              -7,
              1
            ],
            [
              3,
              -7,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 314.2519464492798,
          "minimizing_points": [
            [
              6,
              -5,
              0
            ],
            [
              7,
              -5,
              0
            ]
          ],
          "minimum_radon_count": 3,
          "radon_count_histogram": {
            "10": 117,
            "11": 133,
            "12": 155,
            "13": 66,
            "14": 91,
            "15": 106,
            "16": 86,
            "17": 232,
            "18": 200,
            "19": 251,
            "20": 200,
            "21": 130,
            "22": 45,
            "23": 28,
            "24": 16,
            "25": 5,
            "26": 2,
            "3": 2,
            "4": 9,
            "5": 8,
            "6": 4,
            "7": 7,
            "8": 26,
            "9": 59
          },
          "source_index": 144,
          "task_index": 3,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 1904,
          "coordinates": [
            [
              -4,
              -6,
              0
            ],
            [
              1,
              -5,
              0
            ],
            [
              -2,
              -7,
              0
            ],
            [
              -6,
              -8,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              2,
              -4,
              1
            ],
            [
              3,
              -3,
              1
            ],
            [
              -5,
              -8,
              1
            ],
            [
              -2,
              -7,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 245.2264666557312,
          "minimizing_points": [
            [
              -6,
              -8,
              1
            ],
            [
              -5,
              -9,
              1
            ],
            [
              -4,
              -8,
              1
            ],
            [
              0,
              -6,
              0
            ],
            [
              1,
              -6,
              0
            ]
          ],
          "minimum_radon_count": 3,
          "radon_count_histogram": {
            "10": 229,
            "11": 184,
            "12": 429,
            "13": 343,
            "14": 192,
            "15": 104,
            "16": 22,
            "17": 6,
            "18": 3,
            "3": 5,
            "4": 10,
            "5": 23,
            "6": 14,
            "7": 71,
            "8": 111,
            "9": 158
          },
          "source_index": 182,
          "task_index": 4,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 1617,
          "coordinates": [
            [
              -3,
              -8,
              0
            ],
            [
              1,
              -5,
              0
            ],
            [
              -2,
              -8,
              0
            ],
            [
              -4,
              -7,
              0
            ],
            [
              1,
              -1,
              0
            ],
            [
              0,
              -6,
              1
            ],
            [
              7,
              -2,
              1
            ],
            [
              -4,
              -7,
              1
            ],
            [
              -2,
              -7,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 302.2917470932007,
          "minimizing_points": [
            [
              -4,
              -6,
              0
            ],
            [
              -2,
              -4,
              0
            ],
            [
              -1,
              -3,
              0
            ],
            [
              0,
              -7,
              0
            ]
          ],
          "minimum_radon_count": 4,
          "radon_count_histogram": {
            "10": 211,
            "11": 608,
            "12": 227,
            "13": 118,
            "14": 54,
            "15": 27,
            "16": 8,
            "4": 4,
            "5": 13,
            "6": 60,
            "7": 100,
            "8": 120,
            "9": 67
          },
          "source_index": 205,
          "task_index": 5,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 2342,
          "coordinates": [
            [
              1,
              -6,
              0
            ],
            [
              4,
              -7,
              0
            ],
            [
              2,
              -8,
              0
            ],
            [
              0,
              -8,
              0
            ],
            [
              4,
              -5,
              0
            ],
            [
              9,
              -4,
              1
            ],
            [
              9,
              -2,
              1
            ],
            [
              0,
              -9,
              1
            ],
            [
              2,
              -8,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 430.82889342308044,
          "minimizing_points": [
            [
              -1,
              -7,
              0
            ],
            [
              0,
              -7,
              0
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 131,
            "11": 119,
            "12": 182,
            "13": 127,
            "14": 144,
            "15": 128,
            "16": 166,
            "17": 138,
            "18": 174,
            "19": 294,
            "2": 2,
            "20": 292,
            "21": 82,
            "22": 69,
            "23": 74,
            "24": 45,
            "25": 50,
            "26": 16,
            "27": 3,
            "3": 4,
            "4": 6,
            "5": 2,
            "6": 4,
            "7": 9,
            "8": 25,
            "9": 56
          },
          "source_index": 260,
          "task_index": 6,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 1240,
          "coordinates": [
            [
              -4,
              -7,
              0
            ],
            [
              0,
              -4,
              0
            ],
            [
              -1,
              -7,
              0
            ],
            [
              -3,
              -8,
              0
            ],
            [
              -2,
              -4,
              0
            ],
            [
              -1,
              -6,
              1
            ],
            [
              2,
              -4,
              1
            ],
            [
              -5,
              -7,
              1
            ],
            [
              -5,
              -8,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 130.29048347473145,
          "minimizing_points": [
            [
              -4,
              -8,
              0
            ],
            [
              -2,
              -8,
              0
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 181,
            "11": 105,
            "12": 47,
            "13": 2,
            "2": 2,
            "4": 14,
            "5": 18,
            "6": 53,
            "7": 116,
            "8": 257,
            "9": 445
          },
          "source_index": 267,
          "task_index": 7,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 1453,
          "coordinates": [
            [
              -1,
              -10,
              0
            ],
            [
              4,
              -8,
              0
            ],
            [
              3,
              -10,
              0
            ],
            [
              0,
              -9,
              0
            ],
            [
              3,
              -7,
              0
            ],
            [
              6,
              -7,
              1
            ],
            [
              7,
              -5,
              1
            ],
            [
              0,
              -8,
              1
            ],
            [
              2,
              -8,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 182.29401659965515,
          "minimizing_points": [
            [
              4,
              -9,
              0
            ],
            [
              4,
              -7,
              0
            ],
            [
              6,
              -5,
              2
            ]
          ],
          "minimum_radon_count": 3,
          "radon_count_histogram": {
            "10": 267,
            "11": 285,
            "12": 247,
            "13": 175,
            "14": 79,
            "3": 3,
            "4": 13,
            "5": 44,
            "6": 93,
            "7": 80,
            "8": 67,
            "9": 100
          },
          "source_index": 297,
          "task_index": 8,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 1595,
          "coordinates": [
            [
              -1,
              -8,
              0
            ],
            [
              3,
              -5,
              0
            ],
            [
              3,
              -7,
              0
            ],
            [
              -3,
              -8,
              0
            ],
            [
              0,
              -6,
              0
            ],
            [
              2,
              -7,
              1
            ],
            [
              3,
              -5,
              1
            ],
            [
              -2,
              -8,
              1
            ],
            [
              -1,
              -8,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 186.40673398971558,
          "minimizing_points": [
            [
              -2,
              -7,
              0
            ],
            [
              2,
              -5,
              0
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 149,
            "11": 335,
            "12": 377,
            "13": 85,
            "14": 97,
            "15": 30,
            "16": 10,
            "17": 1,
            "2": 2,
            "3": 6,
            "4": 7,
            "5": 25,
            "6": 103,
            "7": 132,
            "8": 127,
            "9": 109
          },
          "source_index": 335,
          "task_index": 9,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 1116,
          "coordinates": [
            [
              3,
              -7,
              0
            ],
            [
              5,
              -4,
              0
            ],
            [
              5,
              -6,
              0
            ],
            [
              1,
              -7,
              0
            ],
            [
              2,
              -5,
              0
            ],
            [
              4,
              -6,
              1
            ],
            [
              7,
              -4,
              1
            ],
            [
              0,
              -7,
              1
            ],
            [
              0,
              -8,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 133.8064787387848,
          "minimizing_points": [
            [
              1,
              -6,
              0
            ],
            [
              2,
              -6,
              2
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 191,
            "11": 140,
            "12": 145,
            "13": 52,
            "14": 44,
            "15": 19,
            "16": 21,
            "2": 2,
            "3": 4,
            "4": 20,
            "5": 55,
            "6": 84,
            "7": 118,
            "8": 62,
            "9": 159
          },
          "source_index": 418,
          "task_index": 10,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 2496,
          "coordinates": [
            [
              -3,
              -10,
              0
            ],
            [
              0,
              -8,
              0
            ],
            [
              -1,
              -9,
              0
            ],
            [
              -5,
              -10,
              0
            ],
            [
              -2,
              -8,
              0
            ],
            [
              0,
              -9,
              1
            ],
            [
              2,
              -8,
              1
            ],
            [
              -5,
              -10,
              1
            ],
            [
              -3,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 299.80195808410645,
          "minimizing_points": [
            [
              -10,
              -9,
              0
            ],
            [
              -9,
              -9,
              0
            ],
            [
              -8,
              -9,
              0
            ],
            [
              -7,
              -9,
              0
            ],
            [
              -6,
              -9,
              0
            ],
            [
              -5,
              -9,
              0
            ],
            [
              -4,
              -9,
              0
            ],
            [
              -1,
              -9,
              2
            ],
            [
              0,
              -9,
              2
            ],
            [
              0,
              -9,
              3
            ],
            [
              0,
              -7,
              0
            ],
            [
              1,
              -9,
              3
            ],
            [
              1,
              -9,
              4
            ],
            [
              2,
              -9,
              4
            ],
            [
              2,
              -9,
              5
            ],
            [
              3,
              -9,
              5
            ],
            [
              3,
              -9,
              6
            ],
            [
              4,
              -9,
              6
            ],
            [
              4,
              -9,
              7
            ],
            [
              5,
              -9,
              7
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 210,
            "11": 139,
            "12": 232,
            "13": 306,
            "14": 445,
            "15": 100,
            "16": 76,
            "17": 17,
            "18": 4,
            "2": 20,
            "3": 46,
            "4": 82,
            "5": 136,
            "6": 116,
            "7": 134,
            "8": 258,
            "9": 175
          },
          "source_index": 502,
          "task_index": 11,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 1507,
          "coordinates": [
            [
              -4,
              -8,
              0
            ],
            [
              1,
              -6,
              0
            ],
            [
              -2,
              -9,
              0
            ],
            [
              -4,
              -9,
              0
            ],
            [
              0,
              -6,
              0
            ],
            [
              3,
              -6,
              1
            ],
            [
              2,
              -5,
              1
            ],
            [
              -5,
              -9,
              1
            ],
            [
              -3,
              -9,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 208.78295612335205,
          "minimizing_points": [
            [
              -1,
              -7,
              2
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 37,
            "11": 10,
            "12": 135,
            "13": 233,
            "14": 86,
            "15": 83,
            "16": 34,
            "17": 22,
            "18": 2,
            "2": 1,
            "3": 26,
            "4": 36,
            "5": 194,
            "6": 175,
            "7": 237,
            "8": 131,
            "9": 65
          },
          "source_index": 523,
          "task_index": 12,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 2239,
          "coordinates": [
            [
              2,
              -8,
              0
            ],
            [
              5,
              -6,
              0
            ],
            [
              5,
              -7,
              0
            ],
            [
              0,
              -8,
              0
            ],
            [
              3,
              -6,
              0
            ],
            [
              5,
              -7,
              1
            ],
            [
              6,
              -6,
              1
            ],
            [
              -1,
              -8,
              1
            ],
            [
              1,
              -8,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 271.5796637535095,
          "minimizing_points": [
            [
              -10,
              -7,
              0
            ],
            [
              -9,
              -7,
              0
            ],
            [
              -8,
              -7,
              0
            ],
            [
              -7,
              -7,
              0
            ],
            [
              -6,
              -7,
              0
            ],
            [
              -5,
              -7,
              0
            ],
            [
              -4,
              -7,
              0
            ],
            [
              -3,
              -7,
              0
            ],
            [
              -2,
              -7,
              0
            ],
            [
              -1,
              -7,
              0
            ],
            [
              0,
              -7,
              0
            ],
            [
              1,
              -7,
              0
            ],
            [
              2,
              -7,
              2
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 105,
            "11": 175,
            "12": 374,
            "13": 430,
            "14": 147,
            "15": 35,
            "16": 16,
            "17": 4,
            "18": 1,
            "2": 13,
            "3": 48,
            "4": 73,
            "5": 109,
            "6": 170,
            "7": 102,
            "8": 220,
            "9": 217
          },
          "source_index": 538,
          "task_index": 13,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 1424,
          "coordinates": [
            [
              -5,
              -5,
              0
            ],
            [
              0,
              -4,
              0
            ],
            [
              -3,
              -6,
              0
            ],
            [
              -6,
              -7,
              0
            ],
            [
              -2,
              -4,
              0
            ],
            [
              2,
              -2,
              1
            ],
            [
              3,
              -2,
              1
            ],
            [
              -6,
              -7,
              1
            ],
            [
              -4,
              -7,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 167.03831362724304,
          "minimizing_points": [
            [
              -5,
              -7,
              0
            ],
            [
              -1,
              -5,
              0
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 201,
            "11": 46,
            "12": 1,
            "2": 2,
            "3": 1,
            "4": 12,
            "5": 50,
            "6": 232,
            "7": 323,
            "8": 290,
            "9": 266
          },
          "source_index": 664,
          "task_index": 14,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 1643,
          "coordinates": [
            [
              -2,
              -4,
              0
            ],
            [
              1,
              -2,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              -4,
              -4,
              0
            ],
            [
              -1,
              -2,
              0
            ],
            [
              1,
              -3,
              1
            ],
            [
              3,
              -2,
              1
            ],
            [
              -4,
              -4,
              1
            ],
            [
              -2,
              -4,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 125.95078134536743,
          "minimizing_points": [
            [
              -10,
              -3,
              0
            ],
            [
              -9,
              -3,
              0
            ],
            [
              -8,
              -3,
              0
            ],
            [
              -7,
              -3,
              0
            ],
            [
              -6,
              -3,
              0
            ],
            [
              -5,
              -3,
              0
            ],
            [
              -4,
              -3,
              0
            ],
            [
              -3,
              -3,
              0
            ],
            [
              0,
              -3,
              2
            ],
            [
              1,
              -3,
              2
            ],
            [
              1,
              -3,
              3
            ],
            [
              1,
              -1,
              0
            ],
            [
              2,
              -3,
              3
            ],
            [
              2,
              -3,
              4
            ],
            [
              3,
              -3,
              4
            ],
            [
              3,
              -3,
              5
            ],
            [
              4,
              -3,
              5
            ],
            [
              4,
              -3,
              6
            ],
            [
              5,
              -3,
              6
            ],
            [
              5,
              -3,
              7
            ],
            [
              6,
              -3,
              7
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 5,
            "2": 21,
            "3": 67,
            "4": 68,
            "5": 587,
            "6": 492,
            "7": 218,
            "8": 151,
            "9": 34
          },
          "source_index": 721,
          "task_index": 15,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 1717,
          "coordinates": [
            [
              -1,
              -8,
              0
            ],
            [
              4,
              -5,
              0
            ],
            [
              3,
              -7,
              0
            ],
            [
              -1,
              -7,
              0
            ],
            [
              3,
              -5,
              0
            ],
            [
              7,
              -5,
              1
            ],
            [
              8,
              -4,
              1
            ],
            [
              0,
              -7,
              1
            ],
            [
              1,
              -7,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 221.08813738822937,
          "minimizing_points": [
            [
              -2,
              -8,
              0
            ],
            [
              0,
              -8,
              0
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 105,
            "11": 78,
            "12": 83,
            "13": 100,
            "14": 283,
            "15": 323,
            "16": 190,
            "17": 90,
            "18": 64,
            "19": 58,
            "2": 2,
            "20": 35,
            "21": 21,
            "22": 1,
            "3": 6,
            "4": 13,
            "5": 8,
            "6": 54,
            "7": 21,
            "8": 92,
            "9": 90
          },
          "source_index": 830,
          "task_index": 16,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 1426,
          "coordinates": [
            [
              -8,
              -9,
              0
            ],
            [
              4,
              0,
              0
            ],
            [
              -4,
              -8,
              0
            ],
            [
              -3,
              -4,
              0
            ],
            [
              2,
              0,
              0
            ],
            [
              -6,
              -10,
              1
            ],
            [
              2,
              -5,
              1
            ],
            [
              -9,
              -9,
              1
            ],
            [
              -10,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 417.366352558136,
          "minimizing_points": [
            [
              1,
              -6,
              1
            ],
            [
              3,
              -4,
              1
            ]
          ],
          "minimum_radon_count": 6,
          "radon_count_histogram": {
            "10": 6,
            "11": 13,
            "12": 10,
            "13": 16,
            "14": 28,
            "15": 29,
            "16": 26,
            "17": 32,
            "18": 44,
            "19": 54,
            "20": 109,
            "21": 133,
            "22": 135,
            "23": 135,
            "24": 159,
            "25": 133,
            "26": 94,
            "27": 78,
            "28": 50,
            "29": 41,
            "30": 40,
            "31": 36,
            "32": 6,
            "6": 2,
            "7": 3,
            "8": 4,
            "9": 10
          },
          "source_index": 848,
          "task_index": 17,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 2463,
          "coordinates": [
            [
              2,
              -1,
              0
            ],
            [
              6,
              -2,
              0
            ],
            [
              2,
              -4,
              0
            ],
            [
              1,
              -3,
              0
            ],
            [
              4,
              -1,
              0
            ],
            [
              8,
              -1,
              1
            ],
            [
              9,
              2,
              1
            ],
            [
              -1,
              -7,
              1
            ],
            [
              -2,
              -7,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 475.13121223449707,
          "minimizing_points": [
            [
              1,
              -4,
              0
            ],
            [
              1,
              -2,
              0
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 23,
            "11": 34,
            "12": 139,
            "13": 107,
            "14": 147,
            "15": 151,
            "16": 336,
            "17": 420,
            "18": 244,
            "19": 295,
            "2": 2,
            "20": 208,
            "21": 166,
            "22": 74,
            "23": 36,
            "24": 25,
            "25": 21,
            "26": 5,
            "3": 1,
            "5": 2,
            "7": 3,
            "8": 6,
            "9": 18
          },
          "source_index": 853,
          "task_index": 18,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 1415,
          "coordinates": [
            [
              2,
              -7,
              0
            ],
            [
              4,
              -4,
              0
            ],
            [
              3,
              -6,
              0
            ],
            [
              0,
              -7,
              0
            ],
            [
              1,
              -4,
              0
            ],
            [
              2,
              -6,
              1
            ],
            [
              5,
              -4,
              1
            ],
            [
              -2,
              -7,
              1
            ],
            [
              -2,
              -8,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 167.2445478439331,
          "minimizing_points": [
            [
              0,
              -8,
              0
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 186,
            "11": 463,
            "12": 158,
            "13": 72,
            "14": 4,
            "2": 1,
            "3": 4,
            "4": 13,
            "5": 61,
            "6": 58,
            "7": 68,
            "8": 94,
            "9": 233
          },
          "source_index": 883,
          "task_index": 19,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 1515,
          "coordinates": [
            [
              -7,
              -8,
              0
            ],
            [
              3,
              -2,
              0
            ],
            [
              -6,
              -8,
              0
            ],
            [
              0,
              -1,
              0
            ],
            [
              4,
              1,
              0
            ],
            [
              -5,
              -8,
              1
            ],
            [
              -3,
              -9,
              1
            ],
            [
              -8,
              -1,
              1
            ],
            [
              -7,
              -4,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 451.5187072753906,
          "minimizing_points": [
            [
              -4,
              -9,
              1
            ]
          ],
          "minimum_radon_count": 4,
          "radon_count_histogram": {
            "10": 7,
            "11": 17,
            "12": 23,
            "13": 4,
            "14": 14,
            "15": 13,
            "16": 9,
            "17": 13,
            "18": 15,
            "19": 6,
            "20": 10,
            "21": 14,
            "22": 18,
            "23": 27,
            "24": 26,
            "25": 36,
            "26": 54,
            "27": 57,
            "28": 68,
            "29": 84,
            "30": 88,
            "31": 92,
            "32": 80,
            "33": 77,
            "34": 81,
            "35": 87,
            "36": 110,
            "37": 129,
            "38": 78,
            "39": 36,
            "4": 1,
            "40": 28,
            "41": 30,
            "42": 30,
            "43": 19,
            "44": 8,
            "5": 1,
            "6": 1,
            "7": 4,
            "8": 4,
            "9": 16
          },
          "source_index": 887,
          "task_index": 20,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 1611,
          "coordinates": [
            [
              0,
              -7,
              0
            ],
            [
              4,
              -4,
              0
            ],
            [
              4,
              -6,
              0
            ],
            [
              -1,
              -7,
              0
            ],
            [
              3,
              -3,
              0
            ],
            [
              7,
              -4,
              1
            ],
            [
              7,
              -3,
              1
            ],
            [
              -1,
              -6,
              1
            ],
            [
              0,
              -6,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 213.7970495223999,
          "minimizing_points": [
            [
              -1,
              -6,
              0
            ],
            [
              4,
              -5,
              1
            ]
          ],
          "minimum_radon_count": 3,
          "radon_count_histogram": {
            "10": 96,
            "11": 61,
            "12": 235,
            "13": 215,
            "14": 330,
            "15": 197,
            "16": 36,
            "17": 12,
            "18": 1,
            "3": 2,
            "4": 24,
            "5": 10,
            "6": 113,
            "7": 21,
            "8": 77,
            "9": 181
          },
          "source_index": 903,
          "task_index": 21,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 1422,
          "coordinates": [
            [
              -3,
              -6,
              0
            ],
            [
              -2,
              -3,
              0
            ],
            [
              -1,
              -5,
              0
            ],
            [
              -4,
              -6,
              0
            ],
            [
              -4,
              -4,
              0
            ],
            [
              -2,
              -5,
              1
            ],
            [
              1,
              -3,
              1
            ],
            [
              -6,
              -6,
              1
            ],
            [
              -6,
              -7,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 135.0173213481903,
          "minimizing_points": [
            [
              -5,
              -5,
              0
            ],
            [
              -3,
              -3,
              0
            ],
            [
              -3,
              -2,
              0
            ],
            [
              -1,
              -3,
              0
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 123,
            "11": 30,
            "12": 2,
            "2": 4,
            "3": 7,
            "4": 54,
            "5": 35,
            "6": 178,
            "7": 188,
            "8": 266,
            "9": 535
          },
          "source_index": 909,
          "task_index": 22,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 1574,
          "coordinates": [
            [
              1,
              -2,
              0
            ],
            [
              5,
              -3,
              0
            ],
            [
              1,
              -5,
              0
            ],
            [
              0,
              -4,
              0
            ],
            [
              3,
              -2,
              0
            ],
            [
              6,
              -2,
              1
            ],
            [
              8,
              0,
              1
            ],
            [
              -2,
              -7,
              1
            ],
            [
              -2,
              -8,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 243.11616802215576,
          "minimizing_points": [
            [
              0,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 7,
            "11": 41,
            "12": 47,
            "13": 108,
            "14": 167,
            "15": 68,
            "16": 106,
            "17": 110,
            "18": 199,
            "19": 182,
            "2": 2,
            "20": 178,
            "21": 115,
            "22": 80,
            "23": 75,
            "24": 46,
            "25": 10,
            "26": 3,
            "3": 1,
            "5": 4,
            "6": 5,
            "7": 6,
            "8": 6,
            "9": 8
          },
          "source_index": 932,
          "task_index": 23,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 1600,
          "coordinates": [
            [
              -7,
              -8,
              0
            ],
            [
              1,
              -3,
              0
            ],
            [
              -2,
              -7,
              0
            ],
            [
              -7,
              -6,
              0
            ],
            [
              -2,
              -4,
              0
            ],
            [
              1,
              -5,
              1
            ],
            [
              2,
              -4,
              1
            ],
            [
              -6,
              -7,
              1
            ],
            [
              -5,
              -7,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 248.35412335395813,
          "minimizing_points": [
            [
              -1,
              -6,
              1
            ]
          ],
          "minimum_radon_count": 3,
          "radon_count_histogram": {
            "10": 40,
            "11": 57,
            "12": 89,
            "13": 124,
            "14": 215,
            "15": 274,
            "16": 343,
            "17": 139,
            "18": 136,
            "19": 80,
            "20": 21,
            "21": 4,
            "22": 3,
            "3": 1,
            "4": 2,
            "5": 6,
            "6": 13,
            "7": 14,
            "8": 23,
            "9": 16
          },
          "source_index": 995,
          "task_index": 24,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 2422,
          "coordinates": [
            [
              1,
              -3,
              0
            ],
            [
              3,
              -5,
              0
            ],
            [
              0,
              -6,
              0
            ],
            [
              -1,
              -5,
              0
            ],
            [
              2,
              -3,
              0
            ],
            [
              5,
              -4,
              1
            ],
            [
              7,
              0,
              1
            ],
            [
              -3,
              -9,
              1
            ],
            [
              -4,
              -9,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 465.1614968776703,
          "minimizing_points": [
            [
              -1,
              -6,
              0
            ],
            [
              1,
              -6,
              0
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 173,
            "11": 70,
            "12": 175,
            "13": 249,
            "14": 183,
            "15": 128,
            "16": 138,
            "17": 227,
            "18": 329,
            "19": 262,
            "2": 2,
            "20": 175,
            "21": 130,
            "22": 56,
            "23": 38,
            "24": 11,
            "25": 1,
            "3": 2,
            "4": 2,
            "6": 1,
            "7": 12,
            "8": 26,
            "9": 32
          },
          "source_index": 1021,
          "task_index": 25,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 1533,
          "coordinates": [
            [
              -1,
              -7,
              0
            ],
            [
              4,
              -4,
              0
            ],
            [
              0,
              -7,
              0
            ],
            [
              -2,
              -6,
              0
            ],
            [
              2,
              -1,
              0
            ],
            [
              2,
              -5,
              1
            ],
            [
              9,
              -1,
              1
            ],
            [
              -2,
              -6,
              1
            ],
            [
              0,
              -6,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 272.51558566093445,
          "minimizing_points": [
            [
              -2,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              1,
              -2,
              0
            ],
            [
              2,
              -6,
              0
            ],
            [
              3,
              -5,
              0
            ],
            [
              5,
              -3,
              0
            ]
          ],
          "minimum_radon_count": 4,
          "radon_count_histogram": {
            "10": 234,
            "11": 420,
            "12": 365,
            "13": 95,
            "14": 55,
            "15": 9,
            "4": 6,
            "5": 12,
            "6": 29,
            "7": 126,
            "8": 73,
            "9": 109
          },
          "source_index": 1047,
          "task_index": 26,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 1433,
          "coordinates": [
            [
              -3,
              -6,
              0
            ],
            [
              1,
              -5,
              0
            ],
            [
              0,
              -7,
              0
            ],
            [
              -4,
              -8,
              0
            ],
            [
              0,
              -5,
              0
            ],
            [
              4,
              -3,
              1
            ],
            [
              5,
              -3,
              1
            ],
            [
              -4,
              -8,
              1
            ],
            [
              -2,
              -8,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 196.4322829246521,
          "minimizing_points": [
            [
              -5,
              -8,
              0
            ],
            [
              -4,
              -9,
              0
            ],
            [
              -3,
              -8,
              0
            ],
            [
              1,
              -6,
              0
            ],
            [
              2,
              -6,
              0
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 140,
            "11": 110,
            "12": 83,
            "13": 67,
            "14": 75,
            "15": 70,
            "16": 44,
            "17": 27,
            "18": 35,
            "19": 2,
            "2": 5,
            "3": 8,
            "4": 7,
            "5": 27,
            "6": 129,
            "7": 161,
            "8": 209,
            "9": 234
          },
          "source_index": 1085,
          "task_index": 27,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 702,
          "coordinates": [
            [
              0,
              -4,
              0
            ],
            [
              2,
              -1,
              0
            ],
            [
              2,
              -3,
              0
            ],
            [
              -3,
              -4,
              0
            ],
            [
              -1,
              -2,
              0
            ],
            [
              1,
              -3,
              1
            ],
            [
              4,
              -1,
              1
            ],
            [
              -3,
              -4,
              1
            ],
            [
              -3,
              -5,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 64.24220156669617,
          "minimizing_points": [
            [
              -3,
              -3,
              0
            ],
            [
              -1,
              -3,
              2
            ],
            [
              1,
              -1,
              0
            ]
          ],
          "minimum_radon_count": 3,
          "radon_count_histogram": {
            "10": 31,
            "11": 12,
            "12": 6,
            "3": 3,
            "4": 10,
            "5": 24,
            "6": 75,
            "7": 279,
            "8": 187,
            "9": 75
          },
          "source_index": 1265,
          "task_index": 28,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 1615,
          "coordinates": [
            [
              0,
              -3,
              0
            ],
            [
              5,
              -2,
              0
            ],
            [
              2,
              -4,
              0
            ],
            [
              -2,
              -5,
              0
            ],
            [
              3,
              -1,
              0
            ],
            [
              6,
              -1,
              1
            ],
            [
              7,
              0,
              1
            ],
            [
              -1,
              -5,
              1
            ],
            [
              1,
              -5,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 208.57727980613708,
          "minimizing_points": [
            [
              4,
              -3,
              0
            ],
            [
              5,
              -3,
              0
            ],
            [
              6,
              0,
              1
            ]
          ],
          "minimum_radon_count": 3,
          "radon_count_histogram": {
            "10": 81,
            "11": 153,
            "12": 124,
            "13": 330,
            "14": 414,
            "15": 132,
            "16": 89,
            "17": 19,
            "3": 3,
            "4": 12,
            "5": 21,
            "6": 4,
            "7": 9,
            "8": 84,
            "9": 140
          },
          "source_index": 1268,
          "task_index": 29,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 1518,
          "coordinates": [
            [
              -7,
              -4,
              0
            ],
            [
              -4,
              -2,
              0
            ],
            [
              -5,
              -3,
              0
            ],
            [
              -9,
              -4,
              0
            ],
            [
              -6,
              -2,
              0
            ],
            [
              -4,
              -3,
              1
            ],
            [
              -2,
              -2,
              1
            ],
            [
              -9,
              -4,
              1
            ],
            [
              -7,
              -4,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 115.37794589996338,
          "minimizing_points": [
            [
              -10,
              -3,
              0
            ],
            [
              -9,
              -3,
              0
            ],
            [
              -9,
              -3,
              6
            ],
            [
              -9,
              -3,
              7
            ],
            [
              -8,
              -3,
              0
            ],
            [
              -8,
              -3,
              4
            ],
            [
              -8,
              -3,
              5
            ],
            [
              -8,
              -3,
              6
            ],
            [
              -8,
              -3,
              7
            ],
            [
              -7,
              -3,
              2
            ],
            [
              -7,
              -3,
              3
            ],
            [
              -7,
              -3,
              4
            ],
            [
              -7,
              -3,
              5
            ],
            [
              -7,
              -3,
              6
            ],
            [
              -7,
              -3,
              7
            ],
            [
              -6,
              -3,
              2
            ],
            [
              -6,
              -3,
              3
            ],
            [
              -6,
              -3,
              4
            ],
            [
              -6,
              -3,
              5
            ],
            [
              -6,
              -3,
              6
            ],
            [
              -6,
              -3,
              7
            ],
            [
              -5,
              -3,
              2
            ],
            [
              -5,
              -3,
              3
            ],
            [
              -5,
              -3,
              4
            ],
            [
              -5,
              -3,
              5
            ],
            [
              -5,
              -3,
              6
            ],
            [
              -5,
              -3,
              7
            ],
            [
              -4,
              -3,
              2
            ],
            [
              -4,
              -3,
              3
            ],
            [
              -4,
              -3,
              4
            ],
            [
              -4,
              -3,
              5
            ],
            [
              -4,
              -3,
              6
            ],
            [
              -4,
              -3,
              7
            ],
            [
              -4,
              -1,
              0
            ],
            [
              -3,
              -3,
              3
            ],
            [
              -3,
              -3,
              4
            ],
            [
              -3,
              -3,
              5
            ],
            [
              -3,
              -3,
              6
            ],
            [
              -3,
              -3,
              7
            ],
            [
              -2,
              -3,
              4
            ],
            [
              -2,
              -3,
              5
            ],
            [
              -2,
              -3,
              6
            ],
            [
              -2,
              -3,
              7
            ],
            [
              -1,
              -3,
              5
            ],
            [
              -1,
              -3,
              6
            ],
            [
              -1,
              -3,
              7
            ],
            [
              0,
              -3,
              6
            ],
            [
              0,
              -3,
              7
            ],
            [
              1,
              -3,
              7
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "2": 49,
            "3": 35,
            "4": 507,
            "5": 789,
            "6": 133,
            "7": 5
          },
          "source_index": 1273,
          "task_index": 30,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 1803,
          "coordinates": [
            [
              -4,
              -7,
              0
            ],
            [
              0,
              -6,
              0
            ],
            [
              -2,
              -8,
              0
            ],
            [
              -4,
              -9,
              0
            ],
            [
              -1,
              -5,
              0
            ],
            [
              4,
              -4,
              1
            ],
            [
              4,
              -2,
              1
            ],
            [
              -5,
              -9,
              1
            ],
            [
              -3,
              -8,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 262.1224801540375,
          "minimizing_points": [
            [
              0,
              -5,
              0
            ],
            [
              1,
              -4,
              0
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 114,
            "11": 515,
            "12": 202,
            "13": 273,
            "14": 136,
            "15": 37,
            "16": 17,
            "2": 2,
            "3": 5,
            "4": 5,
            "5": 9,
            "6": 55,
            "7": 128,
            "8": 167,
            "9": 138
          },
          "source_index": 1361,
          "task_index": 31,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 1480,
          "coordinates": [
            [
              2,
              -1,
              0
            ],
            [
              6,
              -2,
              0
            ],
            [
              2,
              -4,
              0
            ],
            [
              1,
              -3,
              0
            ],
            [
              4,
              -1,
              0
            ],
            [
              7,
              -1,
              1
            ],
            [
              9,
              1,
              1
            ],
            [
              -1,
              -6,
              1
            ],
            [
              -1,
              -7,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 221.40843105316162,
          "minimizing_points": [
            [
              1,
              -4,
              0
            ],
            [
              1,
              -2,
              0
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 7,
            "11": 43,
            "12": 44,
            "13": 113,
            "14": 184,
            "15": 97,
            "16": 128,
            "17": 187,
            "18": 173,
            "19": 157,
            "2": 2,
            "20": 98,
            "21": 135,
            "22": 68,
            "23": 16,
            "3": 1,
            "5": 4,
            "6": 6,
            "7": 5,
            "8": 4,
            "9": 8
          },
          "source_index": 1390,
          "task_index": 32,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 1091,
          "coordinates": [
            [
              -9,
              -8,
              0
            ],
            [
              2,
              1,
              0
            ],
            [
              -6,
              -7,
              0
            ],
            [
              -6,
              -4,
              0
            ],
            [
              2,
              2,
              0
            ],
            [
              -7,
              -8,
              1
            ],
            [
              1,
              -4,
              1
            ],
            [
              -9,
              -7,
              1
            ],
            [
              -10,
              -8,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 257.85810565948486,
          "minimizing_points": [
            [
              -10,
              -9,
              1
            ]
          ],
          "minimum_radon_count": 4,
          "radon_count_histogram": {
            "10": 12,
            "11": 16,
            "12": 19,
            "13": 40,
            "14": 65,
            "15": 54,
            "16": 77,
            "17": 89,
            "18": 103,
            "19": 43,
            "20": 72,
            "21": 107,
            "22": 134,
            "23": 90,
            "24": 69,
            "25": 34,
            "26": 24,
            "4": 1,
            "6": 4,
            "7": 5,
            "8": 17,
            "9": 16
          },
          "source_index": 1409,
          "task_index": 33,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 1375,
          "coordinates": [
            [
              -3,
              -10,
              0
            ],
            [
              -2,
              -6,
              0
            ],
            [
              -2,
              -9,
              0
            ],
            [
              -5,
              -10,
              0
            ],
            [
              -4,
              -6,
              0
            ],
            [
              -2,
              -8,
              1
            ],
            [
              -1,
              -7,
              1
            ],
            [
              -6,
              -9,
              1
            ],
            [
              -6,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 153.58896446228027,
          "minimizing_points": [
            [
              -5,
              -10,
              1
            ],
            [
              -1,
              -6,
              1
            ]
          ],
          "minimum_radon_count": 3,
          "radon_count_histogram": {
            "10": 237,
            "11": 277,
            "12": 245,
            "13": 43,
            "14": 6,
            "3": 2,
            "4": 14,
            "5": 33,
            "6": 34,
            "7": 79,
            "8": 217,
            "9": 188
          },
          "source_index": 1422,
          "task_index": 34,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 2363,
          "coordinates": [
            [
              0,
              -7,
              0
            ],
            [
              4,
              -6,
              0
            ],
            [
              3,
              -8,
              0
            ],
            [
              -1,
              -9,
              0
            ],
            [
              3,
              -6,
              0
            ],
            [
              7,
              -5,
              1
            ],
            [
              8,
              -4,
              1
            ],
            [
              0,
              -9,
              1
            ],
            [
              2,
              -9,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 383.4655725955963,
          "minimizing_points": [
            [
              -2,
              -9,
              0
            ],
            [
              -1,
              -10,
              0
            ],
            [
              0,
              -9,
              0
            ],
            [
              4,
              -7,
              0
            ],
            [
              5,
              -7,
              0
            ],
            [
              6,
              -7,
              0
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 169,
            "11": 97,
            "12": 164,
            "13": 153,
            "14": 66,
            "15": 116,
            "16": 135,
            "17": 86,
            "18": 145,
            "19": 270,
            "2": 6,
            "20": 275,
            "21": 151,
            "22": 112,
            "23": 54,
            "24": 40,
            "25": 27,
            "26": 29,
            "27": 9,
            "28": 6,
            "29": 2,
            "3": 8,
            "4": 6,
            "5": 9,
            "6": 11,
            "7": 30,
            "8": 58,
            "9": 129
          },
          "source_index": 1513,
          "task_index": 35,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 1844,
          "coordinates": [
            [
              -3,
              -9,
              0
            ],
            [
              2,
              -7,
              0
            ],
            [
              1,
              -9,
              0
            ],
            [
              -2,
              -8,
              0
            ],
            [
              1,
              -6,
              0
            ],
            [
              5,
              -6,
              1
            ],
            [
              6,
              -5,
              1
            ],
            [
              -2,
              -8,
              1
            ],
            [
              -1,
              -8,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 239.23429083824158,
          "minimizing_points": [
            [
              -3,
              -10,
              0
            ],
            [
              2,
              -8,
              0
            ],
            [
              2,
              -6,
              0
            ],
            [
              3,
              -7,
              1
            ]
          ],
          "minimum_radon_count": 3,
          "radon_count_histogram": {
            "10": 148,
            "11": 108,
            "12": 216,
            "13": 543,
            "14": 200,
            "15": 102,
            "16": 56,
            "17": 76,
            "18": 8,
            "3": 4,
            "4": 5,
            "5": 5,
            "6": 49,
            "7": 74,
            "8": 87,
            "9": 163
          },
          "source_index": 1525,
          "task_index": 36,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 2187,
          "coordinates": [
            [
              2,
              -7,
              0
            ],
            [
              7,
              -5,
              0
            ],
            [
              4,
              -8,
              0
            ],
            [
              2,
              -8,
              0
            ],
            [
              6,
              -5,
              0
            ],
            [
              8,
              -4,
              1
            ],
            [
              9,
              -3,
              1
            ],
            [
              1,
              -8,
              1
            ],
            [
              3,
              -8,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 304.08193373680115,
          "minimizing_points": [
            [
              3,
              -6,
              0
            ],
            [
              7,
              -6,
              0
            ],
            [
              8,
              -3,
              1
            ]
          ],
          "minimum_radon_count": 3,
          "radon_count_histogram": {
            "10": 205,
            "11": 69,
            "12": 154,
            "13": 465,
            "14": 242,
            "15": 99,
            "16": 102,
            "17": 62,
            "18": 43,
            "19": 10,
            "3": 3,
            "4": 25,
            "5": 101,
            "6": 62,
            "7": 161,
            "8": 233,
            "9": 151
          },
          "source_index": 1565,
          "task_index": 37,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 2394,
          "coordinates": [
            [
              2,
              -10,
              0
            ],
            [
              5,
              -5,
              0
            ],
            [
              3,
              -9,
              0
            ],
            [
              2,
              -9,
              0
            ],
            [
              4,
              -5,
              0
            ],
            [
              5,
              -7,
              1
            ],
            [
              7,
              -5,
              1
            ],
            [
              1,
              -10,
              1
            ],
            [
              0,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 321.98230934143066,
          "minimizing_points": [
            [
              3,
              -6,
              0
            ],
            [
              5,
              -6,
              0
            ],
            [
              5,
              -4,
              0
            ],
            [
              6,
              -2,
              0
            ],
            [
              7,
              0,
              0
            ],
            [
              8,
              2,
              0
            ],
            [
              9,
              4,
              0
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 161,
            "11": 257,
            "12": 131,
            "13": 193,
            "14": 200,
            "15": 479,
            "16": 106,
            "17": 43,
            "18": 34,
            "19": 70,
            "2": 7,
            "20": 4,
            "21": 1,
            "4": 4,
            "5": 11,
            "6": 68,
            "7": 173,
            "8": 207,
            "9": 245
          },
          "source_index": 1567,
          "task_index": 38,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 1305,
          "coordinates": [
            [
              1,
              -3,
              0
            ],
            [
              5,
              -2,
              0
            ],
            [
              4,
              -4,
              0
            ],
            [
              0,
              -5,
              0
            ],
            [
              4,
              -2,
              0
            ],
            [
              8,
              0,
              1
            ],
            [
              9,
              0,
              1
            ],
            [
              0,
              -5,
              1
            ],
            [
              2,
              -5,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 156.5221574306488,
          "minimizing_points": [
            [
              -1,
              -5,
              0
            ],
            [
              0,
              -6,
              0
            ],
            [
              1,
              -5,
              0
            ],
            [
              5,
              -3,
              0
            ],
            [
              6,
              -3,
              0
            ],
            [
              7,
              -3,
              0
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 106,
            "11": 90,
            "12": 198,
            "13": 148,
            "14": 135,
            "15": 91,
            "16": 38,
            "2": 6,
            "3": 10,
            "4": 5,
            "5": 13,
            "6": 53,
            "7": 60,
            "8": 124,
            "9": 228
          },
          "source_index": 1629,
          "task_index": 39,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 1900,
          "coordinates": [
            [
              0,
              -3,
              0
            ],
            [
              3,
              -4,
              0
            ],
            [
              1,
              -5,
              0
            ],
            [
              -1,
              -5,
              0
            ],
            [
              2,
              -3,
              0
            ],
            [
              8,
              -1,
              1
            ],
            [
              8,
              1,
              1
            ],
            [
              -1,
              -6,
              1
            ],
            [
              1,
              -5,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 268.6541950702667,
          "minimizing_points": [
            [
              -10,
              -4,
              0
            ],
            [
              -9,
              -4,
              0
            ],
            [
              -8,
              -4,
              0
            ],
            [
              -7,
              -4,
              0
            ],
            [
              -6,
              -4,
              0
            ],
            [
              -5,
              -4,
              0
            ],
            [
              -4,
              -4,
              0
            ],
            [
              -3,
              -4,
              0
            ],
            [
              -2,
              -4,
              0
            ],
            [
              -1,
              -4,
              0
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 85,
            "11": 192,
            "12": 215,
            "13": 155,
            "14": 147,
            "15": 434,
            "16": 149,
            "17": 68,
            "18": 26,
            "19": 7,
            "2": 10,
            "20": 13,
            "5": 10,
            "6": 17,
            "7": 38,
            "8": 115,
            "9": 219
          },
          "source_index": 1652,
          "task_index": 40,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 2339,
          "coordinates": [
            [
              -5,
              -8,
              0
            ],
            [
              -1,
              -7,
              0
            ],
            [
              -2,
              -9,
              0
            ],
            [
              -6,
              -10,
              0
            ],
            [
              -2,
              -7,
              0
            ],
            [
              2,
              -6,
              1
            ],
            [
              3,
              -5,
              1
            ],
            [
              -5,
              -10,
              1
            ],
            [
              -3,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 343.6571395397186,
          "minimizing_points": [
            [
              -7,
              -10,
              0
            ],
            [
              -5,
              -10,
              0
            ],
            [
              -1,
              -8,
              0
            ],
            [
              0,
              -8,
              0
            ],
            [
              1,
              -8,
              0
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 179,
            "11": 127,
            "12": 154,
            "13": 70,
            "14": 284,
            "15": 363,
            "16": 296,
            "17": 131,
            "18": 62,
            "19": 69,
            "2": 5,
            "20": 27,
            "21": 46,
            "22": 25,
            "3": 5,
            "4": 4,
            "5": 9,
            "6": 16,
            "7": 63,
            "8": 179,
            "9": 225
          },
          "source_index": 1655,
          "task_index": 41,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 1659,
          "coordinates": [
            [
              -1,
              -5,
              0
            ],
            [
              2,
              -3,
              0
            ],
            [
              2,
              -4,
              0
            ],
            [
              -3,
              -5,
              0
            ],
            [
              0,
              -3,
              0
            ],
            [
              2,
              -4,
              1
            ],
            [
              3,
              -3,
              1
            ],
            [
              -4,
              -5,
              1
            ],
            [
              -2,
              -5,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 148.259503364563,
          "minimizing_points": [
            [
              -10,
              -4,
              0
            ],
            [
              -9,
              -4,
              0
            ],
            [
              -8,
              -4,
              0
            ],
            [
              -7,
              -4,
              0
            ],
            [
              -6,
              -4,
              0
            ],
            [
              -5,
              -4,
              0
            ],
            [
              -4,
              -4,
              0
            ],
            [
              -3,
              -4,
              0
            ],
            [
              -2,
              -4,
              0
            ],
            [
              -1,
              -4,
              2
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 98,
            "11": 3,
            "2": 10,
            "3": 71,
            "4": 31,
            "5": 101,
            "6": 265,
            "7": 228,
            "8": 495,
            "9": 357
          },
          "source_index": 1682,
          "task_index": 42,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 1980,
          "coordinates": [
            [
              -6,
              -8,
              0
            ],
            [
              -1,
              -7,
              0
            ],
            [
              -4,
              -9,
              0
            ],
            [
              -7,
              -10,
              0
            ],
            [
              -3,
              -7,
              0
            ],
            [
              2,
              -6,
              1
            ],
            [
              1,
              -5,
              1
            ],
            [
              -7,
              -10,
              1
            ],
            [
              -5,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 310.6500973701477,
          "minimizing_points": [
            [
              -6,
              -10,
              0
            ],
            [
              -2,
              -8,
              0
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 96,
            "11": 86,
            "12": 86,
            "13": 154,
            "14": 80,
            "15": 45,
            "16": 251,
            "17": 61,
            "18": 140,
            "19": 63,
            "2": 2,
            "20": 3,
            "4": 5,
            "5": 19,
            "6": 58,
            "7": 231,
            "8": 377,
            "9": 223
          },
          "source_index": 1754,
          "task_index": 43,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 1754,
          "coordinates": [
            [
              1,
              -5,
              0
            ],
            [
              4,
              -3,
              0
            ],
            [
              4,
              -4,
              0
            ],
            [
              -1,
              -5,
              0
            ],
            [
              2,
              -3,
              0
            ],
            [
              4,
              -4,
              1
            ],
            [
              5,
              -3,
              1
            ],
            [
              -2,
              -5,
              1
            ],
            [
              0,
              -5,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 167.19236397743225,
          "minimizing_points": [
            [
              -10,
              -4,
              0
            ],
            [
              -9,
              -4,
              0
            ],
            [
              -8,
              -4,
              0
            ],
            [
              -7,
              -4,
              0
            ],
            [
              -6,
              -4,
              0
            ],
            [
              -5,
              -4,
              0
            ],
            [
              -4,
              -4,
              0
            ],
            [
              -3,
              -4,
              0
            ],
            [
              -2,
              -4,
              0
            ],
            [
              -1,
              -4,
              0
            ],
            [
              0,
              -4,
              0
            ],
            [
              1,
              -4,
              2
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 26,
            "11": 4,
            "2": 12,
            "3": 61,
            "4": 54,
            "5": 106,
            "6": 246,
            "7": 180,
            "8": 749,
            "9": 316
          },
          "source_index": 1777,
          "task_index": 44,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 1700,
          "coordinates": [
            [
              -2,
              -7,
              0
            ],
            [
              1,
              -2,
              0
            ],
            [
              -1,
              -6,
              0
            ],
            [
              -2,
              -6,
              0
            ],
            [
              0,
              -2,
              0
            ],
            [
              1,
              -4,
              1
            ],
            [
              3,
              -2,
              1
            ],
            [
              -3,
              -7,
              1
            ],
            [
              -4,
              -7,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 164.38233971595764,
          "minimizing_points": [
            [
              -1,
              -3,
              0
            ],
            [
              1,
              -3,
              0
            ],
            [
              1,
              -1,
              0
            ],
            [
              2,
              1,
              0
            ],
            [
              3,
              3,
              0
            ],
            [
              4,
              5,
              0
            ],
            [
              5,
              7,
              0
            ],
            [
              6,
              9,
              0
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 45,
            "11": 9,
            "12": 3,
            "2": 8,
            "4": 16,
            "5": 70,
            "6": 215,
            "7": 495,
            "8": 588,
            "9": 251
          },
          "source_index": 1778,
          "task_index": 45,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 2432,
          "coordinates": [
            [
              1,
              -3,
              0
            ],
            [
              5,
              -4,
              0
            ],
            [
              1,
              -6,
              0
            ],
            [
              0,
              -5,
              0
            ],
            [
              3,
              -3,
              0
            ],
            [
              6,
              -4,
              1
            ],
            [
              8,
              0,
              1
            ],
            [
              -2,
              -9,
              1
            ],
            [
              -3,
              -9,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 502.52715969085693,
          "minimizing_points": [
            [
              0,
              -6,
              0
            ],
            [
              0,
              -4,
              0
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 55,
            "11": 35,
            "12": 57,
            "13": 96,
            "14": 226,
            "15": 308,
            "16": 151,
            "17": 119,
            "18": 132,
            "19": 294,
            "2": 2,
            "20": 263,
            "21": 218,
            "22": 118,
            "23": 124,
            "24": 102,
            "25": 57,
            "26": 31,
            "27": 5,
            "3": 1,
            "5": 4,
            "6": 1,
            "7": 5,
            "8": 14,
            "9": 14
          },
          "source_index": 1836,
          "task_index": 46,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 1480,
          "coordinates": [
            [
              3,
              -6,
              0
            ],
            [
              7,
              -5,
              0
            ],
            [
              5,
              -10,
              0
            ],
            [
              4,
              -9,
              0
            ],
            [
              6,
              -4,
              0
            ],
            [
              7,
              -3,
              1
            ],
            [
              7,
              -2,
              1
            ],
            [
              2,
              -10,
              1
            ],
            [
              3,
              -9,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 213.42847514152527,
          "minimizing_points": [
            [
              5,
              -4,
              0
            ],
            [
              6,
              -5,
              1
            ],
            [
              7,
              -4,
              0
            ]
          ],
          "minimum_radon_count": 3,
          "radon_count_histogram": {
            "10": 36,
            "11": 69,
            "12": 158,
            "13": 132,
            "14": 171,
            "15": 148,
            "16": 90,
            "17": 139,
            "18": 268,
            "19": 156,
            "20": 41,
            "21": 18,
            "22": 1,
            "3": 3,
            "4": 4,
            "5": 6,
            "6": 13,
            "7": 4,
            "8": 5,
            "9": 18
          },
          "source_index": 1919,
          "task_index": 47,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 1395,
          "coordinates": [
            [
              0,
              -6,
              0
            ],
            [
              8,
              -1,
              0
            ],
            [
              5,
              -5,
              0
            ],
            [
              0,
              -4,
              0
            ],
            [
              5,
              -2,
              0
            ],
            [
              8,
              -3,
              1
            ],
            [
              9,
              -2,
              1
            ],
            [
              1,
              -5,
              1
            ],
            [
              2,
              -5,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 228.3670792579651,
          "minimizing_points": [
            [
              6,
              -4,
              1
            ]
          ],
          "minimum_radon_count": 3,
          "radon_count_histogram": {
            "10": 12,
            "11": 16,
            "12": 47,
            "13": 45,
            "14": 71,
            "15": 127,
            "16": 264,
            "17": 295,
            "18": 156,
            "19": 122,
            "20": 78,
            "21": 49,
            "22": 32,
            "23": 26,
            "24": 1,
            "3": 1,
            "4": 2,
            "5": 4,
            "6": 11,
            "7": 13,
            "8": 11,
            "9": 12
          },
          "source_index": 1972,
          "task_index": 48,
          "tested_candidates": 3190
        },
        {
          "bounds": [
            [
              -10,
              9
            ],
            [
              -10,
              9
            ],
            [
              0,
              7
            ]
          ],
          "convex_position_candidates": 1716,
          "coordinates": [
            [
              0,
              -9,
              0
            ],
            [
              2,
              -6,
              0
            ],
            [
              1,
              -8,
              0
            ],
            [
              -2,
              -9,
              0
            ],
            [
              -1,
              -6,
              0
            ],
            [
              0,
              -8,
              1
            ],
            [
              3,
              -6,
              1
            ],
            [
              -4,
              -9,
              1
            ],
            [
              -4,
              -10,
              1
            ],
            [
              0,
              0,
              3
            ]
          ],
          "elapsed_seconds": 217.68057942390442,
          "minimizing_points": [
            [
              -2,
              -10,
              0
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 140,
            "11": 210,
            "12": 288,
            "13": 198,
            "14": 283,
            "15": 50,
            "16": 11,
            "2": 1,
            "3": 4,
            "4": 15,
            "5": 71,
            "6": 47,
            "7": 68,
            "8": 169,
            "9": 161
          },
          "source_index": 1986,
          "task_index": 49,
          "tested_candidates": 3190
        }
      ]
    },
    "4d": {
      "convex_position_candidates": 173355,
      "elapsed_seconds": {
        "mean": 2146.2969140052796,
        "median": 1886.1538263559341,
        "sum": 107314.84570026398
      },
      "minimum_radon_count": 2,
      "per_seed_minimum_distribution": {
        "2": 40,
        "3": 9,
        "4": 1
      },
      "seeds": 50,
      "source_indices": [
        177,
        193,
        229,
        286,
        290,
        297,
        485,
        530,
        537,
        592,
        610,
        638,
        717,
        723,
        790,
        821,
        873,
        915,
        922,
        957,
        977,
        992,
        1014,
        1040,
        1067,
        1252,
        1268,
        1303,
        1324,
        1392,
        1394,
        1417,
        1536,
        1558,
        1566,
        1606,
        1664,
        1710,
        1741,
        1744,
        1763,
        1796,
        1818,
        1819,
        1839,
        1859,
        1876,
        1878,
        1881,
        1952
      ],
      "tested_candidates": 499000,
      "seed_records": [
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 2262,
          "coordinates": [
            [
              4,
              12,
              1,
              2
            ],
            [
              9,
              15,
              1,
              2
            ],
            [
              8,
              13,
              1,
              2
            ],
            [
              4,
              13,
              1,
              2
            ],
            [
              8,
              15,
              1,
              2
            ],
            [
              12,
              15,
              2,
              2
            ],
            [
              13,
              16,
              2,
              2
            ],
            [
              5,
              13,
              2,
              2
            ],
            [
              6,
              13,
              2,
              2
            ],
            [
              9,
              18,
              4,
              2
            ],
            [
              9,
              3,
              1,
              3
            ],
            [
              14,
              6,
              1,
              3
            ],
            [
              13,
              4,
              1,
              3
            ],
            [
              9,
              4,
              1,
              3
            ],
            [
              13,
              6,
              1,
              3
            ],
            [
              17,
              6,
              2,
              3
            ],
            [
              18,
              7,
              2,
              3
            ],
            [
              10,
              4,
              2,
              3
            ],
            [
              11,
              4,
              2,
              3
            ],
            [
              12,
              12,
              4,
              3
            ]
          ],
          "elapsed_seconds": 1027.1916019916534,
          "minimizing_points": [
            [
              3,
              12,
              1,
              2
            ],
            [
              5,
              12,
              1,
              2
            ],
            [
              8,
              3,
              1,
              3
            ],
            [
              10,
              3,
              1,
              3
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 65,
            "11": 32,
            "12": 32,
            "13": 45,
            "14": 134,
            "15": 696,
            "16": 776,
            "17": 65,
            "18": 48,
            "19": 26,
            "2": 4,
            "20": 8,
            "3": 14,
            "4": 37,
            "5": 23,
            "6": 55,
            "7": 55,
            "8": 94,
            "9": 53
          },
          "source_index": 177,
          "task_index": 50,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 3302,
          "coordinates": [
            [
              8,
              5,
              0,
              0
            ],
            [
              11,
              4,
              0,
              0
            ],
            [
              9,
              3,
              0,
              0
            ],
            [
              7,
              3,
              0,
              0
            ],
            [
              10,
              5,
              0,
              0
            ],
            [
              16,
              7,
              1,
              0
            ],
            [
              16,
              9,
              1,
              0
            ],
            [
              7,
              2,
              1,
              0
            ],
            [
              9,
              3,
              1,
              0
            ],
            [
              10,
              9,
              3,
              0
            ],
            [
              5,
              6,
              0,
              1
            ],
            [
              9,
              7,
              0,
              1
            ],
            [
              6,
              5,
              0,
              1
            ],
            [
              4,
              5,
              0,
              1
            ],
            [
              8,
              8,
              0,
              1
            ],
            [
              13,
              9,
              1,
              1
            ],
            [
              13,
              11,
              1,
              1
            ],
            [
              4,
              4,
              1,
              1
            ],
            [
              6,
              5,
              1,
              1
            ],
            [
              7,
              13,
              3,
              1
            ]
          ],
          "elapsed_seconds": 1344.867033481598,
          "minimizing_points": [
            [
              0,
              4,
              0,
              0
            ],
            [
              1,
              4,
              0,
              0
            ],
            [
              2,
              4,
              0,
              0
            ],
            [
              3,
              4,
              0,
              0
            ],
            [
              4,
              4,
              0,
              0
            ],
            [
              4,
              4,
              0,
              1
            ],
            [
              5,
              4,
              0,
              0
            ],
            [
              6,
              4,
              0,
              0
            ],
            [
              7,
              4,
              0,
              0
            ],
            [
              8,
              6,
              0,
              1
            ],
            [
              9,
              6,
              0,
              1
            ],
            [
              10,
              8,
              0,
              1
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 163,
            "11": 286,
            "12": 312,
            "13": 596,
            "14": 452,
            "15": 251,
            "16": 324,
            "17": 153,
            "18": 104,
            "19": 76,
            "2": 12,
            "20": 51,
            "21": 26,
            "22": 9,
            "23": 5,
            "24": 2,
            "25": 1,
            "3": 8,
            "4": 3,
            "5": 35,
            "6": 75,
            "7": 99,
            "8": 128,
            "9": 131
          },
          "source_index": 193,
          "task_index": 51,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 7582,
          "coordinates": [
            [
              11,
              1,
              0,
              3
            ],
            [
              15,
              4,
              0,
              3
            ],
            [
              15,
              2,
              0,
              3
            ],
            [
              10,
              1,
              0,
              3
            ],
            [
              12,
              3,
              0,
              3
            ],
            [
              14,
              2,
              1,
              3
            ],
            [
              17,
              4,
              1,
              3
            ],
            [
              10,
              1,
              1,
              3
            ],
            [
              12,
              1,
              1,
              3
            ],
            [
              19,
              15,
              3,
              3
            ],
            [
              11,
              8,
              1,
              4
            ],
            [
              15,
              11,
              1,
              4
            ],
            [
              15,
              9,
              1,
              4
            ],
            [
              10,
              8,
              1,
              4
            ],
            [
              12,
              10,
              1,
              4
            ],
            [
              14,
              9,
              2,
              4
            ],
            [
              17,
              11,
              2,
              4
            ],
            [
              10,
              8,
              2,
              4
            ],
            [
              10,
              7,
              2,
              4
            ],
            [
              14,
              17,
              4,
              4
            ]
          ],
          "elapsed_seconds": 4111.443243741989,
          "minimizing_points": [
            [
              10,
              2,
              0,
              3
            ],
            [
              10,
              9,
              1,
              4
            ],
            [
              14,
              4,
              0,
              3
            ],
            [
              14,
              11,
              1,
              4
            ],
            [
              16,
              4,
              0,
              3
            ],
            [
              16,
              11,
              1,
              4
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 235,
            "11": 239,
            "12": 447,
            "13": 930,
            "14": 2176,
            "15": 1182,
            "16": 772,
            "17": 523,
            "18": 287,
            "19": 257,
            "2": 6,
            "20": 110,
            "21": 51,
            "22": 24,
            "3": 5,
            "4": 23,
            "5": 29,
            "6": 118,
            "7": 47,
            "8": 55,
            "9": 66
          },
          "source_index": 229,
          "task_index": 52,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 2047,
          "coordinates": [
            [
              3,
              5,
              0,
              3
            ],
            [
              7,
              8,
              0,
              3
            ],
            [
              5,
              5,
              0,
              3
            ],
            [
              2,
              6,
              0,
              3
            ],
            [
              7,
              11,
              0,
              3
            ],
            [
              7,
              7,
              1,
              3
            ],
            [
              14,
              11,
              1,
              3
            ],
            [
              3,
              6,
              1,
              3
            ],
            [
              5,
              6,
              1,
              3
            ],
            [
              7,
              19,
              3,
              3
            ],
            [
              12,
              8,
              0,
              4
            ],
            [
              15,
              7,
              0,
              4
            ],
            [
              13,
              6,
              0,
              4
            ],
            [
              12,
              6,
              0,
              4
            ],
            [
              14,
              9,
              0,
              4
            ],
            [
              14,
              8,
              1,
              4
            ],
            [
              16,
              12,
              1,
              4
            ],
            [
              8,
              1,
              1,
              4
            ],
            [
              9,
              2,
              1,
              4
            ],
            [
              4,
              17,
              3,
              4
            ]
          ],
          "elapsed_seconds": 1257.0681366920471,
          "minimizing_points": [
            [
              11,
              7,
              0,
              4
            ],
            [
              13,
              9,
              0,
              4
            ],
            [
              13,
              10,
              0,
              4
            ],
            [
              15,
              9,
              0,
              4
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 94,
            "11": 141,
            "12": 133,
            "13": 153,
            "14": 140,
            "15": 111,
            "16": 106,
            "17": 112,
            "18": 103,
            "19": 112,
            "2": 4,
            "20": 72,
            "21": 57,
            "22": 50,
            "23": 82,
            "24": 46,
            "25": 67,
            "26": 38,
            "27": 152,
            "28": 32,
            "29": 28,
            "3": 9,
            "30": 11,
            "31": 14,
            "32": 13,
            "33": 12,
            "34": 1,
            "4": 2,
            "5": 9,
            "6": 7,
            "7": 18,
            "8": 54,
            "9": 64
          },
          "source_index": 286,
          "task_index": 53,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 1238,
          "coordinates": [
            [
              2,
              6,
              1,
              0
            ],
            [
              5,
              5,
              1,
              0
            ],
            [
              3,
              4,
              1,
              0
            ],
            [
              1,
              4,
              1,
              0
            ],
            [
              4,
              6,
              1,
              0
            ],
            [
              10,
              8,
              2,
              0
            ],
            [
              10,
              10,
              2,
              0
            ],
            [
              1,
              3,
              2,
              0
            ],
            [
              3,
              4,
              2,
              0
            ],
            [
              7,
              17,
              4,
              0
            ],
            [
              8,
              8,
              0,
              1
            ],
            [
              19,
              17,
              0,
              1
            ],
            [
              12,
              9,
              0,
              1
            ],
            [
              12,
              12,
              0,
              1
            ],
            [
              18,
              17,
              0,
              1
            ],
            [
              11,
              9,
              1,
              1
            ],
            [
              16,
              12,
              1,
              1
            ],
            [
              7,
              8,
              1,
              1
            ],
            [
              7,
              7,
              1,
              1
            ],
            [
              6,
              18,
              3,
              1
            ]
          ],
          "elapsed_seconds": 757.779173374176,
          "minimizing_points": [
            [
              0,
              5,
              1,
              0
            ],
            [
              1,
              5,
              1,
              0
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 93,
            "11": 73,
            "12": 65,
            "13": 102,
            "14": 47,
            "15": 42,
            "16": 50,
            "17": 32,
            "18": 114,
            "19": 108,
            "2": 2,
            "20": 34,
            "21": 68,
            "22": 65,
            "23": 42,
            "24": 57,
            "25": 42,
            "26": 27,
            "27": 13,
            "28": 6,
            "29": 5,
            "30": 4,
            "31": 5,
            "32": 3,
            "33": 2,
            "35": 1,
            "5": 4,
            "6": 10,
            "7": 31,
            "8": 45,
            "9": 46
          },
          "source_index": 290,
          "task_index": 54,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 1713,
          "coordinates": [
            [
              9,
              3,
              1,
              0
            ],
            [
              12,
              5,
              1,
              0
            ],
            [
              12,
              4,
              1,
              0
            ],
            [
              7,
              3,
              1,
              0
            ],
            [
              10,
              5,
              1,
              0
            ],
            [
              12,
              4,
              2,
              0
            ],
            [
              13,
              5,
              2,
              0
            ],
            [
              6,
              3,
              2,
              0
            ],
            [
              8,
              3,
              2,
              0
            ],
            [
              9,
              10,
              4,
              0
            ],
            [
              4,
              11,
              1,
              1
            ],
            [
              8,
              10,
              1,
              1
            ],
            [
              4,
              8,
              1,
              1
            ],
            [
              3,
              9,
              1,
              1
            ],
            [
              6,
              11,
              1,
              1
            ],
            [
              9,
              10,
              2,
              1
            ],
            [
              11,
              14,
              2,
              1
            ],
            [
              1,
              5,
              2,
              1
            ],
            [
              0,
              5,
              2,
              1
            ],
            [
              2,
              19,
              4,
              1
            ]
          ],
          "elapsed_seconds": 818.2373144626617,
          "minimizing_points": [
            [
              0,
              4,
              1,
              0
            ],
            [
              1,
              4,
              1,
              0
            ],
            [
              2,
              4,
              1,
              0
            ],
            [
              3,
              4,
              1,
              0
            ],
            [
              3,
              8,
              1,
              1
            ],
            [
              3,
              10,
              1,
              1
            ],
            [
              4,
              4,
              1,
              0
            ],
            [
              5,
              4,
              1,
              0
            ],
            [
              6,
              4,
              1,
              0
            ],
            [
              7,
              4,
              1,
              0
            ],
            [
              8,
              4,
              1,
              0
            ],
            [
              9,
              4,
              3,
              0
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 404,
            "11": 216,
            "12": 64,
            "13": 51,
            "14": 55,
            "15": 30,
            "16": 31,
            "17": 37,
            "18": 86,
            "19": 86,
            "2": 12,
            "20": 75,
            "21": 38,
            "22": 35,
            "23": 21,
            "24": 10,
            "25": 19,
            "26": 15,
            "27": 16,
            "28": 25,
            "29": 5,
            "3": 18,
            "30": 17,
            "32": 5,
            "33": 6,
            "34": 1,
            "35": 1,
            "4": 25,
            "5": 23,
            "6": 34,
            "7": 34,
            "8": 101,
            "9": 117
          },
          "source_index": 297,
          "task_index": 55,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 1607,
          "coordinates": [
            [
              8,
              5,
              0,
              0
            ],
            [
              13,
              4,
              0,
              0
            ],
            [
              11,
              2,
              0,
              0
            ],
            [
              10,
              2,
              0,
              0
            ],
            [
              12,
              5,
              0,
              0
            ],
            [
              11,
              6,
              1,
              0
            ],
            [
              11,
              8,
              1,
              0
            ],
            [
              7,
              1,
              1,
              0
            ],
            [
              8,
              0,
              1,
              0
            ],
            [
              1,
              6,
              3,
              0
            ],
            [
              5,
              5,
              1,
              1
            ],
            [
              9,
              6,
              1,
              1
            ],
            [
              7,
              4,
              1,
              1
            ],
            [
              5,
              3,
              1,
              1
            ],
            [
              8,
              7,
              1,
              1
            ],
            [
              13,
              8,
              2,
              1
            ],
            [
              13,
              10,
              2,
              1
            ],
            [
              4,
              3,
              2,
              1
            ],
            [
              6,
              4,
              2,
              1
            ],
            [
              8,
              17,
              4,
              1
            ]
          ],
          "elapsed_seconds": 741.6136257648468,
          "minimizing_points": [
            [
              9,
              7,
              1,
              1
            ],
            [
              10,
              8,
              1,
              1
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 148,
            "11": 43,
            "12": 47,
            "13": 65,
            "14": 141,
            "15": 58,
            "16": 39,
            "17": 38,
            "18": 36,
            "19": 46,
            "2": 2,
            "20": 81,
            "21": 91,
            "22": 105,
            "23": 93,
            "24": 116,
            "25": 50,
            "26": 9,
            "27": 4,
            "28": 1,
            "3": 5,
            "4": 12,
            "5": 16,
            "6": 39,
            "7": 78,
            "8": 117,
            "9": 127
          },
          "source_index": 485,
          "task_index": 56,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 4543,
          "coordinates": [
            [
              11,
              10,
              1,
              1
            ],
            [
              15,
              12,
              1,
              1
            ],
            [
              15,
              8,
              1,
              1
            ],
            [
              12,
              8,
              1,
              1
            ],
            [
              14,
              13,
              1,
              1
            ],
            [
              16,
              12,
              2,
              1
            ],
            [
              15,
              16,
              2,
              1
            ],
            [
              12,
              9,
              2,
              1
            ],
            [
              13,
              9,
              2,
              1
            ],
            [
              1,
              19,
              4,
              1
            ],
            [
              8,
              5,
              0,
              2
            ],
            [
              15,
              7,
              0,
              2
            ],
            [
              14,
              6,
              0,
              2
            ],
            [
              10,
              5,
              0,
              2
            ],
            [
              13,
              8,
              0,
              2
            ],
            [
              17,
              7,
              1,
              2
            ],
            [
              18,
              11,
              1,
              2
            ],
            [
              10,
              6,
              1,
              2
            ],
            [
              11,
              6,
              1,
              2
            ],
            [
              9,
              17,
              3,
              2
            ]
          ],
          "elapsed_seconds": 3052.4050636291504,
          "minimizing_points": [
            [
              0,
              6,
              0,
              2
            ],
            [
              1,
              6,
              0,
              2
            ],
            [
              2,
              6,
              0,
              2
            ],
            [
              3,
              6,
              0,
              2
            ],
            [
              4,
              6,
              0,
              2
            ],
            [
              5,
              6,
              0,
              2
            ],
            [
              6,
              6,
              0,
              2
            ],
            [
              7,
              6,
              0,
              2
            ],
            [
              8,
              6,
              0,
              2
            ],
            [
              9,
              6,
              0,
              2
            ]
          ],
          "minimum_radon_count": 3,
          "radon_count_histogram": {
            "10": 79,
            "11": 72,
            "12": 59,
            "13": 90,
            "14": 110,
            "15": 113,
            "16": 235,
            "17": 193,
            "18": 412,
            "19": 369,
            "20": 272,
            "21": 221,
            "22": 312,
            "23": 321,
            "24": 277,
            "25": 243,
            "26": 147,
            "27": 123,
            "28": 85,
            "29": 103,
            "3": 10,
            "30": 78,
            "31": 70,
            "32": 45,
            "33": 32,
            "34": 43,
            "35": 31,
            "36": 14,
            "37": 5,
            "38": 1,
            "4": 6,
            "5": 83,
            "6": 50,
            "7": 70,
            "8": 95,
            "9": 74
          },
          "source_index": 530,
          "task_index": 57,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 4188,
          "coordinates": [
            [
              6,
              4,
              1,
              1
            ],
            [
              11,
              6,
              1,
              1
            ],
            [
              8,
              3,
              1,
              1
            ],
            [
              6,
              3,
              1,
              1
            ],
            [
              10,
              6,
              1,
              1
            ],
            [
              12,
              7,
              2,
              1
            ],
            [
              13,
              8,
              2,
              1
            ],
            [
              5,
              3,
              2,
              1
            ],
            [
              7,
              3,
              2,
              1
            ],
            [
              2,
              17,
              4,
              1
            ],
            [
              8,
              5,
              1,
              2
            ],
            [
              13,
              6,
              1,
              2
            ],
            [
              10,
              4,
              1,
              2
            ],
            [
              6,
              3,
              1,
              2
            ],
            [
              11,
              7,
              1,
              2
            ],
            [
              14,
              7,
              2,
              2
            ],
            [
              15,
              8,
              2,
              2
            ],
            [
              7,
              3,
              2,
              2
            ],
            [
              10,
              4,
              2,
              2
            ],
            [
              18,
              17,
              4,
              2
            ]
          ],
          "elapsed_seconds": 2254.89657664299,
          "minimizing_points": [
            [
              6,
              3,
              2,
              2
            ],
            [
              7,
              2,
              2,
              2
            ],
            [
              7,
              5,
              1,
              1
            ],
            [
              8,
              3,
              2,
              2
            ],
            [
              11,
              5,
              1,
              1
            ],
            [
              12,
              5,
              1,
              2
            ],
            [
              13,
              5,
              1,
              2
            ]
          ],
          "minimum_radon_count": 3,
          "radon_count_histogram": {
            "10": 132,
            "11": 219,
            "12": 115,
            "13": 162,
            "14": 909,
            "15": 835,
            "16": 453,
            "17": 314,
            "18": 82,
            "19": 69,
            "20": 69,
            "21": 43,
            "22": 58,
            "23": 49,
            "24": 48,
            "25": 109,
            "26": 22,
            "27": 89,
            "28": 19,
            "29": 10,
            "3": 7,
            "30": 8,
            "31": 5,
            "32": 5,
            "33": 2,
            "34": 1,
            "4": 41,
            "5": 41,
            "6": 48,
            "7": 102,
            "8": 49,
            "9": 73
          },
          "source_index": 537,
          "task_index": 58,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 2198,
          "coordinates": [
            [
              4,
              8,
              1,
              3
            ],
            [
              14,
              17,
              1,
              3
            ],
            [
              8,
              10,
              1,
              3
            ],
            [
              9,
              14,
              1,
              3
            ],
            [
              13,
              18,
              1,
              3
            ],
            [
              5,
              8,
              2,
              3
            ],
            [
              14,
              13,
              2,
              3
            ],
            [
              4,
              10,
              2,
              3
            ],
            [
              3,
              9,
              2,
              3
            ],
            [
              10,
              16,
              4,
              3
            ],
            [
              6,
              7,
              1,
              4
            ],
            [
              10,
              10,
              1,
              4
            ],
            [
              10,
              8,
              1,
              4
            ],
            [
              5,
              7,
              1,
              4
            ],
            [
              7,
              9,
              1,
              4
            ],
            [
              9,
              8,
              2,
              4
            ],
            [
              12,
              10,
              2,
              4
            ],
            [
              5,
              7,
              2,
              4
            ],
            [
              5,
              6,
              2,
              4
            ],
            [
              14,
              19,
              4,
              4
            ]
          ],
          "elapsed_seconds": 1181.1927089691162,
          "minimizing_points": [
            [
              5,
              8,
              1,
              4
            ],
            [
              9,
              10,
              1,
              4
            ],
            [
              11,
              10,
              1,
              4
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 48,
            "11": 80,
            "12": 69,
            "13": 65,
            "14": 83,
            "15": 52,
            "16": 49,
            "17": 42,
            "18": 51,
            "19": 57,
            "2": 3,
            "20": 59,
            "21": 54,
            "22": 58,
            "23": 68,
            "24": 57,
            "25": 63,
            "26": 76,
            "27": 61,
            "28": 73,
            "29": 100,
            "3": 2,
            "30": 74,
            "31": 107,
            "32": 147,
            "33": 86,
            "34": 75,
            "35": 99,
            "36": 66,
            "37": 35,
            "38": 8,
            "39": 1,
            "4": 13,
            "5": 21,
            "6": 30,
            "7": 27,
            "8": 51,
            "9": 88
          },
          "source_index": 592,
          "task_index": 59,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 4508,
          "coordinates": [
            [
              9,
              15,
              0,
              1
            ],
            [
              14,
              16,
              0,
              1
            ],
            [
              11,
              14,
              0,
              1
            ],
            [
              7,
              13,
              0,
              1
            ],
            [
              12,
              17,
              0,
              1
            ],
            [
              15,
              17,
              1,
              1
            ],
            [
              16,
              18,
              1,
              1
            ],
            [
              8,
              13,
              1,
              1
            ],
            [
              10,
              13,
              1,
              1
            ],
            [
              10,
              18,
              3,
              1
            ],
            [
              5,
              1,
              0,
              2
            ],
            [
              15,
              7,
              0,
              2
            ],
            [
              6,
              1,
              0,
              2
            ],
            [
              12,
              8,
              0,
              2
            ],
            [
              16,
              10,
              0,
              2
            ],
            [
              7,
              1,
              1,
              2
            ],
            [
              9,
              0,
              1,
              2
            ],
            [
              4,
              8,
              1,
              2
            ],
            [
              5,
              5,
              1,
              2
            ],
            [
              18,
              13,
              3,
              2
            ]
          ],
          "elapsed_seconds": 4046.165095090866,
          "minimizing_points": [
            [
              13,
              15,
              0,
              1
            ],
            [
              14,
              15,
              0,
              1
            ],
            [
              15,
              18,
              1,
              1
            ]
          ],
          "minimum_radon_count": 3,
          "radon_count_histogram": {
            "10": 41,
            "11": 87,
            "12": 109,
            "13": 35,
            "14": 18,
            "15": 10,
            "16": 7,
            "17": 10,
            "18": 14,
            "19": 3,
            "20": 4,
            "21": 1,
            "22": 13,
            "23": 17,
            "24": 21,
            "25": 19,
            "26": 18,
            "27": 29,
            "28": 49,
            "29": 82,
            "3": 3,
            "30": 98,
            "31": 135,
            "32": 109,
            "33": 267,
            "34": 348,
            "35": 228,
            "36": 441,
            "37": 402,
            "38": 333,
            "39": 358,
            "4": 12,
            "40": 246,
            "41": 276,
            "42": 153,
            "43": 165,
            "44": 74,
            "45": 55,
            "46": 50,
            "47": 18,
            "48": 17,
            "49": 5,
            "5": 13,
            "50": 4,
            "6": 5,
            "7": 15,
            "8": 41,
            "9": 50
          },
          "source_index": 610,
          "task_index": 60,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 3054,
          "coordinates": [
            [
              7,
              7,
              1,
              0
            ],
            [
              8,
              5,
              1,
              0
            ],
            [
              6,
              4,
              1,
              0
            ],
            [
              5,
              5,
              1,
              0
            ],
            [
              8,
              7,
              1,
              0
            ],
            [
              12,
              6,
              2,
              0
            ],
            [
              12,
              10,
              2,
              0
            ],
            [
              1,
              1,
              2,
              0
            ],
            [
              2,
              1,
              2,
              0
            ],
            [
              4,
              11,
              4,
              0
            ],
            [
              3,
              4,
              0,
              1
            ],
            [
              14,
              13,
              0,
              1
            ],
            [
              6,
              4,
              0,
              1
            ],
            [
              7,
              8,
              0,
              1
            ],
            [
              13,
              13,
              0,
              1
            ],
            [
              6,
              5,
              1,
              1
            ],
            [
              11,
              8,
              1,
              1
            ],
            [
              2,
              4,
              1,
              1
            ],
            [
              2,
              3,
              1,
              1
            ],
            [
              13,
              17,
              3,
              1
            ]
          ],
          "elapsed_seconds": 2104.5889661312103,
          "minimizing_points": [
            [
              5,
              4,
              1,
              0
            ],
            [
              7,
              4,
              1,
              0
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 65,
            "11": 76,
            "12": 77,
            "13": 83,
            "14": 82,
            "15": 116,
            "16": 110,
            "17": 125,
            "18": 173,
            "19": 221,
            "2": 2,
            "20": 341,
            "21": 187,
            "22": 148,
            "23": 65,
            "24": 87,
            "25": 81,
            "26": 61,
            "27": 94,
            "28": 100,
            "29": 101,
            "3": 2,
            "30": 87,
            "31": 96,
            "32": 107,
            "33": 68,
            "34": 47,
            "35": 62,
            "36": 51,
            "37": 17,
            "38": 10,
            "39": 12,
            "40": 3,
            "41": 3,
            "6": 2,
            "7": 14,
            "8": 27,
            "9": 51
          },
          "source_index": 638,
          "task_index": 61,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 1561,
          "coordinates": [
            [
              16,
              13,
              0,
              0
            ],
            [
              18,
              12,
              0,
              0
            ],
            [
              17,
              10,
              0,
              0
            ],
            [
              15,
              11,
              0,
              0
            ],
            [
              18,
              13,
              0,
              0
            ],
            [
              17,
              12,
              1,
              0
            ],
            [
              19,
              16,
              1,
              0
            ],
            [
              12,
              6,
              1,
              0
            ],
            [
              14,
              8,
              1,
              0
            ],
            [
              11,
              11,
              3,
              0
            ],
            [
              9,
              13,
              1,
              1
            ],
            [
              14,
              14,
              1,
              1
            ],
            [
              11,
              12,
              1,
              1
            ],
            [
              7,
              11,
              1,
              1
            ],
            [
              12,
              15,
              1,
              1
            ],
            [
              15,
              15,
              2,
              1
            ],
            [
              16,
              16,
              2,
              1
            ],
            [
              8,
              11,
              2,
              1
            ],
            [
              11,
              12,
              2,
              1
            ],
            [
              3,
              14,
              4,
              1
            ]
          ],
          "elapsed_seconds": 555.0037915706635,
          "minimizing_points": [
            [
              14,
              12,
              0,
              0
            ],
            [
              15,
              10,
              0,
              0
            ],
            [
              15,
              12,
              0,
              0
            ],
            [
              17,
              14,
              0,
              0
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 66,
            "11": 32,
            "12": 48,
            "13": 50,
            "14": 35,
            "15": 42,
            "16": 69,
            "17": 39,
            "18": 29,
            "19": 4,
            "2": 4,
            "20": 2,
            "3": 12,
            "4": 19,
            "5": 43,
            "6": 31,
            "7": 381,
            "8": 405,
            "9": 250
          },
          "source_index": 717,
          "task_index": 62,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 5686,
          "coordinates": [
            [
              9,
              6,
              1,
              1
            ],
            [
              13,
              9,
              1,
              1
            ],
            [
              10,
              6,
              1,
              1
            ],
            [
              8,
              7,
              1,
              1
            ],
            [
              13,
              13,
              1,
              1
            ],
            [
              12,
              8,
              2,
              1
            ],
            [
              19,
              12,
              2,
              1
            ],
            [
              8,
              7,
              2,
              1
            ],
            [
              10,
              7,
              2,
              1
            ],
            [
              2,
              19,
              4,
              1
            ],
            [
              9,
              5,
              0,
              2
            ],
            [
              14,
              6,
              0,
              2
            ],
            [
              11,
              4,
              0,
              2
            ],
            [
              7,
              3,
              0,
              2
            ],
            [
              12,
              7,
              0,
              2
            ],
            [
              15,
              7,
              1,
              2
            ],
            [
              16,
              8,
              1,
              2
            ],
            [
              8,
              3,
              1,
              2
            ],
            [
              10,
              3,
              1,
              2
            ],
            [
              18,
              14,
              3,
              2
            ]
          ],
          "elapsed_seconds": 4477.761186599731,
          "minimizing_points": [
            [
              13,
              5,
              0,
              2
            ]
          ],
          "minimum_radon_count": 3,
          "radon_count_histogram": {
            "10": 171,
            "11": 71,
            "12": 121,
            "13": 463,
            "14": 2739,
            "15": 689,
            "16": 234,
            "17": 156,
            "18": 116,
            "19": 98,
            "20": 48,
            "21": 58,
            "22": 43,
            "23": 42,
            "24": 56,
            "25": 46,
            "26": 30,
            "27": 18,
            "28": 11,
            "29": 8,
            "3": 1,
            "30": 1,
            "31": 2,
            "32": 3,
            "33": 3,
            "4": 15,
            "5": 30,
            "6": 56,
            "7": 122,
            "8": 135,
            "9": 100
          },
          "source_index": 723,
          "task_index": 63,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 3506,
          "coordinates": [
            [
              10,
              11,
              1,
              1
            ],
            [
              12,
              9,
              1,
              1
            ],
            [
              9,
              8,
              1,
              1
            ],
            [
              8,
              9,
              1,
              1
            ],
            [
              11,
              11,
              1,
              1
            ],
            [
              14,
              10,
              2,
              1
            ],
            [
              16,
              14,
              2,
              1
            ],
            [
              6,
              5,
              2,
              1
            ],
            [
              5,
              5,
              2,
              1
            ],
            [
              1,
              19,
              4,
              1
            ],
            [
              5,
              2,
              1,
              2
            ],
            [
              9,
              5,
              1,
              2
            ],
            [
              8,
              2,
              1,
              2
            ],
            [
              6,
              1,
              1,
              2
            ],
            [
              7,
              5,
              1,
              2
            ],
            [
              8,
              3,
              2,
              2
            ],
            [
              11,
              5,
              2,
              2
            ],
            [
              4,
              2,
              2,
              2
            ],
            [
              4,
              1,
              2,
              2
            ],
            [
              8,
              10,
              4,
              2
            ]
          ],
          "elapsed_seconds": 2309.726821422577,
          "minimizing_points": [
            [
              5,
              1,
              1,
              2
            ],
            [
              7,
              1,
              1,
              2
            ],
            [
              8,
              8,
              1,
              1
            ],
            [
              10,
              8,
              1,
              1
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 540,
            "11": 250,
            "12": 785,
            "13": 68,
            "14": 346,
            "15": 127,
            "16": 103,
            "17": 160,
            "18": 147,
            "19": 83,
            "2": 4,
            "20": 65,
            "21": 38,
            "22": 46,
            "23": 46,
            "24": 36,
            "25": 29,
            "26": 46,
            "27": 23,
            "28": 31,
            "29": 32,
            "3": 3,
            "30": 16,
            "31": 35,
            "32": 19,
            "33": 57,
            "34": 15,
            "35": 10,
            "36": 10,
            "37": 3,
            "38": 6,
            "39": 2,
            "4": 28,
            "40": 3,
            "5": 17,
            "6": 20,
            "7": 69,
            "8": 75,
            "9": 113
          },
          "source_index": 790,
          "task_index": 64,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 3316,
          "coordinates": [
            [
              7,
              11,
              0,
              3
            ],
            [
              11,
              10,
              0,
              3
            ],
            [
              7,
              8,
              0,
              3
            ],
            [
              6,
              9,
              0,
              3
            ],
            [
              9,
              11,
              0,
              3
            ],
            [
              12,
              10,
              1,
              3
            ],
            [
              14,
              14,
              1,
              3
            ],
            [
              4,
              5,
              1,
              3
            ],
            [
              3,
              5,
              1,
              3
            ],
            [
              2,
              10,
              3,
              3
            ],
            [
              5,
              5,
              0,
              4
            ],
            [
              16,
              14,
              0,
              4
            ],
            [
              9,
              6,
              0,
              4
            ],
            [
              9,
              9,
              0,
              4
            ],
            [
              15,
              14,
              0,
              4
            ],
            [
              7,
              4,
              1,
              4
            ],
            [
              15,
              9,
              1,
              4
            ],
            [
              4,
              5,
              1,
              4
            ],
            [
              3,
              4,
              1,
              4
            ],
            [
              18,
              19,
              3,
              4
            ]
          ],
          "elapsed_seconds": 2402.228441476822,
          "minimizing_points": [
            [
              6,
              8,
              0,
              3
            ],
            [
              6,
              10,
              0,
              3
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 119,
            "11": 132,
            "12": 128,
            "13": 124,
            "14": 113,
            "15": 144,
            "16": 154,
            "17": 172,
            "18": 218,
            "19": 256,
            "2": 2,
            "20": 249,
            "21": 200,
            "22": 216,
            "23": 247,
            "24": 158,
            "25": 140,
            "26": 135,
            "27": 111,
            "28": 103,
            "29": 50,
            "3": 1,
            "30": 23,
            "31": 13,
            "32": 6,
            "5": 1,
            "6": 11,
            "7": 15,
            "8": 31,
            "9": 44
          },
          "source_index": 821,
          "task_index": 65,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 3441,
          "coordinates": [
            [
              10,
              7,
              0,
              0
            ],
            [
              15,
              6,
              0,
              0
            ],
            [
              15,
              5,
              0,
              0
            ],
            [
              12,
              4,
              0,
              0
            ],
            [
              14,
              7,
              0,
              0
            ],
            [
              13,
              8,
              1,
              0
            ],
            [
              13,
              10,
              1,
              0
            ],
            [
              9,
              3,
              1,
              0
            ],
            [
              10,
              2,
              1,
              0
            ],
            [
              5,
              17,
              3,
              0
            ],
            [
              7,
              8,
              0,
              1
            ],
            [
              11,
              7,
              0,
              1
            ],
            [
              8,
              6,
              0,
              1
            ],
            [
              6,
              6,
              0,
              1
            ],
            [
              9,
              8,
              0,
              1
            ],
            [
              13,
              9,
              1,
              1
            ],
            [
              14,
              11,
              1,
              1
            ],
            [
              5,
              4,
              1,
              1
            ],
            [
              6,
              4,
              1,
              1
            ],
            [
              5,
              8,
              3,
              1
            ]
          ],
          "elapsed_seconds": 1695.1415219306946,
          "minimizing_points": [
            [
              0,
              7,
              0,
              1
            ],
            [
              1,
              7,
              0,
              1
            ],
            [
              2,
              7,
              0,
              1
            ],
            [
              3,
              7,
              0,
              1
            ],
            [
              4,
              7,
              0,
              1
            ],
            [
              5,
              7,
              0,
              1
            ],
            [
              6,
              7,
              0,
              1
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 169,
            "11": 173,
            "12": 234,
            "13": 160,
            "14": 163,
            "15": 762,
            "16": 289,
            "17": 171,
            "18": 398,
            "19": 279,
            "2": 7,
            "20": 186,
            "21": 54,
            "22": 76,
            "23": 29,
            "3": 2,
            "4": 22,
            "5": 61,
            "6": 37,
            "7": 9,
            "8": 44,
            "9": 116
          },
          "source_index": 873,
          "task_index": 66,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 2522,
          "coordinates": [
            [
              14,
              6,
              1,
              0
            ],
            [
              18,
              9,
              1,
              0
            ],
            [
              16,
              7,
              1,
              0
            ],
            [
              12,
              6,
              1,
              0
            ],
            [
              15,
              8,
              1,
              0
            ],
            [
              17,
              7,
              2,
              0
            ],
            [
              19,
              8,
              2,
              0
            ],
            [
              12,
              6,
              2,
              0
            ],
            [
              14,
              6,
              2,
              0
            ],
            [
              15,
              17,
              4,
              0
            ],
            [
              10,
              6,
              1,
              1
            ],
            [
              13,
              8,
              1,
              1
            ],
            [
              13,
              7,
              1,
              1
            ],
            [
              8,
              6,
              1,
              1
            ],
            [
              11,
              8,
              1,
              1
            ],
            [
              13,
              7,
              2,
              1
            ],
            [
              14,
              8,
              2,
              1
            ],
            [
              7,
              6,
              2,
              1
            ],
            [
              9,
              6,
              2,
              1
            ],
            [
              4,
              14,
              4,
              1
            ]
          ],
          "elapsed_seconds": 980.062602519989,
          "minimizing_points": [
            [
              0,
              7,
              1,
              1
            ],
            [
              1,
              7,
              1,
              1
            ],
            [
              2,
              7,
              1,
              1
            ],
            [
              3,
              7,
              1,
              1
            ],
            [
              4,
              7,
              1,
              1
            ],
            [
              5,
              7,
              1,
              1
            ],
            [
              6,
              7,
              1,
              1
            ],
            [
              7,
              7,
              1,
              1
            ],
            [
              8,
              7,
              1,
              1
            ],
            [
              9,
              7,
              1,
              1
            ],
            [
              10,
              7,
              3,
              1
            ],
            [
              13,
              7,
              1,
              0
            ],
            [
              17,
              7,
              3,
              0
            ],
            [
              17,
              9,
              1,
              0
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 99,
            "11": 395,
            "12": 278,
            "13": 453,
            "14": 305,
            "15": 319,
            "16": 106,
            "17": 74,
            "18": 42,
            "19": 6,
            "2": 14,
            "20": 2,
            "3": 22,
            "4": 39,
            "5": 38,
            "6": 43,
            "7": 41,
            "8": 75,
            "9": 171
          },
          "source_index": 915,
          "task_index": 67,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 2888,
          "coordinates": [
            [
              9,
              7,
              1,
              2
            ],
            [
              12,
              6,
              1,
              2
            ],
            [
              10,
              5,
              1,
              2
            ],
            [
              8,
              5,
              1,
              2
            ],
            [
              12,
              8,
              1,
              2
            ],
            [
              17,
              9,
              2,
              2
            ],
            [
              17,
              11,
              2,
              2
            ],
            [
              8,
              4,
              2,
              2
            ],
            [
              10,
              5,
              2,
              2
            ],
            [
              2,
              6,
              4,
              2
            ],
            [
              2,
              3,
              1,
              3
            ],
            [
              14,
              8,
              1,
              3
            ],
            [
              8,
              3,
              1,
              3
            ],
            [
              11,
              10,
              1,
              3
            ],
            [
              15,
              11,
              1,
              3
            ],
            [
              7,
              4,
              2,
              3
            ],
            [
              14,
              3,
              2,
              3
            ],
            [
              3,
              7,
              2,
              3
            ],
            [
              4,
              6,
              2,
              3
            ],
            [
              11,
              18,
              4,
              3
            ]
          ],
          "elapsed_seconds": 2658.0110223293304,
          "minimizing_points": [
            [
              7,
              6,
              1,
              2
            ],
            [
              8,
              6,
              1,
              2
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 64,
            "11": 77,
            "12": 66,
            "13": 118,
            "14": 173,
            "15": 191,
            "16": 564,
            "17": 401,
            "18": 88,
            "19": 84,
            "2": 2,
            "20": 28,
            "21": 32,
            "22": 30,
            "23": 30,
            "24": 31,
            "25": 41,
            "26": 44,
            "27": 65,
            "28": 58,
            "29": 71,
            "3": 4,
            "30": 89,
            "31": 68,
            "32": 80,
            "33": 36,
            "34": 49,
            "35": 24,
            "36": 24,
            "37": 15,
            "38": 18,
            "39": 21,
            "4": 7,
            "40": 10,
            "41": 7,
            "42": 8,
            "43": 4,
            "44": 5,
            "45": 1,
            "5": 15,
            "6": 16,
            "7": 30,
            "8": 51,
            "9": 48
          },
          "source_index": 922,
          "task_index": 68,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 1889,
          "coordinates": [
            [
              4,
              1,
              1,
              0
            ],
            [
              15,
              10,
              1,
              0
            ],
            [
              8,
              2,
              1,
              0
            ],
            [
              8,
              5,
              1,
              0
            ],
            [
              14,
              10,
              1,
              0
            ],
            [
              6,
              0,
              2,
              0
            ],
            [
              14,
              5,
              2,
              0
            ],
            [
              3,
              1,
              2,
              0
            ],
            [
              2,
              0,
              2,
              0
            ],
            [
              17,
              15,
              4,
              0
            ],
            [
              2,
              3,
              1,
              1
            ],
            [
              10,
              8,
              1,
              1
            ],
            [
              7,
              4,
              1,
              1
            ],
            [
              2,
              5,
              1,
              1
            ],
            [
              7,
              7,
              1,
              1
            ],
            [
              10,
              6,
              2,
              1
            ],
            [
              11,
              7,
              2,
              1
            ],
            [
              3,
              4,
              2,
              1
            ],
            [
              4,
              4,
              2,
              1
            ],
            [
              12,
              15,
              4,
              1
            ]
          ],
          "elapsed_seconds": 1250.261981010437,
          "minimizing_points": [
            [
              8,
              5,
              2,
              1
            ]
          ],
          "minimum_radon_count": 3,
          "radon_count_histogram": {
            "10": 28,
            "11": 62,
            "12": 71,
            "13": 68,
            "14": 65,
            "15": 62,
            "16": 52,
            "17": 52,
            "18": 78,
            "19": 267,
            "20": 163,
            "21": 165,
            "22": 169,
            "23": 175,
            "24": 73,
            "25": 48,
            "26": 54,
            "27": 40,
            "28": 22,
            "29": 16,
            "3": 1,
            "30": 26,
            "4": 2,
            "5": 6,
            "6": 20,
            "7": 27,
            "8": 54,
            "9": 23
          },
          "source_index": 957,
          "task_index": 69,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 3960,
          "coordinates": [
            [
              14,
              10,
              1,
              1
            ],
            [
              15,
              13,
              1,
              1
            ],
            [
              16,
              11,
              1,
              1
            ],
            [
              13,
              10,
              1,
              1
            ],
            [
              13,
              12,
              1,
              1
            ],
            [
              15,
              11,
              2,
              1
            ],
            [
              18,
              13,
              2,
              1
            ],
            [
              11,
              10,
              2,
              1
            ],
            [
              11,
              9,
              2,
              1
            ],
            [
              13,
              16,
              4,
              1
            ],
            [
              4,
              4,
              0,
              2
            ],
            [
              12,
              9,
              0,
              2
            ],
            [
              9,
              5,
              0,
              2
            ],
            [
              4,
              6,
              0,
              2
            ],
            [
              9,
              8,
              0,
              2
            ],
            [
              12,
              7,
              1,
              2
            ],
            [
              13,
              8,
              1,
              2
            ],
            [
              5,
              5,
              1,
              2
            ],
            [
              6,
              5,
              1,
              2
            ],
            [
              7,
              11,
              3,
              2
            ]
          ],
          "elapsed_seconds": 1711.4042370319366,
          "minimizing_points": [
            [
              12,
              11,
              1,
              1
            ],
            [
              14,
              13,
              1,
              1
            ],
            [
              14,
              14,
              1,
              1
            ],
            [
              16,
              13,
              1,
              1
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 49,
            "11": 47,
            "12": 39,
            "13": 53,
            "14": 118,
            "15": 594,
            "16": 466,
            "17": 949,
            "18": 530,
            "19": 381,
            "2": 4,
            "20": 296,
            "21": 97,
            "22": 12,
            "23": 4,
            "24": 2,
            "3": 14,
            "4": 11,
            "5": 26,
            "6": 48,
            "7": 38,
            "8": 125,
            "9": 57
          },
          "source_index": 977,
          "task_index": 70,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 2135,
          "coordinates": [
            [
              5,
              12,
              0,
              0
            ],
            [
              9,
              15,
              0,
              0
            ],
            [
              9,
              13,
              0,
              0
            ],
            [
              3,
              12,
              0,
              0
            ],
            [
              6,
              14,
              0,
              0
            ],
            [
              8,
              13,
              1,
              0
            ],
            [
              11,
              15,
              1,
              0
            ],
            [
              4,
              12,
              1,
              0
            ],
            [
              6,
              12,
              1,
              0
            ],
            [
              1,
              17,
              3,
              0
            ],
            [
              11,
              6,
              1,
              1
            ],
            [
              15,
              8,
              1,
              1
            ],
            [
              15,
              4,
              1,
              1
            ],
            [
              12,
              4,
              1,
              1
            ],
            [
              14,
              9,
              1,
              1
            ],
            [
              16,
              8,
              2,
              1
            ],
            [
              15,
              12,
              2,
              1
            ],
            [
              12,
              5,
              2,
              1
            ],
            [
              13,
              5,
              2,
              1
            ],
            [
              0,
              13,
              4,
              1
            ]
          ],
          "elapsed_seconds": 1235.3102555274963,
          "minimizing_points": [
            [
              4,
              13,
              0,
              0
            ],
            [
              6,
              13,
              2,
              0
            ],
            [
              8,
              15,
              0,
              0
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 78,
            "11": 61,
            "12": 46,
            "13": 58,
            "14": 67,
            "15": 66,
            "16": 56,
            "17": 43,
            "18": 105,
            "19": 113,
            "2": 3,
            "20": 92,
            "21": 200,
            "22": 130,
            "23": 254,
            "24": 135,
            "25": 143,
            "26": 73,
            "27": 44,
            "28": 26,
            "29": 4,
            "3": 1,
            "4": 7,
            "5": 28,
            "6": 47,
            "7": 85,
            "8": 83,
            "9": 87
          },
          "source_index": 992,
          "task_index": 71,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 4306,
          "coordinates": [
            [
              6,
              7,
              1,
              2
            ],
            [
              10,
              6,
              1,
              2
            ],
            [
              6,
              4,
              1,
              2
            ],
            [
              5,
              5,
              1,
              2
            ],
            [
              8,
              7,
              1,
              2
            ],
            [
              11,
              7,
              2,
              2
            ],
            [
              13,
              9,
              2,
              2
            ],
            [
              3,
              2,
              2,
              2
            ],
            [
              3,
              1,
              2,
              2
            ],
            [
              2,
              9,
              4,
              2
            ],
            [
              14,
              7,
              0,
              3
            ],
            [
              16,
              5,
              0,
              3
            ],
            [
              13,
              4,
              0,
              3
            ],
            [
              13,
              6,
              0,
              3
            ],
            [
              15,
              7,
              0,
              3
            ],
            [
              19,
              6,
              1,
              3
            ],
            [
              19,
              10,
              1,
              3
            ],
            [
              8,
              1,
              1,
              3
            ],
            [
              9,
              1,
              1,
              3
            ],
            [
              5,
              11,
              3,
              3
            ]
          ],
          "elapsed_seconds": 3021.6759734153748,
          "minimizing_points": [
            [
              5,
              4,
              1,
              2
            ],
            [
              5,
              6,
              1,
              2
            ],
            [
              12,
              4,
              0,
              3
            ],
            [
              14,
              2,
              0,
              3
            ],
            [
              14,
              3,
              0,
              3
            ],
            [
              14,
              4,
              0,
              3
            ],
            [
              16,
              6,
              0,
              3
            ],
            [
              17,
              6,
              0,
              3
            ],
            [
              18,
              6,
              0,
              3
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 27,
            "11": 79,
            "12": 103,
            "13": 146,
            "14": 180,
            "15": 134,
            "16": 189,
            "17": 295,
            "18": 172,
            "19": 183,
            "2": 9,
            "20": 101,
            "21": 166,
            "22": 223,
            "23": 253,
            "24": 403,
            "25": 188,
            "26": 181,
            "27": 244,
            "28": 189,
            "29": 189,
            "3": 3,
            "30": 132,
            "31": 85,
            "32": 82,
            "33": 75,
            "34": 75,
            "35": 55,
            "36": 38,
            "37": 17,
            "38": 4,
            "39": 1,
            "4": 6,
            "5": 9,
            "6": 6,
            "7": 6,
            "8": 29,
            "9": 29
          },
          "source_index": 1014,
          "task_index": 72,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 3443,
          "coordinates": [
            [
              7,
              13,
              0,
              2
            ],
            [
              10,
              12,
              0,
              2
            ],
            [
              8,
              11,
              0,
              2
            ],
            [
              6,
              11,
              0,
              2
            ],
            [
              9,
              13,
              0,
              2
            ],
            [
              12,
              13,
              1,
              2
            ],
            [
              14,
              16,
              1,
              2
            ],
            [
              3,
              8,
              1,
              2
            ],
            [
              7,
              7,
              1,
              2
            ],
            [
              3,
              19,
              3,
              2
            ],
            [
              4,
              5,
              1,
              3
            ],
            [
              9,
              8,
              1,
              3
            ],
            [
              7,
              5,
              1,
              3
            ],
            [
              4,
              6,
              1,
              3
            ],
            [
              9,
              9,
              1,
              3
            ],
            [
              9,
              7,
              2,
              3
            ],
            [
              15,
              11,
              2,
              3
            ],
            [
              4,
              5,
              2,
              3
            ],
            [
              7,
              6,
              2,
              3
            ],
            [
              13,
              18,
              4,
              3
            ]
          ],
          "elapsed_seconds": 2549.3245725631714,
          "minimizing_points": [
            [
              6,
              12,
              0,
              2
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 135,
            "11": 135,
            "12": 122,
            "13": 331,
            "14": 381,
            "15": 376,
            "16": 226,
            "17": 223,
            "18": 265,
            "19": 158,
            "2": 1,
            "20": 141,
            "21": 109,
            "22": 145,
            "23": 110,
            "24": 96,
            "25": 93,
            "26": 41,
            "27": 25,
            "28": 14,
            "29": 4,
            "3": 9,
            "30": 2,
            "31": 2,
            "32": 2,
            "4": 51,
            "5": 12,
            "6": 20,
            "7": 43,
            "8": 90,
            "9": 81
          },
          "source_index": 1040,
          "task_index": 73,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 6103,
          "coordinates": [
            [
              8,
              5,
              0,
              3
            ],
            [
              12,
              4,
              0,
              3
            ],
            [
              9,
              3,
              0,
              3
            ],
            [
              7,
              3,
              0,
              3
            ],
            [
              10,
              5,
              0,
              3
            ],
            [
              14,
              6,
              1,
              3
            ],
            [
              15,
              8,
              1,
              3
            ],
            [
              6,
              1,
              1,
              3
            ],
            [
              8,
              2,
              1,
              3
            ],
            [
              13,
              13,
              3,
              3
            ],
            [
              7,
              5,
              0,
              4
            ],
            [
              12,
              7,
              0,
              4
            ],
            [
              11,
              5,
              0,
              4
            ],
            [
              8,
              6,
              0,
              4
            ],
            [
              11,
              8,
              0,
              4
            ],
            [
              15,
              8,
              1,
              4
            ],
            [
              16,
              9,
              1,
              4
            ],
            [
              8,
              6,
              1,
              4
            ],
            [
              9,
              6,
              1,
              4
            ],
            [
              9,
              16,
              3,
              4
            ]
          ],
          "elapsed_seconds": 3087.270254611969,
          "minimizing_points": [
            [
              0,
              4,
              0,
              3
            ],
            [
              1,
              4,
              0,
              3
            ],
            [
              2,
              4,
              0,
              3
            ],
            [
              3,
              4,
              0,
              3
            ],
            [
              4,
              4,
              0,
              3
            ],
            [
              5,
              4,
              0,
              3
            ],
            [
              6,
              4,
              0,
              3
            ],
            [
              7,
              4,
              0,
              3
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 187,
            "11": 162,
            "12": 83,
            "13": 183,
            "14": 809,
            "15": 1363,
            "16": 1634,
            "17": 509,
            "18": 335,
            "19": 243,
            "2": 8,
            "20": 173,
            "21": 98,
            "22": 15,
            "3": 4,
            "4": 9,
            "5": 12,
            "6": 40,
            "7": 58,
            "8": 71,
            "9": 107
          },
          "source_index": 1067,
          "task_index": 74,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 2797,
          "coordinates": [
            [
              6,
              3,
              1,
              3
            ],
            [
              11,
              7,
              1,
              3
            ],
            [
              7,
              3,
              1,
              3
            ],
            [
              6,
              6,
              1,
              3
            ],
            [
              10,
              10,
              1,
              3
            ],
            [
              9,
              5,
              2,
              3
            ],
            [
              18,
              10,
              2,
              3
            ],
            [
              5,
              4,
              2,
              3
            ],
            [
              7,
              4,
              2,
              3
            ],
            [
              1,
              15,
              4,
              3
            ],
            [
              11,
              8,
              0,
              4
            ],
            [
              14,
              13,
              0,
              4
            ],
            [
              12,
              9,
              0,
              4
            ],
            [
              11,
              9,
              0,
              4
            ],
            [
              13,
              13,
              0,
              4
            ],
            [
              14,
              11,
              1,
              4
            ],
            [
              16,
              13,
              1,
              4
            ],
            [
              10,
              8,
              1,
              4
            ],
            [
              9,
              8,
              1,
              4
            ],
            [
              5,
              10,
              3,
              4
            ]
          ],
          "elapsed_seconds": 1837.4859609603882,
          "minimizing_points": [
            [
              12,
              12,
              0,
              4
            ],
            [
              14,
              12,
              0,
              4
            ],
            [
              14,
              14,
              0,
              4
            ],
            [
              15,
              16,
              0,
              4
            ],
            [
              16,
              18,
              0,
              4
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 165,
            "11": 237,
            "12": 85,
            "13": 71,
            "14": 98,
            "15": 94,
            "16": 99,
            "17": 91,
            "18": 97,
            "19": 153,
            "2": 5,
            "20": 95,
            "21": 117,
            "22": 113,
            "23": 136,
            "24": 81,
            "25": 142,
            "26": 82,
            "27": 68,
            "28": 82,
            "29": 66,
            "3": 5,
            "30": 68,
            "31": 39,
            "32": 47,
            "33": 33,
            "34": 30,
            "35": 3,
            "4": 2,
            "5": 2,
            "6": 34,
            "7": 144,
            "8": 110,
            "9": 103
          },
          "source_index": 1252,
          "task_index": 75,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 4063,
          "coordinates": [
            [
              3,
              4,
              0,
              1
            ],
            [
              8,
              5,
              0,
              1
            ],
            [
              5,
              3,
              0,
              1
            ],
            [
              1,
              2,
              0,
              1
            ],
            [
              6,
              6,
              0,
              1
            ],
            [
              9,
              6,
              1,
              1
            ],
            [
              10,
              7,
              1,
              1
            ],
            [
              2,
              2,
              1,
              1
            ],
            [
              4,
              2,
              1,
              1
            ],
            [
              0,
              13,
              3,
              1
            ],
            [
              12,
              11,
              0,
              2
            ],
            [
              16,
              12,
              0,
              2
            ],
            [
              14,
              7,
              0,
              2
            ],
            [
              13,
              8,
              0,
              2
            ],
            [
              15,
              13,
              0,
              2
            ],
            [
              16,
              14,
              1,
              2
            ],
            [
              16,
              15,
              1,
              2
            ],
            [
              11,
              7,
              1,
              2
            ],
            [
              12,
              8,
              1,
              2
            ],
            [
              7,
              17,
              3,
              2
            ]
          ],
          "elapsed_seconds": 2492.335786819458,
          "minimizing_points": [
            [
              7,
              4,
              0,
              1
            ],
            [
              8,
              4,
              0,
              1
            ],
            [
              14,
              13,
              0,
              2
            ],
            [
              15,
              12,
              1,
              2
            ],
            [
              16,
              13,
              0,
              2
            ]
          ],
          "minimum_radon_count": 3,
          "radon_count_histogram": {
            "10": 46,
            "11": 154,
            "12": 137,
            "13": 114,
            "14": 132,
            "15": 183,
            "16": 264,
            "17": 307,
            "18": 409,
            "19": 773,
            "20": 446,
            "21": 240,
            "22": 263,
            "23": 201,
            "24": 64,
            "25": 72,
            "26": 20,
            "27": 11,
            "28": 8,
            "29": 7,
            "3": 5,
            "30": 2,
            "31": 3,
            "4": 16,
            "5": 35,
            "6": 22,
            "7": 58,
            "8": 33,
            "9": 38
          },
          "source_index": 1268,
          "task_index": 76,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 2233,
          "coordinates": [
            [
              5,
              4,
              1,
              1
            ],
            [
              7,
              7,
              1,
              1
            ],
            [
              6,
              5,
              1,
              1
            ],
            [
              3,
              4,
              1,
              1
            ],
            [
              4,
              7,
              1,
              1
            ],
            [
              5,
              5,
              2,
              1
            ],
            [
              8,
              7,
              2,
              1
            ],
            [
              1,
              4,
              2,
              1
            ],
            [
              1,
              3,
              2,
              1
            ],
            [
              0,
              19,
              4,
              1
            ],
            [
              8,
              9,
              0,
              2
            ],
            [
              12,
              12,
              0,
              2
            ],
            [
              10,
              10,
              0,
              2
            ],
            [
              6,
              9,
              0,
              2
            ],
            [
              9,
              11,
              0,
              2
            ],
            [
              11,
              10,
              1,
              2
            ],
            [
              13,
              11,
              1,
              2
            ],
            [
              6,
              9,
              1,
              2
            ],
            [
              8,
              9,
              1,
              2
            ],
            [
              17,
              17,
              3,
              2
            ]
          ],
          "elapsed_seconds": 1070.24884557724,
          "minimizing_points": [
            [
              3,
              3,
              1,
              1
            ],
            [
              7,
              10,
              0,
              2
            ],
            [
              11,
              10,
              2,
              2
            ],
            [
              11,
              12,
              0,
              2
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 189,
            "11": 43,
            "12": 49,
            "13": 178,
            "14": 46,
            "15": 75,
            "16": 22,
            "17": 71,
            "18": 53,
            "19": 37,
            "2": 4,
            "20": 33,
            "21": 21,
            "22": 17,
            "23": 12,
            "24": 11,
            "25": 11,
            "26": 2,
            "3": 26,
            "4": 44,
            "5": 94,
            "6": 217,
            "7": 458,
            "8": 368,
            "9": 152
          },
          "source_index": 1303,
          "task_index": 77,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 2663,
          "coordinates": [
            [
              3,
              4,
              0,
              3
            ],
            [
              8,
              6,
              0,
              3
            ],
            [
              5,
              3,
              0,
              3
            ],
            [
              2,
              1,
              0,
              3
            ],
            [
              6,
              6,
              0,
              3
            ],
            [
              9,
              7,
              1,
              3
            ],
            [
              10,
              8,
              1,
              3
            ],
            [
              2,
              3,
              1,
              3
            ],
            [
              4,
              3,
              1,
              3
            ],
            [
              3,
              12,
              3,
              3
            ],
            [
              8,
              3,
              0,
              4
            ],
            [
              12,
              6,
              0,
              4
            ],
            [
              10,
              4,
              0,
              4
            ],
            [
              6,
              3,
              0,
              4
            ],
            [
              9,
              5,
              0,
              4
            ],
            [
              11,
              4,
              1,
              4
            ],
            [
              13,
              5,
              1,
              4
            ],
            [
              6,
              3,
              1,
              4
            ],
            [
              8,
              3,
              1,
              4
            ],
            [
              19,
              16,
              3,
              4
            ]
          ],
          "elapsed_seconds": 1141.7205936908722,
          "minimizing_points": [
            [
              7,
              4,
              0,
              4
            ],
            [
              11,
              4,
              2,
              4
            ],
            [
              11,
              6,
              0,
              4
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 169,
            "11": 222,
            "12": 363,
            "13": 450,
            "14": 231,
            "15": 136,
            "16": 112,
            "17": 118,
            "18": 194,
            "19": 49,
            "2": 3,
            "20": 22,
            "21": 16,
            "22": 12,
            "23": 7,
            "24": 4,
            "25": 1,
            "26": 1,
            "3": 16,
            "4": 35,
            "5": 53,
            "6": 54,
            "7": 135,
            "8": 129,
            "9": 131
          },
          "source_index": 1324,
          "task_index": 78,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 3508,
          "coordinates": [
            [
              12,
              8,
              1,
              2
            ],
            [
              14,
              6,
              1,
              2
            ],
            [
              11,
              5,
              1,
              2
            ],
            [
              10,
              6,
              1,
              2
            ],
            [
              13,
              8,
              1,
              2
            ],
            [
              16,
              7,
              2,
              2
            ],
            [
              18,
              11,
              2,
              2
            ],
            [
              8,
              2,
              2,
              2
            ],
            [
              7,
              2,
              2,
              2
            ],
            [
              1,
              14,
              4,
              2
            ],
            [
              3,
              12,
              1,
              3
            ],
            [
              5,
              16,
              1,
              3
            ],
            [
              4,
              13,
              1,
              3
            ],
            [
              2,
              12,
              1,
              3
            ],
            [
              2,
              16,
              1,
              3
            ],
            [
              4,
              14,
              2,
              3
            ],
            [
              5,
              15,
              2,
              3
            ],
            [
              0,
              13,
              2,
              3
            ],
            [
              0,
              12,
              2,
              3
            ],
            [
              1,
              19,
              4,
              3
            ]
          ],
          "elapsed_seconds": 2685.4074442386627,
          "minimizing_points": [
            [
              5,
              15,
              1,
              3
            ],
            [
              10,
              5,
              1,
              2
            ],
            [
              12,
              5,
              1,
              2
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 81,
            "11": 32,
            "12": 35,
            "13": 34,
            "14": 22,
            "15": 32,
            "16": 35,
            "17": 22,
            "18": 32,
            "19": 37,
            "2": 3,
            "20": 35,
            "21": 32,
            "22": 45,
            "23": 35,
            "24": 50,
            "25": 30,
            "26": 31,
            "27": 36,
            "28": 30,
            "29": 42,
            "3": 6,
            "30": 52,
            "31": 27,
            "32": 41,
            "33": 82,
            "34": 65,
            "35": 140,
            "36": 129,
            "37": 95,
            "38": 223,
            "39": 271,
            "4": 28,
            "40": 311,
            "41": 282,
            "42": 167,
            "43": 129,
            "44": 123,
            "45": 98,
            "46": 110,
            "47": 93,
            "48": 68,
            "49": 49,
            "5": 26,
            "50": 28,
            "51": 3,
            "6": 26,
            "7": 29,
            "8": 47,
            "9": 29
          },
          "source_index": 1392,
          "task_index": 79,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 6806,
          "coordinates": [
            [
              10,
              5,
              0,
              3
            ],
            [
              14,
              6,
              0,
              3
            ],
            [
              13,
              3,
              0,
              3
            ],
            [
              10,
              3,
              0,
              3
            ],
            [
              13,
              7,
              0,
              3
            ],
            [
              16,
              7,
              1,
              3
            ],
            [
              16,
              8,
              1,
              3
            ],
            [
              7,
              3,
              1,
              3
            ],
            [
              11,
              4,
              1,
              3
            ],
            [
              3,
              14,
              3,
              3
            ],
            [
              1,
              10,
              1,
              4
            ],
            [
              5,
              13,
              1,
              4
            ],
            [
              5,
              11,
              1,
              4
            ],
            [
              0,
              10,
              1,
              4
            ],
            [
              2,
              12,
              1,
              4
            ],
            [
              4,
              11,
              2,
              4
            ],
            [
              7,
              13,
              2,
              4
            ],
            [
              0,
              10,
              2,
              4
            ],
            [
              2,
              10,
              2,
              4
            ],
            [
              2,
              17,
              4,
              4
            ]
          ],
          "elapsed_seconds": 4382.735769987106,
          "minimizing_points": [
            [
              0,
              11,
              1,
              4
            ],
            [
              4,
              13,
              1,
              4
            ],
            [
              6,
              13,
              1,
              4
            ],
            [
              14,
              7,
              0,
              3
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 71,
            "11": 104,
            "12": 91,
            "13": 103,
            "14": 115,
            "15": 129,
            "16": 148,
            "17": 167,
            "18": 121,
            "19": 111,
            "2": 4,
            "20": 78,
            "21": 163,
            "22": 243,
            "23": 589,
            "24": 380,
            "25": 339,
            "26": 315,
            "27": 316,
            "28": 590,
            "29": 395,
            "3": 3,
            "30": 586,
            "31": 862,
            "32": 310,
            "33": 202,
            "4": 18,
            "5": 30,
            "6": 53,
            "7": 52,
            "8": 54,
            "9": 64
          },
          "source_index": 1394,
          "task_index": 80,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 1495,
          "coordinates": [
            [
              7,
              14,
              1,
              3
            ],
            [
              12,
              15,
              1,
              3
            ],
            [
              9,
              13,
              1,
              3
            ],
            [
              5,
              12,
              1,
              3
            ],
            [
              10,
              16,
              1,
              3
            ],
            [
              13,
              16,
              2,
              3
            ],
            [
              14,
              17,
              2,
              3
            ],
            [
              6,
              12,
              2,
              3
            ],
            [
              9,
              13,
              2,
              3
            ],
            [
              2,
              16,
              4,
              3
            ],
            [
              8,
              1,
              0,
              4
            ],
            [
              13,
              4,
              0,
              4
            ],
            [
              12,
              2,
              0,
              4
            ],
            [
              8,
              2,
              0,
              4
            ],
            [
              12,
              4,
              0,
              4
            ],
            [
              16,
              4,
              1,
              4
            ],
            [
              17,
              5,
              1,
              4
            ],
            [
              9,
              2,
              1,
              4
            ],
            [
              10,
              2,
              1,
              4
            ],
            [
              10,
              12,
              3,
              4
            ]
          ],
          "elapsed_seconds": 631.947580575943,
          "minimizing_points": [
            [
              7,
              1,
              0,
              4
            ],
            [
              9,
              1,
              0,
              4
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 91,
            "11": 42,
            "12": 33,
            "13": 49,
            "14": 70,
            "15": 107,
            "16": 139,
            "17": 99,
            "18": 74,
            "19": 243,
            "2": 2,
            "20": 75,
            "21": 110,
            "22": 29,
            "23": 26,
            "24": 15,
            "25": 10,
            "26": 2,
            "27": 1,
            "3": 11,
            "4": 27,
            "5": 26,
            "6": 49,
            "7": 52,
            "8": 43,
            "9": 70
          },
          "source_index": 1417,
          "task_index": 81,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 2002,
          "coordinates": [
            [
              12,
              11,
              0,
              1
            ],
            [
              15,
              10,
              0,
              1
            ],
            [
              13,
              9,
              0,
              1
            ],
            [
              12,
              9,
              0,
              1
            ],
            [
              14,
              12,
              0,
              1
            ],
            [
              14,
              11,
              1,
              1
            ],
            [
              16,
              15,
              1,
              1
            ],
            [
              8,
              4,
              1,
              1
            ],
            [
              9,
              5,
              1,
              1
            ],
            [
              4,
              7,
              3,
              1
            ],
            [
              13,
              12,
              1,
              2
            ],
            [
              18,
              11,
              1,
              2
            ],
            [
              18,
              10,
              1,
              2
            ],
            [
              15,
              9,
              1,
              2
            ],
            [
              17,
              12,
              1,
              2
            ],
            [
              16,
              13,
              2,
              2
            ],
            [
              16,
              15,
              2,
              2
            ],
            [
              12,
              8,
              2,
              2
            ],
            [
              13,
              7,
              2,
              2
            ],
            [
              2,
              11,
              4,
              2
            ]
          ],
          "elapsed_seconds": 941.7475061416626,
          "minimizing_points": [
            [
              11,
              10,
              0,
              1
            ],
            [
              13,
              12,
              0,
              1
            ],
            [
              13,
              13,
              0,
              1
            ],
            [
              15,
              12,
              0,
              1
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 166,
            "11": 298,
            "12": 193,
            "13": 122,
            "14": 434,
            "15": 229,
            "16": 62,
            "17": 68,
            "18": 82,
            "19": 46,
            "2": 4,
            "20": 38,
            "21": 18,
            "22": 5,
            "23": 1,
            "3": 7,
            "4": 12,
            "5": 9,
            "6": 24,
            "7": 37,
            "8": 64,
            "9": 83
          },
          "source_index": 1536,
          "task_index": 82,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 1370,
          "coordinates": [
            [
              2,
              3,
              1,
              3
            ],
            [
              7,
              5,
              1,
              3
            ],
            [
              6,
              3,
              1,
              3
            ],
            [
              3,
              4,
              1,
              3
            ],
            [
              6,
              6,
              1,
              3
            ],
            [
              10,
              5,
              2,
              3
            ],
            [
              10,
              6,
              2,
              3
            ],
            [
              3,
              4,
              2,
              3
            ],
            [
              3,
              3,
              2,
              3
            ],
            [
              15,
              13,
              4,
              3
            ],
            [
              8,
              7,
              0,
              4
            ],
            [
              11,
              9,
              0,
              4
            ],
            [
              11,
              8,
              0,
              4
            ],
            [
              6,
              7,
              0,
              4
            ],
            [
              9,
              9,
              0,
              4
            ],
            [
              11,
              8,
              1,
              4
            ],
            [
              12,
              9,
              1,
              4
            ],
            [
              5,
              7,
              1,
              4
            ],
            [
              7,
              7,
              1,
              4
            ],
            [
              4,
              11,
              3,
              4
            ]
          ],
          "elapsed_seconds": 410.4377107620239,
          "minimizing_points": [
            [
              0,
              8,
              0,
              4
            ],
            [
              1,
              8,
              0,
              4
            ],
            [
              2,
              8,
              0,
              4
            ],
            [
              3,
              8,
              0,
              4
            ],
            [
              4,
              8,
              0,
              4
            ],
            [
              5,
              8,
              0,
              4
            ],
            [
              6,
              8,
              0,
              4
            ],
            [
              7,
              8,
              0,
              4
            ],
            [
              8,
              8,
              2,
              4
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 104,
            "11": 172,
            "12": 12,
            "13": 7,
            "2": 9,
            "3": 30,
            "4": 34,
            "5": 75,
            "6": 205,
            "7": 275,
            "8": 320,
            "9": 127
          },
          "source_index": 1558,
          "task_index": 83,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 5064,
          "coordinates": [
            [
              6,
              1,
              0,
              3
            ],
            [
              11,
              4,
              0,
              3
            ],
            [
              7,
              1,
              0,
              3
            ],
            [
              5,
              2,
              0,
              3
            ],
            [
              9,
              7,
              0,
              3
            ],
            [
              9,
              3,
              1,
              3
            ],
            [
              16,
              7,
              1,
              3
            ],
            [
              5,
              2,
              1,
              3
            ],
            [
              7,
              2,
              1,
              3
            ],
            [
              0,
              13,
              3,
              3
            ],
            [
              1,
              3,
              0,
              4
            ],
            [
              9,
              8,
              0,
              4
            ],
            [
              3,
              2,
              0,
              4
            ],
            [
              8,
              9,
              0,
              4
            ],
            [
              11,
              11,
              0,
              4
            ],
            [
              3,
              3,
              1,
              4
            ],
            [
              6,
              1,
              1,
              4
            ],
            [
              0,
              8,
              1,
              4
            ],
            [
              0,
              6,
              1,
              4
            ],
            [
              15,
              6,
              3,
              4
            ]
          ],
          "elapsed_seconds": 5145.169471025467,
          "minimizing_points": [
            [
              5,
              3,
              0,
              3
            ],
            [
              7,
              5,
              0,
              3
            ],
            [
              8,
              6,
              0,
              3
            ],
            [
              9,
              2,
              0,
              3
            ],
            [
              10,
              2,
              0,
              3
            ],
            [
              10,
              3,
              0,
              3
            ],
            [
              11,
              2,
              0,
              3
            ],
            [
              11,
              3,
              0,
              3
            ],
            [
              12,
              2,
              0,
              3
            ],
            [
              12,
              5,
              0,
              3
            ]
          ],
          "minimum_radon_count": 4,
          "radon_count_histogram": {
            "10": 34,
            "11": 48,
            "12": 71,
            "13": 81,
            "14": 105,
            "15": 124,
            "16": 119,
            "17": 82,
            "18": 80,
            "19": 115,
            "20": 98,
            "21": 100,
            "22": 81,
            "23": 80,
            "24": 79,
            "25": 121,
            "26": 143,
            "27": 158,
            "28": 144,
            "29": 184,
            "30": 194,
            "31": 186,
            "32": 190,
            "33": 179,
            "34": 218,
            "35": 245,
            "36": 217,
            "37": 243,
            "38": 236,
            "39": 320,
            "4": 10,
            "40": 166,
            "41": 130,
            "42": 79,
            "43": 53,
            "44": 38,
            "45": 37,
            "46": 30,
            "47": 27,
            "48": 4,
            "5": 9,
            "6": 30,
            "7": 103,
            "8": 41,
            "9": 32
          },
          "source_index": 1566,
          "task_index": 84,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 3720,
          "coordinates": [
            [
              4,
              9,
              1,
              1
            ],
            [
              9,
              12,
              1,
              1
            ],
            [
              7,
              9,
              1,
              1
            ],
            [
              4,
              10,
              1,
              1
            ],
            [
              9,
              13,
              1,
              1
            ],
            [
              9,
              11,
              2,
              1
            ],
            [
              15,
              15,
              2,
              1
            ],
            [
              4,
              9,
              2,
              1
            ],
            [
              7,
              10,
              2,
              1
            ],
            [
              2,
              18,
              4,
              1
            ],
            [
              5,
              1,
              1,
              2
            ],
            [
              9,
              4,
              1,
              2
            ],
            [
              9,
              2,
              1,
              2
            ],
            [
              3,
              1,
              1,
              2
            ],
            [
              6,
              3,
              1,
              2
            ],
            [
              8,
              2,
              2,
              2
            ],
            [
              11,
              4,
              2,
              2
            ],
            [
              4,
              1,
              2,
              2
            ],
            [
              6,
              1,
              2,
              2
            ],
            [
              4,
              13,
              4,
              2
            ]
          ],
          "elapsed_seconds": 2411.07110452652,
          "minimizing_points": [
            [
              4,
              2,
              1,
              2
            ],
            [
              6,
              2,
              3,
              2
            ],
            [
              8,
              4,
              1,
              2
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 132,
            "11": 98,
            "12": 104,
            "13": 97,
            "14": 191,
            "15": 102,
            "16": 243,
            "17": 150,
            "18": 343,
            "19": 691,
            "2": 3,
            "20": 541,
            "21": 258,
            "22": 93,
            "23": 144,
            "24": 58,
            "25": 19,
            "26": 20,
            "27": 13,
            "28": 8,
            "29": 5,
            "3": 5,
            "30": 1,
            "4": 47,
            "5": 42,
            "6": 45,
            "7": 99,
            "8": 85,
            "9": 83
          },
          "source_index": 1606,
          "task_index": 85,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 2902,
          "coordinates": [
            [
              0,
              6,
              1,
              2
            ],
            [
              5,
              8,
              1,
              2
            ],
            [
              4,
              6,
              1,
              2
            ],
            [
              1,
              7,
              1,
              2
            ],
            [
              4,
              9,
              1,
              2
            ],
            [
              8,
              9,
              2,
              2
            ],
            [
              9,
              10,
              2,
              2
            ],
            [
              1,
              7,
              2,
              2
            ],
            [
              2,
              7,
              2,
              2
            ],
            [
              9,
              18,
              4,
              2
            ],
            [
              9,
              4,
              0,
              3
            ],
            [
              14,
              6,
              0,
              3
            ],
            [
              13,
              4,
              0,
              3
            ],
            [
              10,
              5,
              0,
              3
            ],
            [
              13,
              7,
              0,
              3
            ],
            [
              17,
              7,
              1,
              3
            ],
            [
              18,
              8,
              1,
              3
            ],
            [
              10,
              5,
              1,
              3
            ],
            [
              11,
              5,
              1,
              3
            ],
            [
              19,
              16,
              3,
              3
            ]
          ],
          "elapsed_seconds": 1279.2405579090118,
          "minimizing_points": [
            [
              0,
              5,
              1,
              2
            ],
            [
              5,
              7,
              1,
              2
            ],
            [
              5,
              9,
              1,
              2
            ],
            [
              6,
              8,
              2,
              2
            ],
            [
              9,
              3,
              0,
              3
            ],
            [
              14,
              5,
              0,
              3
            ],
            [
              14,
              7,
              0,
              3
            ],
            [
              15,
              6,
              1,
              3
            ]
          ],
          "minimum_radon_count": 3,
          "radon_count_histogram": {
            "10": 47,
            "11": 1177,
            "12": 203,
            "13": 698,
            "14": 332,
            "15": 67,
            "16": 15,
            "17": 5,
            "18": 1,
            "3": 8,
            "4": 15,
            "5": 16,
            "6": 58,
            "7": 159,
            "8": 42,
            "9": 59
          },
          "source_index": 1664,
          "task_index": 86,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 1152,
          "coordinates": [
            [
              3,
              6,
              0,
              0
            ],
            [
              11,
              11,
              0,
              0
            ],
            [
              8,
              7,
              0,
              0
            ],
            [
              3,
              8,
              0,
              0
            ],
            [
              8,
              10,
              0,
              0
            ],
            [
              11,
              9,
              1,
              0
            ],
            [
              12,
              10,
              1,
              0
            ],
            [
              4,
              7,
              1,
              0
            ],
            [
              5,
              7,
              1,
              0
            ],
            [
              13,
              15,
              3,
              0
            ],
            [
              6,
              1,
              1,
              1
            ],
            [
              16,
              10,
              1,
              1
            ],
            [
              10,
              3,
              1,
              1
            ],
            [
              11,
              7,
              1,
              1
            ],
            [
              15,
              11,
              1,
              1
            ],
            [
              7,
              1,
              2,
              1
            ],
            [
              16,
              6,
              2,
              1
            ],
            [
              5,
              2,
              2,
              1
            ],
            [
              4,
              1,
              2,
              1
            ],
            [
              18,
              12,
              4,
              1
            ]
          ],
          "elapsed_seconds": 649.7792613506317,
          "minimizing_points": [
            [
              9,
              8,
              1,
              0
            ]
          ],
          "minimum_radon_count": 3,
          "radon_count_histogram": {
            "10": 42,
            "11": 40,
            "12": 86,
            "13": 89,
            "14": 94,
            "15": 262,
            "16": 108,
            "17": 40,
            "18": 29,
            "19": 26,
            "20": 43,
            "21": 31,
            "22": 33,
            "23": 30,
            "24": 18,
            "25": 18,
            "26": 18,
            "27": 12,
            "28": 3,
            "29": 4,
            "3": 1,
            "31": 1,
            "4": 2,
            "5": 13,
            "6": 16,
            "7": 29,
            "8": 27,
            "9": 37
          },
          "source_index": 1710,
          "task_index": 87,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 2114,
          "coordinates": [
            [
              5,
              7,
              1,
              2
            ],
            [
              10,
              10,
              1,
              2
            ],
            [
              9,
              8,
              1,
              2
            ],
            [
              5,
              8,
              1,
              2
            ],
            [
              9,
              10,
              1,
              2
            ],
            [
              13,
              10,
              2,
              2
            ],
            [
              14,
              11,
              2,
              2
            ],
            [
              6,
              8,
              2,
              2
            ],
            [
              7,
              8,
              2,
              2
            ],
            [
              2,
              18,
              4,
              2
            ],
            [
              7,
              9,
              1,
              3
            ],
            [
              13,
              10,
              1,
              3
            ],
            [
              10,
              8,
              1,
              3
            ],
            [
              7,
              7,
              1,
              3
            ],
            [
              11,
              10,
              1,
              3
            ],
            [
              15,
              12,
              2,
              3
            ],
            [
              16,
              12,
              2,
              3
            ],
            [
              7,
              7,
              2,
              3
            ],
            [
              9,
              7,
              2,
              3
            ],
            [
              13,
              14,
              4,
              3
            ]
          ],
          "elapsed_seconds": 882.8761246204376,
          "minimizing_points": [
            [
              4,
              7,
              1,
              2
            ],
            [
              6,
              7,
              1,
              2
            ],
            [
              8,
              7,
              1,
              3
            ],
            [
              12,
              9,
              1,
              3
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 272,
            "11": 117,
            "12": 177,
            "13": 206,
            "14": 140,
            "15": 105,
            "16": 110,
            "17": 102,
            "18": 82,
            "19": 25,
            "2": 4,
            "20": 53,
            "21": 74,
            "22": 66,
            "23": 30,
            "24": 30,
            "25": 14,
            "26": 7,
            "27": 3,
            "28": 1,
            "3": 7,
            "4": 23,
            "5": 35,
            "6": 113,
            "7": 80,
            "8": 75,
            "9": 163
          },
          "source_index": 1741,
          "task_index": 88,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 5915,
          "coordinates": [
            [
              7,
              5,
              0,
              3
            ],
            [
              12,
              7,
              0,
              3
            ],
            [
              9,
              4,
              0,
              3
            ],
            [
              6,
              2,
              0,
              3
            ],
            [
              10,
              7,
              0,
              3
            ],
            [
              13,
              8,
              1,
              3
            ],
            [
              14,
              9,
              1,
              3
            ],
            [
              6,
              4,
              1,
              3
            ],
            [
              8,
              4,
              1,
              3
            ],
            [
              3,
              19,
              3,
              3
            ],
            [
              5,
              7,
              1,
              4
            ],
            [
              9,
              10,
              1,
              4
            ],
            [
              9,
              8,
              1,
              4
            ],
            [
              4,
              7,
              1,
              4
            ],
            [
              6,
              9,
              1,
              4
            ],
            [
              8,
              8,
              2,
              4
            ],
            [
              11,
              10,
              2,
              4
            ],
            [
              4,
              7,
              2,
              4
            ],
            [
              6,
              7,
              2,
              4
            ],
            [
              0,
              14,
              4,
              4
            ]
          ],
          "elapsed_seconds": 3729.052966594696,
          "minimizing_points": [
            [
              4,
              8,
              1,
              4
            ],
            [
              6,
              8,
              3,
              4
            ],
            [
              8,
              10,
              1,
              4
            ],
            [
              10,
              10,
              1,
              4
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 100,
            "11": 100,
            "12": 128,
            "13": 128,
            "14": 165,
            "15": 247,
            "16": 369,
            "17": 542,
            "18": 540,
            "19": 288,
            "2": 4,
            "20": 131,
            "21": 240,
            "22": 240,
            "23": 241,
            "24": 311,
            "25": 249,
            "26": 166,
            "27": 186,
            "28": 175,
            "29": 138,
            "3": 3,
            "30": 179,
            "31": 138,
            "32": 116,
            "33": 98,
            "34": 82,
            "35": 45,
            "36": 48,
            "37": 46,
            "38": 16,
            "39": 8,
            "4": 27,
            "40": 2,
            "41": 2,
            "5": 34,
            "6": 64,
            "7": 92,
            "8": 126,
            "9": 101
          },
          "source_index": 1744,
          "task_index": 89,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 7586,
          "coordinates": [
            [
              8,
              8,
              0,
              0
            ],
            [
              9,
              6,
              0,
              0
            ],
            [
              7,
              5,
              0,
              0
            ],
            [
              6,
              6,
              0,
              0
            ],
            [
              9,
              8,
              0,
              0
            ],
            [
              13,
              7,
              1,
              0
            ],
            [
              13,
              11,
              1,
              0
            ],
            [
              2,
              2,
              1,
              0
            ],
            [
              3,
              2,
              1,
              0
            ],
            [
              4,
              10,
              3,
              0
            ],
            [
              14,
              7,
              0,
              1
            ],
            [
              15,
              5,
              0,
              1
            ],
            [
              13,
              4,
              0,
              1
            ],
            [
              12,
              5,
              0,
              1
            ],
            [
              15,
              7,
              0,
              1
            ],
            [
              19,
              6,
              1,
              1
            ],
            [
              19,
              10,
              1,
              1
            ],
            [
              8,
              1,
              1,
              1
            ],
            [
              9,
              1,
              1,
              1
            ],
            [
              13,
              13,
              3,
              1
            ]
          ],
          "elapsed_seconds": 6242.592353582382,
          "minimizing_points": [
            [
              6,
              5,
              0,
              0
            ],
            [
              8,
              5,
              0,
              0
            ],
            [
              12,
              4,
              0,
              1
            ],
            [
              14,
              4,
              0,
              1
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 145,
            "11": 152,
            "12": 150,
            "13": 171,
            "14": 156,
            "15": 172,
            "16": 148,
            "17": 298,
            "18": 350,
            "19": 395,
            "2": 4,
            "20": 677,
            "21": 1609,
            "22": 780,
            "23": 891,
            "24": 653,
            "25": 248,
            "26": 144,
            "27": 152,
            "28": 59,
            "29": 33,
            "3": 4,
            "30": 10,
            "31": 12,
            "32": 6,
            "33": 4,
            "34": 2,
            "6": 3,
            "7": 8,
            "8": 42,
            "9": 108
          },
          "source_index": 1763,
          "task_index": 90,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 3141,
          "coordinates": [
            [
              3,
              1,
              0,
              1
            ],
            [
              14,
              7,
              0,
              1
            ],
            [
              8,
              1,
              0,
              1
            ],
            [
              13,
              8,
              0,
              1
            ],
            [
              15,
              9,
              0,
              1
            ],
            [
              7,
              2,
              1,
              1
            ],
            [
              13,
              0,
              1,
              1
            ],
            [
              2,
              5,
              1,
              1
            ],
            [
              5,
              3,
              1,
              1
            ],
            [
              13,
              15,
              3,
              1
            ],
            [
              9,
              10,
              0,
              2
            ],
            [
              16,
              12,
              0,
              2
            ],
            [
              15,
              11,
              0,
              2
            ],
            [
              11,
              10,
              0,
              2
            ],
            [
              14,
              13,
              0,
              2
            ],
            [
              18,
              12,
              1,
              2
            ],
            [
              19,
              16,
              1,
              2
            ],
            [
              11,
              11,
              1,
              2
            ],
            [
              12,
              11,
              1,
              2
            ],
            [
              7,
              18,
              3,
              2
            ]
          ],
          "elapsed_seconds": 2804.0251536369324,
          "minimizing_points": [
            [
              0,
              11,
              0,
              2
            ],
            [
              1,
              11,
              0,
              2
            ],
            [
              2,
              11,
              0,
              2
            ],
            [
              3,
              11,
              0,
              2
            ],
            [
              4,
              11,
              0,
              2
            ],
            [
              5,
              11,
              0,
              2
            ],
            [
              6,
              11,
              0,
              2
            ],
            [
              7,
              11,
              0,
              2
            ],
            [
              8,
              11,
              0,
              2
            ],
            [
              9,
              11,
              0,
              2
            ],
            [
              10,
              11,
              0,
              2
            ],
            [
              12,
              0,
              1,
              1
            ]
          ],
          "minimum_radon_count": 3,
          "radon_count_histogram": {
            "10": 59,
            "11": 59,
            "12": 72,
            "13": 125,
            "14": 16,
            "15": 25,
            "16": 19,
            "17": 12,
            "18": 31,
            "19": 26,
            "20": 17,
            "21": 29,
            "22": 42,
            "23": 100,
            "24": 78,
            "25": 90,
            "26": 130,
            "27": 219,
            "28": 171,
            "29": 107,
            "3": 12,
            "30": 148,
            "31": 73,
            "32": 85,
            "33": 102,
            "34": 98,
            "35": 101,
            "36": 55,
            "37": 76,
            "38": 80,
            "39": 119,
            "4": 16,
            "40": 88,
            "41": 87,
            "42": 57,
            "43": 45,
            "44": 39,
            "45": 56,
            "46": 45,
            "47": 24,
            "48": 13,
            "49": 7,
            "5": 99,
            "50": 2,
            "51": 4,
            "52": 2,
            "6": 65,
            "7": 45,
            "8": 35,
            "9": 36
          },
          "source_index": 1796,
          "task_index": 91,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 3742,
          "coordinates": [
            [
              5,
              5,
              1,
              2
            ],
            [
              9,
              8,
              1,
              2
            ],
            [
              9,
              6,
              1,
              2
            ],
            [
              3,
              5,
              1,
              2
            ],
            [
              6,
              7,
              1,
              2
            ],
            [
              8,
              6,
              2,
              2
            ],
            [
              11,
              8,
              2,
              2
            ],
            [
              4,
              5,
              2,
              2
            ],
            [
              6,
              5,
              2,
              2
            ],
            [
              3,
              19,
              4,
              2
            ],
            [
              11,
              7,
              0,
              3
            ],
            [
              15,
              8,
              0,
              3
            ],
            [
              13,
              6,
              0,
              3
            ],
            [
              11,
              5,
              0,
              3
            ],
            [
              14,
              9,
              0,
              3
            ],
            [
              19,
              10,
              1,
              3
            ],
            [
              19,
              12,
              1,
              3
            ],
            [
              10,
              5,
              1,
              3
            ],
            [
              12,
              6,
              1,
              3
            ],
            [
              14,
              16,
              3,
              3
            ]
          ],
          "elapsed_seconds": 2162.705246448517,
          "minimizing_points": [
            [
              4,
              6,
              1,
              2
            ],
            [
              6,
              6,
              3,
              2
            ],
            [
              8,
              8,
              1,
              2
            ],
            [
              15,
              9,
              0,
              3
            ],
            [
              16,
              10,
              0,
              3
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 160,
            "11": 92,
            "12": 200,
            "13": 148,
            "14": 190,
            "15": 313,
            "16": 497,
            "17": 915,
            "18": 455,
            "19": 182,
            "2": 5,
            "20": 102,
            "21": 83,
            "22": 38,
            "23": 8,
            "3": 5,
            "4": 15,
            "5": 38,
            "6": 44,
            "7": 89,
            "8": 76,
            "9": 87
          },
          "source_index": 1818,
          "task_index": 92,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 3739,
          "coordinates": [
            [
              8,
              6,
              1,
              1
            ],
            [
              12,
              5,
              1,
              1
            ],
            [
              9,
              4,
              1,
              1
            ],
            [
              7,
              4,
              1,
              1
            ],
            [
              10,
              6,
              1,
              1
            ],
            [
              14,
              7,
              2,
              1
            ],
            [
              15,
              9,
              2,
              1
            ],
            [
              6,
              2,
              2,
              1
            ],
            [
              7,
              2,
              2,
              1
            ],
            [
              13,
              13,
              4,
              1
            ],
            [
              2,
              2,
              1,
              2
            ],
            [
              6,
              5,
              1,
              2
            ],
            [
              6,
              3,
              1,
              2
            ],
            [
              1,
              2,
              1,
              2
            ],
            [
              3,
              4,
              1,
              2
            ],
            [
              5,
              3,
              2,
              2
            ],
            [
              8,
              5,
              2,
              2
            ],
            [
              1,
              2,
              2,
              2
            ],
            [
              1,
              1,
              2,
              2
            ],
            [
              15,
              17,
              4,
              2
            ]
          ],
          "elapsed_seconds": 1652.4784965515137,
          "minimizing_points": [
            [
              0,
              5,
              1,
              1
            ],
            [
              1,
              3,
              1,
              2
            ],
            [
              1,
              5,
              1,
              1
            ],
            [
              2,
              5,
              1,
              1
            ],
            [
              3,
              5,
              1,
              1
            ],
            [
              4,
              5,
              1,
              1
            ],
            [
              5,
              5,
              1,
              1
            ],
            [
              5,
              5,
              1,
              2
            ],
            [
              6,
              5,
              1,
              1
            ],
            [
              7,
              5,
              1,
              1
            ],
            [
              7,
              5,
              1,
              2
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 100,
            "11": 155,
            "12": 156,
            "13": 253,
            "14": 281,
            "15": 619,
            "16": 727,
            "17": 554,
            "18": 238,
            "19": 80,
            "2": 11,
            "20": 99,
            "21": 73,
            "22": 57,
            "23": 43,
            "24": 31,
            "25": 16,
            "26": 14,
            "27": 1,
            "3": 2,
            "4": 8,
            "5": 20,
            "6": 51,
            "7": 43,
            "8": 33,
            "9": 74
          },
          "source_index": 1819,
          "task_index": 93,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 6776,
          "coordinates": [
            [
              10,
              13,
              1,
              0
            ],
            [
              14,
              12,
              1,
              0
            ],
            [
              11,
              11,
              1,
              0
            ],
            [
              9,
              11,
              1,
              0
            ],
            [
              12,
              13,
              1,
              0
            ],
            [
              16,
              14,
              2,
              0
            ],
            [
              17,
              16,
              2,
              0
            ],
            [
              8,
              9,
              2,
              0
            ],
            [
              9,
              9,
              2,
              0
            ],
            [
              1,
              12,
              4,
              0
            ],
            [
              6,
              1,
              0,
              1
            ],
            [
              8,
              4,
              0,
              1
            ],
            [
              7,
              2,
              0,
              1
            ],
            [
              4,
              1,
              0,
              1
            ],
            [
              5,
              4,
              0,
              1
            ],
            [
              6,
              2,
              1,
              1
            ],
            [
              9,
              4,
              1,
              1
            ],
            [
              2,
              1,
              1,
              1
            ],
            [
              2,
              0,
              1,
              1
            ],
            [
              8,
              10,
              3,
              1
            ]
          ],
          "elapsed_seconds": 4410.873224258423,
          "minimizing_points": [
            [
              0,
              12,
              1,
              0
            ],
            [
              1,
              12,
              1,
              0
            ],
            [
              2,
              12,
              1,
              0
            ],
            [
              3,
              12,
              1,
              0
            ],
            [
              4,
              0,
              0,
              1
            ],
            [
              4,
              12,
              1,
              0
            ],
            [
              5,
              12,
              1,
              0
            ],
            [
              6,
              12,
              1,
              0
            ],
            [
              7,
              12,
              1,
              0
            ],
            [
              8,
              12,
              1,
              0
            ],
            [
              9,
              12,
              1,
              0
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 100,
            "11": 199,
            "12": 274,
            "13": 303,
            "14": 1518,
            "15": 1186,
            "16": 877,
            "17": 616,
            "18": 512,
            "19": 236,
            "2": 11,
            "20": 217,
            "21": 141,
            "22": 69,
            "23": 43,
            "3": 4,
            "4": 38,
            "5": 97,
            "6": 59,
            "7": 43,
            "8": 56,
            "9": 177
          },
          "source_index": 1839,
          "task_index": 94,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 4066,
          "coordinates": [
            [
              10,
              1,
              1,
              2
            ],
            [
              11,
              4,
              1,
              2
            ],
            [
              12,
              2,
              1,
              2
            ],
            [
              9,
              1,
              1,
              2
            ],
            [
              9,
              3,
              1,
              2
            ],
            [
              11,
              2,
              2,
              2
            ],
            [
              14,
              4,
              2,
              2
            ],
            [
              7,
              1,
              2,
              2
            ],
            [
              7,
              0,
              2,
              2
            ],
            [
              18,
              14,
              4,
              2
            ],
            [
              8,
              0,
              1,
              3
            ],
            [
              13,
              3,
              1,
              3
            ],
            [
              9,
              0,
              1,
              3
            ],
            [
              7,
              1,
              1,
              3
            ],
            [
              11,
              6,
              1,
              3
            ],
            [
              11,
              2,
              2,
              3
            ],
            [
              18,
              6,
              2,
              3
            ],
            [
              7,
              1,
              2,
              3
            ],
            [
              9,
              1,
              2,
              3
            ],
            [
              8,
              11,
              4,
              3
            ]
          ],
          "elapsed_seconds": 2255.5286750793457,
          "minimizing_points": [
            [
              8,
              2,
              1,
              2
            ],
            [
              10,
              4,
              1,
              2
            ],
            [
              10,
              5,
              1,
              2
            ],
            [
              12,
              4,
              1,
              2
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 119,
            "11": 213,
            "12": 122,
            "13": 307,
            "14": 324,
            "15": 389,
            "16": 534,
            "17": 198,
            "18": 453,
            "19": 279,
            "2": 4,
            "20": 126,
            "21": 153,
            "22": 144,
            "23": 76,
            "24": 65,
            "25": 77,
            "26": 71,
            "27": 8,
            "28": 4,
            "29": 2,
            "3": 15,
            "4": 21,
            "5": 21,
            "6": 56,
            "7": 145,
            "8": 50,
            "9": 90
          },
          "source_index": 1859,
          "task_index": 95,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 3415,
          "coordinates": [
            [
              2,
              3,
              1,
              2
            ],
            [
              13,
              12,
              1,
              2
            ],
            [
              5,
              4,
              1,
              2
            ],
            [
              6,
              7,
              1,
              2
            ],
            [
              13,
              13,
              1,
              2
            ],
            [
              4,
              3,
              2,
              2
            ],
            [
              12,
              8,
              2,
              2
            ],
            [
              1,
              3,
              2,
              2
            ],
            [
              1,
              2,
              2,
              2
            ],
            [
              9,
              9,
              4,
              2
            ],
            [
              7,
              0,
              1,
              3
            ],
            [
              11,
              3,
              1,
              3
            ],
            [
              11,
              1,
              1,
              3
            ],
            [
              5,
              0,
              1,
              3
            ],
            [
              8,
              2,
              1,
              3
            ],
            [
              10,
              1,
              2,
              3
            ],
            [
              11,
              3,
              2,
              3
            ],
            [
              6,
              0,
              2,
              3
            ],
            [
              7,
              0,
              2,
              3
            ],
            [
              0,
              16,
              4,
              3
            ]
          ],
          "elapsed_seconds": 2366.5262191295624,
          "minimizing_points": [
            [
              0,
              2,
              2,
              2
            ],
            [
              2,
              2,
              2,
              2
            ],
            [
              6,
              1,
              1,
              3
            ],
            [
              10,
              3,
              1,
              3
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 91,
            "11": 131,
            "12": 465,
            "13": 337,
            "14": 104,
            "15": 169,
            "16": 154,
            "17": 139,
            "18": 113,
            "19": 142,
            "2": 4,
            "20": 103,
            "21": 158,
            "22": 138,
            "23": 135,
            "24": 153,
            "25": 119,
            "26": 143,
            "27": 132,
            "28": 69,
            "29": 46,
            "3": 6,
            "30": 44,
            "31": 12,
            "32": 12,
            "33": 24,
            "34": 9,
            "35": 7,
            "36": 7,
            "37": 3,
            "39": 1,
            "4": 10,
            "5": 26,
            "6": 41,
            "7": 46,
            "8": 64,
            "9": 58
          },
          "source_index": 1876,
          "task_index": 96,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 2907,
          "coordinates": [
            [
              4,
              4,
              1,
              2
            ],
            [
              10,
              8,
              1,
              2
            ],
            [
              6,
              4,
              1,
              2
            ],
            [
              5,
              7,
              1,
              2
            ],
            [
              9,
              11,
              1,
              2
            ],
            [
              8,
              6,
              2,
              2
            ],
            [
              17,
              11,
              2,
              2
            ],
            [
              4,
              5,
              2,
              2
            ],
            [
              6,
              5,
              2,
              2
            ],
            [
              15,
              18,
              4,
              2
            ],
            [
              13,
              7,
              0,
              3
            ],
            [
              17,
              10,
              0,
              3
            ],
            [
              17,
              8,
              0,
              3
            ],
            [
              11,
              7,
              0,
              3
            ],
            [
              14,
              9,
              0,
              3
            ],
            [
              16,
              8,
              1,
              3
            ],
            [
              17,
              10,
              1,
              3
            ],
            [
              12,
              7,
              1,
              3
            ],
            [
              13,
              7,
              1,
              3
            ],
            [
              13,
              14,
              3,
              3
            ]
          ],
          "elapsed_seconds": 1669.5556967258453,
          "minimizing_points": [
            [
              12,
              8,
              0,
              3
            ],
            [
              16,
              10,
              0,
              3
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 548,
            "11": 353,
            "12": 160,
            "13": 183,
            "14": 106,
            "15": 112,
            "16": 158,
            "17": 200,
            "18": 149,
            "19": 97,
            "2": 2,
            "20": 95,
            "21": 31,
            "22": 25,
            "23": 31,
            "24": 35,
            "25": 44,
            "26": 47,
            "27": 25,
            "28": 31,
            "29": 13,
            "3": 6,
            "30": 12,
            "31": 7,
            "32": 2,
            "4": 16,
            "5": 31,
            "6": 42,
            "7": 108,
            "8": 46,
            "9": 192
          },
          "source_index": 1878,
          "task_index": 97,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 3804,
          "coordinates": [
            [
              11,
              10,
              1,
              1
            ],
            [
              14,
              12,
              1,
              1
            ],
            [
              14,
              11,
              1,
              1
            ],
            [
              9,
              10,
              1,
              1
            ],
            [
              12,
              12,
              1,
              1
            ],
            [
              14,
              11,
              2,
              1
            ],
            [
              15,
              12,
              2,
              1
            ],
            [
              8,
              10,
              2,
              1
            ],
            [
              10,
              10,
              2,
              1
            ],
            [
              11,
              15,
              4,
              1
            ],
            [
              3,
              1,
              1,
              2
            ],
            [
              14,
              10,
              1,
              2
            ],
            [
              6,
              1,
              1,
              2
            ],
            [
              7,
              5,
              1,
              2
            ],
            [
              13,
              10,
              1,
              2
            ],
            [
              6,
              2,
              2,
              2
            ],
            [
              11,
              5,
              2,
              2
            ],
            [
              2,
              1,
              2,
              2
            ],
            [
              2,
              0,
              2,
              2
            ],
            [
              6,
              8,
              4,
              2
            ]
          ],
          "elapsed_seconds": 1934.82169175148,
          "minimizing_points": [
            [
              0,
              11,
              1,
              1
            ],
            [
              1,
              11,
              1,
              1
            ],
            [
              2,
              11,
              1,
              1
            ],
            [
              3,
              11,
              1,
              1
            ],
            [
              4,
              11,
              1,
              1
            ],
            [
              5,
              11,
              1,
              1
            ],
            [
              6,
              11,
              1,
              1
            ],
            [
              7,
              11,
              1,
              1
            ],
            [
              8,
              11,
              1,
              1
            ],
            [
              9,
              11,
              1,
              1
            ],
            [
              10,
              11,
              1,
              1
            ],
            [
              11,
              11,
              3,
              1
            ],
            [
              13,
              11,
              0,
              1
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 39,
            "11": 45,
            "12": 53,
            "13": 36,
            "14": 70,
            "15": 68,
            "16": 168,
            "17": 782,
            "18": 559,
            "19": 299,
            "2": 13,
            "20": 466,
            "21": 252,
            "22": 123,
            "23": 47,
            "24": 40,
            "25": 82,
            "26": 48,
            "27": 20,
            "28": 40,
            "29": 33,
            "3": 17,
            "30": 4,
            "4": 31,
            "5": 12,
            "6": 82,
            "7": 160,
            "8": 144,
            "9": 71
          },
          "source_index": 1881,
          "task_index": 98,
          "tested_candidates": 9980
        },
        {
          "bounds": [
            [
              0,
              19
            ],
            [
              0,
              19
            ],
            [
              0,
              4
            ],
            [
              0,
              4
            ]
          ],
          "convex_position_candidates": 3377,
          "coordinates": [
            [
              6,
              5,
              0,
              2
            ],
            [
              10,
              8,
              0,
              2
            ],
            [
              9,
              5,
              0,
              2
            ],
            [
              7,
              4,
              0,
              2
            ],
            [
              8,
              8,
              0,
              2
            ],
            [
              9,
              6,
              1,
              2
            ],
            [
              12,
              8,
              1,
              2
            ],
            [
              5,
              5,
              1,
              2
            ],
            [
              5,
              4,
              1,
              2
            ],
            [
              17,
              18,
              3,
              2
            ],
            [
              11,
              9,
              1,
              3
            ],
            [
              15,
              10,
              1,
              3
            ],
            [
              14,
              8,
              1,
              3
            ],
            [
              10,
              7,
              1,
              3
            ],
            [
              14,
              10,
              1,
              3
            ],
            [
              18,
              11,
              2,
              3
            ],
            [
              19,
              12,
              2,
              3
            ],
            [
              11,
              7,
              2,
              3
            ],
            [
              13,
              7,
              2,
              3
            ],
            [
              15,
              19,
              4,
              3
            ]
          ],
          "elapsed_seconds": 1493.8510563373566,
          "minimizing_points": [
            [
              6,
              4,
              0,
              2
            ],
            [
              8,
              4,
              0,
              2
            ],
            [
              9,
              7,
              1,
              3
            ],
            [
              10,
              6,
              1,
              3
            ],
            [
              11,
              7,
              1,
              3
            ],
            [
              15,
              9,
              1,
              3
            ],
            [
              16,
              9,
              1,
              3
            ],
            [
              17,
              9,
              1,
              3
            ]
          ],
          "minimum_radon_count": 2,
          "radon_count_histogram": {
            "10": 115,
            "11": 271,
            "12": 134,
            "13": 314,
            "14": 307,
            "15": 426,
            "16": 358,
            "17": 170,
            "18": 205,
            "19": 386,
            "2": 8,
            "20": 158,
            "21": 86,
            "22": 66,
            "23": 38,
            "24": 8,
            "25": 7,
            "3": 10,
            "4": 31,
            "5": 22,
            "6": 57,
            "7": 51,
            "8": 62,
            "9": 87
          },
          "source_index": 1952,
          "task_index": 99,
          "tested_candidates": 9980
        }
      ]
    }
  },
  "local_search": {
    "3d": {
      "accepted_moves": 4897,
      "all_stop_after_non_improving_sweep": true,
      "declared_indices": [
        0,
        999
      ],
      "improved_starts": 990,
      "initial": {
        "maximum": 43,
        "median": 10.0,
        "minimum": 3
      },
      "median_sweeps": 3.0,
      "score_one_terminals": 27,
      "selection_seed": 20260819,
      "source_indices": [
        721,
        35,
        819,
        236,
        924,
        792,
        761,
        411,
        1077,
        1373,
        1913,
        1919,
        1309,
        1753,
        1587,
        427,
        938,
        1990,
        297,
        1862,
        1582,
        348,
        1190,
        562,
        1899,
        539,
        68,
        1851,
        757,
        1268,
        823,
        1627,
        231,
        554,
        1894,
        686,
        1191,
        901,
        1629,
        1033,
        1043,
        257,
        115,
        1778,
        1346,
        1947,
        863,
        1995,
        1931,
        1960,
        1300,
        1414,
        1255,
        1979,
        439,
        1220,
        230,
        1755,
        1058,
        319,
        1118,
        1939,
        1982,
        1745,
        529,
        1306,
        1562,
        788,
        70,
        107,
        1040,
        1020,
        1355,
        1225,
        417,
        84,
        984,
        749,
        1174,
        542,
        1792,
        1023,
        1987,
        142,
        413,
        1541,
        321,
        1830,
        1984,
        1454,
        634,
        1849,
        1558,
        720,
        1740,
        703,
        1277,
        129,
        899,
        1057,
        1732,
        1187,
        755,
        468,
        1475,
        640,
        246,
        146,
        1501,
        612,
        1597,
        1055,
        352,
        369,
        1972,
        1607,
        860,
        1909,
        1640,
        1203,
        1705,
        1491,
        870,
        1859,
        1428,
        1241,
        1677,
        350,
        1025,
        1335,
        366,
        1517,
        260,
        827,
        1706,
        1782,
        409,
        1835,
        1906,
        533,
        460,
        976,
        1352,
        1269,
        421,
        764,
        572,
        1249,
        342,
        1512,
        103,
        1158,
        202,
        4,
        442,
        1504,
        1580,
        1095,
        490,
        1407,
        1447,
        1639,
        503,
        1863,
        1114,
        1423,
        897,
        1367,
        1348,
        707,
        1953,
        1159,
        1695,
        771,
        152,
        430,
        269,
        881,
        547,
        1476,
        980,
        1570,
        1431,
        388,
        283,
        1853,
        1181,
        313,
        1594,
        840,
        705,
        1803,
        573,
        1817,
        549,
        728,
        59,
        1138,
        330,
        508,
        1142,
        481,
        1993,
        643,
        1228,
        473,
        852,
        1084,
        482,
        1315,
        1632,
        389,
        327,
        1287,
        1299,
        1924,
        1133,
        1798,
        978,
        48,
        1646,
        866,
        1918,
        1483,
        929,
        1950,
        724,
        265,
        1536,
        29,
        422,
        1265,
        1831,
        543,
        729,
        1093,
        812,
        1721,
        1155,
        911,
        1205,
        730,
        822,
        470,
        1470,
        604,
        414,
        1523,
        956,
        665,
        149,
        534,
        252,
        1773,
        1196,
        1171,
        659,
        1053,
        1151,
        72,
        1067,
        361,
        44,
        768,
        1210,
        874,
        323,
        744,
        785,
        1052,
        1655,
        464,
        1797,
        818,
        767,
        1140,
        1508,
        737,
        443,
        1588,
        1856,
        363,
        739,
        418,
        1275,
        437,
        292,
        340,
        1550,
        1146,
        174,
        290,
        910,
        1847,
        1076,
        1065,
        1604,
        1650,
        626,
        715,
        1284,
        1690,
        1741,
        677,
        307,
        85,
        1805,
        1932,
        426,
        1484,
        336,
        1064,
        105,
        1038,
        1149,
        347,
        887,
        102,
        121,
        1350,
        589,
        1519,
        859,
        1007,
        111,
        1322,
        1074,
        191,
        1547,
        1590,
        423,
        1636,
        1564,
        741,
        1774,
        545,
        1929,
        1559,
        953,
        253,
        1822,
        449,
        1749,
        1633,
        276,
        1199,
        1937,
        183,
        200,
        232,
        1455,
        226,
        875,
        1424,
        1288,
        1017,
        1826,
        3,
        1456,
        396,
        379,
        1472,
        277,
        87,
        629,
        1312,
        1694,
        83,
        1422,
        1444,
        12,
        207,
        904,
        475,
        912,
        262,
        419,
        969,
        168,
        1391,
        195,
        1746,
        1045,
        884,
        1897,
        1317,
        1223,
        1301,
        1524,
        1194,
        1844,
        1154,
        1819,
        1765,
        1860,
        770,
        1539,
        258,
        1631,
        1272,
        960,
        284,
        1754,
        333,
        305,
        1981,
        556,
        702,
        813,
        1100,
        1323,
        380,
        645,
        1509,
        952,
        1685,
        1177,
        1435,
        1331,
        997,
        1809,
        1886,
        853,
        81,
        1758,
        1870,
        425,
        1129,
        568,
        18,
        1101,
        1204,
        1459,
        1787,
        1579,
        1229,
        941,
        1942,
        56,
        270,
        1611,
        300,
        359,
        1702,
        1614,
        1549,
        1273,
        722,
        1163,
        1821,
        312,
        1561,
        127,
        784,
        186,
        1642,
        745,
        1156,
        1008,
        497,
        608,
        88,
        1344,
        1468,
        1691,
        1866,
        1728,
        1734,
        98,
        882,
        1575,
        1347,
        1069,
        1143,
        1963,
        1756,
        110,
        1738,
        476,
        516,
        632,
        1879,
        1653,
        112,
        328,
        11,
        1964,
        1266,
        1527,
        451,
        1320,
        945,
        561,
        726,
        769,
        1715,
        392,
        483,
        296,
        420,
        1676,
        97,
        782,
        126,
        1049,
        16,
        1178,
        1794,
        802,
        432,
        1581,
        401,
        1232,
        474,
        1779,
        1999,
        843,
        535,
        1890,
        1198,
        1481,
        1079,
        1543,
        868,
        951,
        1589,
        672,
        228,
        318,
        1682,
        1403,
        293,
        188,
        963,
        1046,
        763,
        218,
        1091,
        1262,
        287,
        47,
        1104,
        1823,
        1011,
        489,
        1793,
        1630,
        1418,
        923,
        544,
        1635,
        212,
        398,
        550,
        209,
        1652,
        553,
        880,
        1687,
        372,
        1957,
        408,
        1599,
        1884,
        1952,
        239,
        1681,
        1855,
        140,
        1415,
        1083,
        609,
        1820,
        155,
        1026,
        1935,
        1645,
        603,
        766,
        668,
        488,
        1345,
        1333,
        116,
        500,
        826,
        1404,
        1399,
        1900,
        55,
        1783,
        618,
        1668,
        1889,
        1432,
        1398,
        990,
        133,
        1048,
        1085,
        1654,
        431,
        179,
        1260,
        622,
        1380,
        1585,
        416,
        736,
        8,
        1944,
        1189,
        1111,
        21,
        1600,
        821,
        1945,
        238,
        944,
        1648,
        982,
        1136,
        220,
        1946,
        441,
        1762,
        1877,
        190,
        39,
        135,
        1465,
        1496,
        1128,
        1761,
        1434,
        1353,
        1209,
        569,
        1240,
        1586,
        1006,
        1574,
        867,
        1967,
        907,
        559,
        1377,
        1750,
        311,
        630,
        19,
        947,
        387,
        1971,
        717,
        892,
        215,
        324,
        1368,
        507,
        1098,
        1626,
        1785,
        1923,
        1643,
        1258,
        1525,
        1321,
        1795,
        1679,
        712,
        76,
        961,
        1201,
        1134,
        1338,
        1261,
        495,
        509,
        1430,
        1938,
        1958,
        1233,
        1531,
        1731,
        306,
        803,
        1409,
        247,
        920,
        1905,
        1675,
        647,
        1996,
        1606,
        1887,
        896,
        1401,
        130,
        1920,
        1124,
        1998,
        968,
        1770,
        1117,
        942,
        1168,
        367,
        588,
        858,
        1916,
        1179,
        1573,
        1563,
        675,
        1047,
        1370,
        1520,
        1610,
        1977,
        861,
        199,
        943,
        1500,
        762,
        1503,
        1781,
        1777,
        1121,
        1555,
        610,
        903,
        776,
        1206,
        1327,
        1070,
        485,
        1397,
        492,
        1733,
        62,
        1112,
        854,
        1088,
        393,
        1278,
        1790,
        1674,
        1511,
        1510,
        694,
        1739,
        1595,
        1948,
        949,
        351,
        987,
        891,
        1041,
        1463,
        905,
        1152,
        1934,
        1854,
        1683,
        478,
        1708,
        1912,
        455,
        1230,
        1811,
        1609,
        1166,
        496,
        1673,
        184,
        1714,
        914,
        1951,
        1730,
        1267,
        661,
        267,
        261,
        1871,
        235,
        1670,
        1596,
        1014,
        1137,
        407,
        1145,
        759,
        921,
        514,
        1516,
        1410,
        1583,
        1243,
        91,
        1872,
        106,
        1816,
        1883,
        670,
        365,
        1910,
        1502,
        447,
        1125,
        1619,
        1443,
        1042,
        1172,
        958,
        1448,
        850,
        1213,
        310,
        164,
        1281,
        1725,
        1294,
        689,
        1383,
        1961,
        99,
        1959,
        1102,
        466,
        1759,
        250,
        1665,
        605,
        846,
        27,
        933,
        1736,
        1829,
        192,
        786,
        1623,
        993,
        1071,
        1439,
        711,
        1605,
        491,
        280,
        1780,
        623,
        1226,
        718,
        1375,
        139,
        696,
        1917,
        684,
        1461,
        1494,
        1066,
        1282,
        1499,
        1832,
        377,
        1975,
        1876,
        1824,
        339,
        816,
        141,
        463,
        1479,
        1528,
        1318,
        1222,
        743,
        1254,
        1328,
        132,
        1983,
        1396,
        1537,
        1449,
        957,
        639,
        666,
        331,
        1615,
        1207,
        1411,
        1342,
        570,
        1387,
        1723,
        1651,
        1752,
        1838,
        153,
        1989,
        1486,
        1068,
        1360,
        1131,
        615,
        1314,
        877,
        1551,
        740,
        1359,
        1638,
        1716,
        1722,
        1119,
        989,
        137,
        122,
        552,
        1080,
        1458,
        316,
        662,
        1888,
        723,
        1310,
        667,
        1419,
        781,
        78,
        1186,
        240,
        1644,
        109,
        1933,
        1973,
        1985,
        799,
        1873,
        1062,
        1271,
        1453,
        38,
        546,
        1713,
        1004,
        994,
        738,
        1012,
        1656,
        1804,
        660,
        1560,
        216,
        748,
        1147,
        163,
        523,
        756,
        1637,
        1036,
        214,
        1697,
        1698,
        1764,
        182,
        1081,
        445,
        266,
        1405,
        400,
        927,
        600,
        1848,
        1107,
        6,
        698,
        918,
        1390,
        965,
        1394,
        17,
        1116,
        1364,
        1457,
        925,
        1105,
        1451,
        187,
        1786,
        513,
        727,
        1535,
        457,
        57,
        525,
        1742,
        1450,
        1060,
        607,
        563
      ],
      "start_records": [
        {
          "output_index": 0,
          "source_index": 721
        },
        {
          "output_index": 1,
          "source_index": 35
        },
        {
          "output_index": 2,
          "source_index": 819
        },
        {
          "output_index": 3,
          "source_index": 236
        },
        {
          "output_index": 4,
          "source_index": 924
        },
        {
          "output_index": 5,
          "source_index": 792
        },
        {
          "output_index": 6,
          "source_index": 761
        },
        {
          "output_index": 7,
          "source_index": 411
        },
        {
          "output_index": 8,
          "source_index": 1077
        },
        {
          "output_index": 9,
          "source_index": 1373
        },
        {
          "output_index": 10,
          "source_index": 1913
        },
        {
          "output_index": 11,
          "source_index": 1919
        },
        {
          "output_index": 12,
          "source_index": 1309
        },
        {
          "output_index": 13,
          "source_index": 1753
        },
        {
          "output_index": 14,
          "source_index": 1587
        },
        {
          "output_index": 15,
          "source_index": 427
        },
        {
          "output_index": 16,
          "source_index": 938
        },
        {
          "output_index": 17,
          "source_index": 1990
        },
        {
          "output_index": 18,
          "source_index": 297
        },
        {
          "output_index": 19,
          "source_index": 1862
        },
        {
          "output_index": 20,
          "source_index": 1582
        },
        {
          "output_index": 21,
          "source_index": 348
        },
        {
          "output_index": 22,
          "source_index": 1190
        },
        {
          "output_index": 23,
          "source_index": 562
        },
        {
          "output_index": 24,
          "source_index": 1899
        },
        {
          "output_index": 25,
          "source_index": 539
        },
        {
          "output_index": 26,
          "source_index": 68
        },
        {
          "output_index": 27,
          "source_index": 1851
        },
        {
          "output_index": 28,
          "source_index": 757
        },
        {
          "output_index": 29,
          "source_index": 1268
        },
        {
          "output_index": 30,
          "source_index": 823
        },
        {
          "output_index": 31,
          "source_index": 1627
        },
        {
          "output_index": 32,
          "source_index": 231
        },
        {
          "output_index": 33,
          "source_index": 554
        },
        {
          "output_index": 34,
          "source_index": 1894
        },
        {
          "output_index": 35,
          "source_index": 686
        },
        {
          "output_index": 36,
          "source_index": 1191
        },
        {
          "output_index": 37,
          "source_index": 901
        },
        {
          "output_index": 38,
          "source_index": 1629
        },
        {
          "output_index": 39,
          "source_index": 1033
        },
        {
          "output_index": 40,
          "source_index": 1043
        },
        {
          "output_index": 41,
          "source_index": 257
        },
        {
          "output_index": 42,
          "source_index": 115
        },
        {
          "output_index": 43,
          "source_index": 1778
        },
        {
          "output_index": 44,
          "source_index": 1346
        },
        {
          "output_index": 45,
          "source_index": 1947
        },
        {
          "output_index": 46,
          "source_index": 863
        },
        {
          "output_index": 47,
          "source_index": 1995
        },
        {
          "output_index": 48,
          "source_index": 1931
        },
        {
          "output_index": 49,
          "source_index": 1960
        },
        {
          "output_index": 50,
          "source_index": 1300
        },
        {
          "output_index": 51,
          "source_index": 1414
        },
        {
          "output_index": 52,
          "source_index": 1255
        },
        {
          "output_index": 53,
          "source_index": 1979
        },
        {
          "output_index": 54,
          "source_index": 439
        },
        {
          "output_index": 55,
          "source_index": 1220
        },
        {
          "output_index": 56,
          "source_index": 230
        },
        {
          "output_index": 57,
          "source_index": 1755
        },
        {
          "output_index": 58,
          "source_index": 1058
        },
        {
          "output_index": 59,
          "source_index": 319
        },
        {
          "output_index": 60,
          "source_index": 1118
        },
        {
          "output_index": 61,
          "source_index": 1939
        },
        {
          "output_index": 62,
          "source_index": 1982
        },
        {
          "output_index": 63,
          "source_index": 1745
        },
        {
          "output_index": 64,
          "source_index": 529
        },
        {
          "output_index": 65,
          "source_index": 1306
        },
        {
          "output_index": 66,
          "source_index": 1562
        },
        {
          "output_index": 67,
          "source_index": 788
        },
        {
          "output_index": 68,
          "source_index": 70
        },
        {
          "output_index": 69,
          "source_index": 107
        },
        {
          "output_index": 70,
          "source_index": 1040
        },
        {
          "output_index": 71,
          "source_index": 1020
        },
        {
          "output_index": 72,
          "source_index": 1355
        },
        {
          "output_index": 73,
          "source_index": 1225
        },
        {
          "output_index": 74,
          "source_index": 417
        },
        {
          "output_index": 75,
          "source_index": 84
        },
        {
          "output_index": 76,
          "source_index": 984
        },
        {
          "output_index": 77,
          "source_index": 749
        },
        {
          "output_index": 78,
          "source_index": 1174
        },
        {
          "output_index": 79,
          "source_index": 542
        },
        {
          "output_index": 80,
          "source_index": 1792
        },
        {
          "output_index": 81,
          "source_index": 1023
        },
        {
          "output_index": 82,
          "source_index": 1987
        },
        {
          "output_index": 83,
          "source_index": 142
        },
        {
          "output_index": 84,
          "source_index": 413
        },
        {
          "output_index": 85,
          "source_index": 1541
        },
        {
          "output_index": 86,
          "source_index": 321
        },
        {
          "output_index": 87,
          "source_index": 1830
        },
        {
          "output_index": 88,
          "source_index": 1984
        },
        {
          "output_index": 89,
          "source_index": 1454
        },
        {
          "output_index": 90,
          "source_index": 634
        },
        {
          "output_index": 91,
          "source_index": 1849
        },
        {
          "output_index": 92,
          "source_index": 1558
        },
        {
          "output_index": 93,
          "source_index": 720
        },
        {
          "output_index": 94,
          "source_index": 1740
        },
        {
          "output_index": 95,
          "source_index": 703
        },
        {
          "output_index": 96,
          "source_index": 1277
        },
        {
          "output_index": 97,
          "source_index": 129
        },
        {
          "output_index": 98,
          "source_index": 899
        },
        {
          "output_index": 99,
          "source_index": 1057
        },
        {
          "output_index": 100,
          "source_index": 1732
        },
        {
          "output_index": 101,
          "source_index": 1187
        },
        {
          "output_index": 102,
          "source_index": 755
        },
        {
          "output_index": 103,
          "source_index": 468
        },
        {
          "output_index": 104,
          "source_index": 1475
        },
        {
          "output_index": 105,
          "source_index": 640
        },
        {
          "output_index": 106,
          "source_index": 246
        },
        {
          "output_index": 107,
          "source_index": 146
        },
        {
          "output_index": 108,
          "source_index": 1501
        },
        {
          "output_index": 109,
          "source_index": 612
        },
        {
          "output_index": 110,
          "source_index": 1597
        },
        {
          "output_index": 111,
          "source_index": 1055
        },
        {
          "output_index": 112,
          "source_index": 352
        },
        {
          "output_index": 113,
          "source_index": 369
        },
        {
          "output_index": 114,
          "source_index": 1972
        },
        {
          "output_index": 115,
          "source_index": 1607
        },
        {
          "output_index": 116,
          "source_index": 860
        },
        {
          "output_index": 117,
          "source_index": 1909
        },
        {
          "output_index": 118,
          "source_index": 1640
        },
        {
          "output_index": 119,
          "source_index": 1203
        },
        {
          "output_index": 120,
          "source_index": 1705
        },
        {
          "output_index": 121,
          "source_index": 1491
        },
        {
          "output_index": 122,
          "source_index": 870
        },
        {
          "output_index": 123,
          "source_index": 1859
        },
        {
          "output_index": 124,
          "source_index": 1428
        },
        {
          "output_index": 125,
          "source_index": 1241
        },
        {
          "output_index": 126,
          "source_index": 1677
        },
        {
          "output_index": 127,
          "source_index": 350
        },
        {
          "output_index": 128,
          "source_index": 1025
        },
        {
          "output_index": 129,
          "source_index": 1335
        },
        {
          "output_index": 130,
          "source_index": 366
        },
        {
          "output_index": 131,
          "source_index": 1517
        },
        {
          "output_index": 132,
          "source_index": 260
        },
        {
          "output_index": 133,
          "source_index": 827
        },
        {
          "output_index": 134,
          "source_index": 1706
        },
        {
          "output_index": 135,
          "source_index": 1782
        },
        {
          "output_index": 136,
          "source_index": 409
        },
        {
          "output_index": 137,
          "source_index": 1835
        },
        {
          "output_index": 138,
          "source_index": 1906
        },
        {
          "output_index": 139,
          "source_index": 533
        },
        {
          "output_index": 140,
          "source_index": 460
        },
        {
          "output_index": 141,
          "source_index": 976
        },
        {
          "output_index": 142,
          "source_index": 1352
        },
        {
          "output_index": 143,
          "source_index": 1269
        },
        {
          "output_index": 144,
          "source_index": 421
        },
        {
          "output_index": 145,
          "source_index": 764
        },
        {
          "output_index": 146,
          "source_index": 572
        },
        {
          "output_index": 147,
          "source_index": 1249
        },
        {
          "output_index": 148,
          "source_index": 342
        },
        {
          "output_index": 149,
          "source_index": 1512
        },
        {
          "output_index": 150,
          "source_index": 103
        },
        {
          "output_index": 151,
          "source_index": 1158
        },
        {
          "output_index": 152,
          "source_index": 202
        },
        {
          "output_index": 153,
          "source_index": 4
        },
        {
          "output_index": 154,
          "source_index": 442
        },
        {
          "output_index": 155,
          "source_index": 1504
        },
        {
          "output_index": 156,
          "source_index": 1580
        },
        {
          "output_index": 157,
          "source_index": 1095
        },
        {
          "output_index": 158,
          "source_index": 490
        },
        {
          "output_index": 159,
          "source_index": 1407
        },
        {
          "output_index": 160,
          "source_index": 1447
        },
        {
          "output_index": 161,
          "source_index": 1639
        },
        {
          "output_index": 162,
          "source_index": 503
        },
        {
          "output_index": 163,
          "source_index": 1863
        },
        {
          "output_index": 164,
          "source_index": 1114
        },
        {
          "output_index": 165,
          "source_index": 1423
        },
        {
          "output_index": 166,
          "source_index": 897
        },
        {
          "output_index": 167,
          "source_index": 1367
        },
        {
          "output_index": 168,
          "source_index": 1348
        },
        {
          "output_index": 169,
          "source_index": 707
        },
        {
          "output_index": 170,
          "source_index": 1953
        },
        {
          "output_index": 171,
          "source_index": 1159
        },
        {
          "output_index": 172,
          "source_index": 1695
        },
        {
          "output_index": 173,
          "source_index": 771
        },
        {
          "output_index": 174,
          "source_index": 152
        },
        {
          "output_index": 175,
          "source_index": 430
        },
        {
          "output_index": 176,
          "source_index": 269
        },
        {
          "output_index": 177,
          "source_index": 881
        },
        {
          "output_index": 178,
          "source_index": 547
        },
        {
          "output_index": 179,
          "source_index": 1476
        },
        {
          "output_index": 180,
          "source_index": 980
        },
        {
          "output_index": 181,
          "source_index": 1570
        },
        {
          "output_index": 182,
          "source_index": 1431
        },
        {
          "output_index": 183,
          "source_index": 388
        },
        {
          "output_index": 184,
          "source_index": 283
        },
        {
          "output_index": 185,
          "source_index": 1853
        },
        {
          "output_index": 186,
          "source_index": 1181
        },
        {
          "output_index": 187,
          "source_index": 313
        },
        {
          "output_index": 188,
          "source_index": 1594
        },
        {
          "output_index": 189,
          "source_index": 840
        },
        {
          "output_index": 190,
          "source_index": 705
        },
        {
          "output_index": 191,
          "source_index": 1803
        },
        {
          "output_index": 192,
          "source_index": 573
        },
        {
          "output_index": 193,
          "source_index": 1817
        },
        {
          "output_index": 194,
          "source_index": 549
        },
        {
          "output_index": 195,
          "source_index": 728
        },
        {
          "output_index": 196,
          "source_index": 59
        },
        {
          "output_index": 197,
          "source_index": 1138
        },
        {
          "output_index": 198,
          "source_index": 330
        },
        {
          "output_index": 199,
          "source_index": 508
        },
        {
          "output_index": 200,
          "source_index": 1142
        },
        {
          "output_index": 201,
          "source_index": 481
        },
        {
          "output_index": 202,
          "source_index": 1993
        },
        {
          "output_index": 203,
          "source_index": 643
        },
        {
          "output_index": 204,
          "source_index": 1228
        },
        {
          "output_index": 205,
          "source_index": 473
        },
        {
          "output_index": 206,
          "source_index": 852
        },
        {
          "output_index": 207,
          "source_index": 1084
        },
        {
          "output_index": 208,
          "source_index": 482
        },
        {
          "output_index": 209,
          "source_index": 1315
        },
        {
          "output_index": 210,
          "source_index": 1632
        },
        {
          "output_index": 211,
          "source_index": 389
        },
        {
          "output_index": 212,
          "source_index": 327
        },
        {
          "output_index": 213,
          "source_index": 1287
        },
        {
          "output_index": 214,
          "source_index": 1299
        },
        {
          "output_index": 215,
          "source_index": 1924
        },
        {
          "output_index": 216,
          "source_index": 1133
        },
        {
          "output_index": 217,
          "source_index": 1798
        },
        {
          "output_index": 218,
          "source_index": 978
        },
        {
          "output_index": 219,
          "source_index": 48
        },
        {
          "output_index": 220,
          "source_index": 1646
        },
        {
          "output_index": 221,
          "source_index": 866
        },
        {
          "output_index": 222,
          "source_index": 1918
        },
        {
          "output_index": 223,
          "source_index": 1483
        },
        {
          "output_index": 224,
          "source_index": 929
        },
        {
          "output_index": 225,
          "source_index": 1950
        },
        {
          "output_index": 226,
          "source_index": 724
        },
        {
          "output_index": 227,
          "source_index": 265
        },
        {
          "output_index": 228,
          "source_index": 1536
        },
        {
          "output_index": 229,
          "source_index": 29
        },
        {
          "output_index": 230,
          "source_index": 422
        },
        {
          "output_index": 231,
          "source_index": 1265
        },
        {
          "output_index": 232,
          "source_index": 1831
        },
        {
          "output_index": 233,
          "source_index": 543
        },
        {
          "output_index": 234,
          "source_index": 729
        },
        {
          "output_index": 235,
          "source_index": 1093
        },
        {
          "output_index": 236,
          "source_index": 812
        },
        {
          "output_index": 237,
          "source_index": 1721
        },
        {
          "output_index": 238,
          "source_index": 1155
        },
        {
          "output_index": 239,
          "source_index": 911
        },
        {
          "output_index": 240,
          "source_index": 1205
        },
        {
          "output_index": 241,
          "source_index": 730
        },
        {
          "output_index": 242,
          "source_index": 822
        },
        {
          "output_index": 243,
          "source_index": 470
        },
        {
          "output_index": 244,
          "source_index": 1470
        },
        {
          "output_index": 245,
          "source_index": 604
        },
        {
          "output_index": 246,
          "source_index": 414
        },
        {
          "output_index": 247,
          "source_index": 1523
        },
        {
          "output_index": 248,
          "source_index": 956
        },
        {
          "output_index": 249,
          "source_index": 665
        },
        {
          "output_index": 250,
          "source_index": 149
        },
        {
          "output_index": 251,
          "source_index": 534
        },
        {
          "output_index": 252,
          "source_index": 252
        },
        {
          "output_index": 253,
          "source_index": 1773
        },
        {
          "output_index": 254,
          "source_index": 1196
        },
        {
          "output_index": 255,
          "source_index": 1171
        },
        {
          "output_index": 256,
          "source_index": 659
        },
        {
          "output_index": 257,
          "source_index": 1053
        },
        {
          "output_index": 258,
          "source_index": 1151
        },
        {
          "output_index": 259,
          "source_index": 72
        },
        {
          "output_index": 260,
          "source_index": 1067
        },
        {
          "output_index": 261,
          "source_index": 361
        },
        {
          "output_index": 262,
          "source_index": 44
        },
        {
          "output_index": 263,
          "source_index": 768
        },
        {
          "output_index": 264,
          "source_index": 1210
        },
        {
          "output_index": 265,
          "source_index": 874
        },
        {
          "output_index": 266,
          "source_index": 323
        },
        {
          "output_index": 267,
          "source_index": 744
        },
        {
          "output_index": 268,
          "source_index": 785
        },
        {
          "output_index": 269,
          "source_index": 1052
        },
        {
          "output_index": 270,
          "source_index": 1655
        },
        {
          "output_index": 271,
          "source_index": 464
        },
        {
          "output_index": 272,
          "source_index": 1797
        },
        {
          "output_index": 273,
          "source_index": 818
        },
        {
          "output_index": 274,
          "source_index": 767
        },
        {
          "output_index": 275,
          "source_index": 1140
        },
        {
          "output_index": 276,
          "source_index": 1508
        },
        {
          "output_index": 277,
          "source_index": 737
        },
        {
          "output_index": 278,
          "source_index": 443
        },
        {
          "output_index": 279,
          "source_index": 1588
        },
        {
          "output_index": 280,
          "source_index": 1856
        },
        {
          "output_index": 281,
          "source_index": 363
        },
        {
          "output_index": 282,
          "source_index": 739
        },
        {
          "output_index": 283,
          "source_index": 418
        },
        {
          "output_index": 284,
          "source_index": 1275
        },
        {
          "output_index": 285,
          "source_index": 437
        },
        {
          "output_index": 286,
          "source_index": 292
        },
        {
          "output_index": 287,
          "source_index": 340
        },
        {
          "output_index": 288,
          "source_index": 1550
        },
        {
          "output_index": 289,
          "source_index": 1146
        },
        {
          "output_index": 290,
          "source_index": 174
        },
        {
          "output_index": 291,
          "source_index": 290
        },
        {
          "output_index": 292,
          "source_index": 910
        },
        {
          "output_index": 293,
          "source_index": 1847
        },
        {
          "output_index": 294,
          "source_index": 1076
        },
        {
          "output_index": 295,
          "source_index": 1065
        },
        {
          "output_index": 296,
          "source_index": 1604
        },
        {
          "output_index": 297,
          "source_index": 1650
        },
        {
          "output_index": 298,
          "source_index": 626
        },
        {
          "output_index": 299,
          "source_index": 715
        },
        {
          "output_index": 300,
          "source_index": 1284
        },
        {
          "output_index": 301,
          "source_index": 1690
        },
        {
          "output_index": 302,
          "source_index": 1741
        },
        {
          "output_index": 303,
          "source_index": 677
        },
        {
          "output_index": 304,
          "source_index": 307
        },
        {
          "output_index": 305,
          "source_index": 85
        },
        {
          "output_index": 306,
          "source_index": 1805
        },
        {
          "output_index": 307,
          "source_index": 1932
        },
        {
          "output_index": 308,
          "source_index": 426
        },
        {
          "output_index": 309,
          "source_index": 1484
        },
        {
          "output_index": 310,
          "source_index": 336
        },
        {
          "output_index": 311,
          "source_index": 1064
        },
        {
          "output_index": 312,
          "source_index": 105
        },
        {
          "output_index": 313,
          "source_index": 1038
        },
        {
          "output_index": 314,
          "source_index": 1149
        },
        {
          "output_index": 315,
          "source_index": 347
        },
        {
          "output_index": 316,
          "source_index": 887
        },
        {
          "output_index": 317,
          "source_index": 102
        },
        {
          "output_index": 318,
          "source_index": 121
        },
        {
          "output_index": 319,
          "source_index": 1350
        },
        {
          "output_index": 320,
          "source_index": 589
        },
        {
          "output_index": 321,
          "source_index": 1519
        },
        {
          "output_index": 322,
          "source_index": 859
        },
        {
          "output_index": 323,
          "source_index": 1007
        },
        {
          "output_index": 324,
          "source_index": 111
        },
        {
          "output_index": 325,
          "source_index": 1322
        },
        {
          "output_index": 326,
          "source_index": 1074
        },
        {
          "output_index": 327,
          "source_index": 191
        },
        {
          "output_index": 328,
          "source_index": 1547
        },
        {
          "output_index": 329,
          "source_index": 1590
        },
        {
          "output_index": 330,
          "source_index": 423
        },
        {
          "output_index": 331,
          "source_index": 1636
        },
        {
          "output_index": 332,
          "source_index": 1564
        },
        {
          "output_index": 333,
          "source_index": 741
        },
        {
          "output_index": 334,
          "source_index": 1774
        },
        {
          "output_index": 335,
          "source_index": 545
        },
        {
          "output_index": 336,
          "source_index": 1929
        },
        {
          "output_index": 337,
          "source_index": 1559
        },
        {
          "output_index": 338,
          "source_index": 953
        },
        {
          "output_index": 339,
          "source_index": 253
        },
        {
          "output_index": 340,
          "source_index": 1822
        },
        {
          "output_index": 341,
          "source_index": 449
        },
        {
          "output_index": 342,
          "source_index": 1749
        },
        {
          "output_index": 343,
          "source_index": 1633
        },
        {
          "output_index": 344,
          "source_index": 276
        },
        {
          "output_index": 345,
          "source_index": 1199
        },
        {
          "output_index": 346,
          "source_index": 1937
        },
        {
          "output_index": 347,
          "source_index": 183
        },
        {
          "output_index": 348,
          "source_index": 200
        },
        {
          "output_index": 349,
          "source_index": 232
        },
        {
          "output_index": 350,
          "source_index": 1455
        },
        {
          "output_index": 351,
          "source_index": 226
        },
        {
          "output_index": 352,
          "source_index": 875
        },
        {
          "output_index": 353,
          "source_index": 1424
        },
        {
          "output_index": 354,
          "source_index": 1288
        },
        {
          "output_index": 355,
          "source_index": 1017
        },
        {
          "output_index": 356,
          "source_index": 1826
        },
        {
          "output_index": 357,
          "source_index": 3
        },
        {
          "output_index": 358,
          "source_index": 1456
        },
        {
          "output_index": 359,
          "source_index": 396
        },
        {
          "output_index": 360,
          "source_index": 379
        },
        {
          "output_index": 361,
          "source_index": 1472
        },
        {
          "output_index": 362,
          "source_index": 277
        },
        {
          "output_index": 363,
          "source_index": 87
        },
        {
          "output_index": 364,
          "source_index": 629
        },
        {
          "output_index": 365,
          "source_index": 1312
        },
        {
          "output_index": 366,
          "source_index": 1694
        },
        {
          "output_index": 367,
          "source_index": 83
        },
        {
          "output_index": 368,
          "source_index": 1422
        },
        {
          "output_index": 369,
          "source_index": 1444
        },
        {
          "output_index": 370,
          "source_index": 12
        },
        {
          "output_index": 371,
          "source_index": 207
        },
        {
          "output_index": 372,
          "source_index": 904
        },
        {
          "output_index": 373,
          "source_index": 475
        },
        {
          "output_index": 374,
          "source_index": 912
        },
        {
          "output_index": 375,
          "source_index": 262
        },
        {
          "output_index": 376,
          "source_index": 419
        },
        {
          "output_index": 377,
          "source_index": 969
        },
        {
          "output_index": 378,
          "source_index": 168
        },
        {
          "output_index": 379,
          "source_index": 1391
        },
        {
          "output_index": 380,
          "source_index": 195
        },
        {
          "output_index": 381,
          "source_index": 1746
        },
        {
          "output_index": 382,
          "source_index": 1045
        },
        {
          "output_index": 383,
          "source_index": 884
        },
        {
          "output_index": 384,
          "source_index": 1897
        },
        {
          "output_index": 385,
          "source_index": 1317
        },
        {
          "output_index": 386,
          "source_index": 1223
        },
        {
          "output_index": 387,
          "source_index": 1301
        },
        {
          "output_index": 388,
          "source_index": 1524
        },
        {
          "output_index": 389,
          "source_index": 1194
        },
        {
          "output_index": 390,
          "source_index": 1844
        },
        {
          "output_index": 391,
          "source_index": 1154
        },
        {
          "output_index": 392,
          "source_index": 1819
        },
        {
          "output_index": 393,
          "source_index": 1765
        },
        {
          "output_index": 394,
          "source_index": 1860
        },
        {
          "output_index": 395,
          "source_index": 770
        },
        {
          "output_index": 396,
          "source_index": 1539
        },
        {
          "output_index": 397,
          "source_index": 258
        },
        {
          "output_index": 398,
          "source_index": 1631
        },
        {
          "output_index": 399,
          "source_index": 1272
        },
        {
          "output_index": 400,
          "source_index": 960
        },
        {
          "output_index": 401,
          "source_index": 284
        },
        {
          "output_index": 402,
          "source_index": 1754
        },
        {
          "output_index": 403,
          "source_index": 333
        },
        {
          "output_index": 404,
          "source_index": 305
        },
        {
          "output_index": 405,
          "source_index": 1981
        },
        {
          "output_index": 406,
          "source_index": 556
        },
        {
          "output_index": 407,
          "source_index": 702
        },
        {
          "output_index": 408,
          "source_index": 813
        },
        {
          "output_index": 409,
          "source_index": 1100
        },
        {
          "output_index": 410,
          "source_index": 1323
        },
        {
          "output_index": 411,
          "source_index": 380
        },
        {
          "output_index": 412,
          "source_index": 645
        },
        {
          "output_index": 413,
          "source_index": 1509
        },
        {
          "output_index": 414,
          "source_index": 952
        },
        {
          "output_index": 415,
          "source_index": 1685
        },
        {
          "output_index": 416,
          "source_index": 1177
        },
        {
          "output_index": 417,
          "source_index": 1435
        },
        {
          "output_index": 418,
          "source_index": 1331
        },
        {
          "output_index": 419,
          "source_index": 997
        },
        {
          "output_index": 420,
          "source_index": 1809
        },
        {
          "output_index": 421,
          "source_index": 1886
        },
        {
          "output_index": 422,
          "source_index": 853
        },
        {
          "output_index": 423,
          "source_index": 81
        },
        {
          "output_index": 424,
          "source_index": 1758
        },
        {
          "output_index": 425,
          "source_index": 1870
        },
        {
          "output_index": 426,
          "source_index": 425
        },
        {
          "output_index": 427,
          "source_index": 1129
        },
        {
          "output_index": 428,
          "source_index": 568
        },
        {
          "output_index": 429,
          "source_index": 18
        },
        {
          "output_index": 430,
          "source_index": 1101
        },
        {
          "output_index": 431,
          "source_index": 1204
        },
        {
          "output_index": 432,
          "source_index": 1459
        },
        {
          "output_index": 433,
          "source_index": 1787
        },
        {
          "output_index": 434,
          "source_index": 1579
        },
        {
          "output_index": 435,
          "source_index": 1229
        },
        {
          "output_index": 436,
          "source_index": 941
        },
        {
          "output_index": 437,
          "source_index": 1942
        },
        {
          "output_index": 438,
          "source_index": 56
        },
        {
          "output_index": 439,
          "source_index": 270
        },
        {
          "output_index": 440,
          "source_index": 1611
        },
        {
          "output_index": 441,
          "source_index": 300
        },
        {
          "output_index": 442,
          "source_index": 359
        },
        {
          "output_index": 443,
          "source_index": 1702
        },
        {
          "output_index": 444,
          "source_index": 1614
        },
        {
          "output_index": 445,
          "source_index": 1549
        },
        {
          "output_index": 446,
          "source_index": 1273
        },
        {
          "output_index": 447,
          "source_index": 722
        },
        {
          "output_index": 448,
          "source_index": 1163
        },
        {
          "output_index": 449,
          "source_index": 1821
        },
        {
          "output_index": 450,
          "source_index": 312
        },
        {
          "output_index": 451,
          "source_index": 1561
        },
        {
          "output_index": 452,
          "source_index": 127
        },
        {
          "output_index": 453,
          "source_index": 784
        },
        {
          "output_index": 454,
          "source_index": 186
        },
        {
          "output_index": 455,
          "source_index": 1642
        },
        {
          "output_index": 456,
          "source_index": 745
        },
        {
          "output_index": 457,
          "source_index": 1156
        },
        {
          "output_index": 458,
          "source_index": 1008
        },
        {
          "output_index": 459,
          "source_index": 497
        },
        {
          "output_index": 460,
          "source_index": 608
        },
        {
          "output_index": 461,
          "source_index": 88
        },
        {
          "output_index": 462,
          "source_index": 1344
        },
        {
          "output_index": 463,
          "source_index": 1468
        },
        {
          "output_index": 464,
          "source_index": 1691
        },
        {
          "output_index": 465,
          "source_index": 1866
        },
        {
          "output_index": 466,
          "source_index": 1728
        },
        {
          "output_index": 467,
          "source_index": 1734
        },
        {
          "output_index": 468,
          "source_index": 98
        },
        {
          "output_index": 469,
          "source_index": 882
        },
        {
          "output_index": 470,
          "source_index": 1575
        },
        {
          "output_index": 471,
          "source_index": 1347
        },
        {
          "output_index": 472,
          "source_index": 1069
        },
        {
          "output_index": 473,
          "source_index": 1143
        },
        {
          "output_index": 474,
          "source_index": 1963
        },
        {
          "output_index": 475,
          "source_index": 1756
        },
        {
          "output_index": 476,
          "source_index": 110
        },
        {
          "output_index": 477,
          "source_index": 1738
        },
        {
          "output_index": 478,
          "source_index": 476
        },
        {
          "output_index": 479,
          "source_index": 516
        },
        {
          "output_index": 480,
          "source_index": 632
        },
        {
          "output_index": 481,
          "source_index": 1879
        },
        {
          "output_index": 482,
          "source_index": 1653
        },
        {
          "output_index": 483,
          "source_index": 112
        },
        {
          "output_index": 484,
          "source_index": 328
        },
        {
          "output_index": 485,
          "source_index": 11
        },
        {
          "output_index": 486,
          "source_index": 1964
        },
        {
          "output_index": 487,
          "source_index": 1266
        },
        {
          "output_index": 488,
          "source_index": 1527
        },
        {
          "output_index": 489,
          "source_index": 451
        },
        {
          "output_index": 490,
          "source_index": 1320
        },
        {
          "output_index": 491,
          "source_index": 945
        },
        {
          "output_index": 492,
          "source_index": 561
        },
        {
          "output_index": 493,
          "source_index": 726
        },
        {
          "output_index": 494,
          "source_index": 769
        },
        {
          "output_index": 495,
          "source_index": 1715
        },
        {
          "output_index": 496,
          "source_index": 392
        },
        {
          "output_index": 497,
          "source_index": 483
        },
        {
          "output_index": 498,
          "source_index": 296
        },
        {
          "output_index": 499,
          "source_index": 420
        },
        {
          "output_index": 500,
          "source_index": 1676
        },
        {
          "output_index": 501,
          "source_index": 97
        },
        {
          "output_index": 502,
          "source_index": 782
        },
        {
          "output_index": 503,
          "source_index": 126
        },
        {
          "output_index": 504,
          "source_index": 1049
        },
        {
          "output_index": 505,
          "source_index": 16
        },
        {
          "output_index": 506,
          "source_index": 1178
        },
        {
          "output_index": 507,
          "source_index": 1794
        },
        {
          "output_index": 508,
          "source_index": 802
        },
        {
          "output_index": 509,
          "source_index": 432
        },
        {
          "output_index": 510,
          "source_index": 1581
        },
        {
          "output_index": 511,
          "source_index": 401
        },
        {
          "output_index": 512,
          "source_index": 1232
        },
        {
          "output_index": 513,
          "source_index": 474
        },
        {
          "output_index": 514,
          "source_index": 1779
        },
        {
          "output_index": 515,
          "source_index": 1999
        },
        {
          "output_index": 516,
          "source_index": 843
        },
        {
          "output_index": 517,
          "source_index": 535
        },
        {
          "output_index": 518,
          "source_index": 1890
        },
        {
          "output_index": 519,
          "source_index": 1198
        },
        {
          "output_index": 520,
          "source_index": 1481
        },
        {
          "output_index": 521,
          "source_index": 1079
        },
        {
          "output_index": 522,
          "source_index": 1543
        },
        {
          "output_index": 523,
          "source_index": 868
        },
        {
          "output_index": 524,
          "source_index": 951
        },
        {
          "output_index": 525,
          "source_index": 1589
        },
        {
          "output_index": 526,
          "source_index": 672
        },
        {
          "output_index": 527,
          "source_index": 228
        },
        {
          "output_index": 528,
          "source_index": 318
        },
        {
          "output_index": 529,
          "source_index": 1682
        },
        {
          "output_index": 530,
          "source_index": 1403
        },
        {
          "output_index": 531,
          "source_index": 293
        },
        {
          "output_index": 532,
          "source_index": 188
        },
        {
          "output_index": 533,
          "source_index": 963
        },
        {
          "output_index": 534,
          "source_index": 1046
        },
        {
          "output_index": 535,
          "source_index": 763
        },
        {
          "output_index": 536,
          "source_index": 218
        },
        {
          "output_index": 537,
          "source_index": 1091
        },
        {
          "output_index": 538,
          "source_index": 1262
        },
        {
          "output_index": 539,
          "source_index": 287
        },
        {
          "output_index": 540,
          "source_index": 47
        },
        {
          "output_index": 541,
          "source_index": 1104
        },
        {
          "output_index": 542,
          "source_index": 1823
        },
        {
          "output_index": 543,
          "source_index": 1011
        },
        {
          "output_index": 544,
          "source_index": 489
        },
        {
          "output_index": 545,
          "source_index": 1793
        },
        {
          "output_index": 546,
          "source_index": 1630
        },
        {
          "output_index": 547,
          "source_index": 1418
        },
        {
          "output_index": 548,
          "source_index": 923
        },
        {
          "output_index": 549,
          "source_index": 544
        },
        {
          "output_index": 550,
          "source_index": 1635
        },
        {
          "output_index": 551,
          "source_index": 212
        },
        {
          "output_index": 552,
          "source_index": 398
        },
        {
          "output_index": 553,
          "source_index": 550
        },
        {
          "output_index": 554,
          "source_index": 209
        },
        {
          "output_index": 555,
          "source_index": 1652
        },
        {
          "output_index": 556,
          "source_index": 553
        },
        {
          "output_index": 557,
          "source_index": 880
        },
        {
          "output_index": 558,
          "source_index": 1687
        },
        {
          "output_index": 559,
          "source_index": 372
        },
        {
          "output_index": 560,
          "source_index": 1957
        },
        {
          "output_index": 561,
          "source_index": 408
        },
        {
          "output_index": 562,
          "source_index": 1599
        },
        {
          "output_index": 563,
          "source_index": 1884
        },
        {
          "output_index": 564,
          "source_index": 1952
        },
        {
          "output_index": 565,
          "source_index": 239
        },
        {
          "output_index": 566,
          "source_index": 1681
        },
        {
          "output_index": 567,
          "source_index": 1855
        },
        {
          "output_index": 568,
          "source_index": 140
        },
        {
          "output_index": 569,
          "source_index": 1415
        },
        {
          "output_index": 570,
          "source_index": 1083
        },
        {
          "output_index": 571,
          "source_index": 609
        },
        {
          "output_index": 572,
          "source_index": 1820
        },
        {
          "output_index": 573,
          "source_index": 155
        },
        {
          "output_index": 574,
          "source_index": 1026
        },
        {
          "output_index": 575,
          "source_index": 1935
        },
        {
          "output_index": 576,
          "source_index": 1645
        },
        {
          "output_index": 577,
          "source_index": 603
        },
        {
          "output_index": 578,
          "source_index": 766
        },
        {
          "output_index": 579,
          "source_index": 668
        },
        {
          "output_index": 580,
          "source_index": 488
        },
        {
          "output_index": 581,
          "source_index": 1345
        },
        {
          "output_index": 582,
          "source_index": 1333
        },
        {
          "output_index": 583,
          "source_index": 116
        },
        {
          "output_index": 584,
          "source_index": 500
        },
        {
          "output_index": 585,
          "source_index": 826
        },
        {
          "output_index": 586,
          "source_index": 1404
        },
        {
          "output_index": 587,
          "source_index": 1399
        },
        {
          "output_index": 588,
          "source_index": 1900
        },
        {
          "output_index": 589,
          "source_index": 55
        },
        {
          "output_index": 590,
          "source_index": 1783
        },
        {
          "output_index": 591,
          "source_index": 618
        },
        {
          "output_index": 592,
          "source_index": 1668
        },
        {
          "output_index": 593,
          "source_index": 1889
        },
        {
          "output_index": 594,
          "source_index": 1432
        },
        {
          "output_index": 595,
          "source_index": 1398
        },
        {
          "output_index": 596,
          "source_index": 990
        },
        {
          "output_index": 597,
          "source_index": 133
        },
        {
          "output_index": 598,
          "source_index": 1048
        },
        {
          "output_index": 599,
          "source_index": 1085
        },
        {
          "output_index": 600,
          "source_index": 1654
        },
        {
          "output_index": 601,
          "source_index": 431
        },
        {
          "output_index": 602,
          "source_index": 179
        },
        {
          "output_index": 603,
          "source_index": 1260
        },
        {
          "output_index": 604,
          "source_index": 622
        },
        {
          "output_index": 605,
          "source_index": 1380
        },
        {
          "output_index": 606,
          "source_index": 1585
        },
        {
          "output_index": 607,
          "source_index": 416
        },
        {
          "output_index": 608,
          "source_index": 736
        },
        {
          "output_index": 609,
          "source_index": 8
        },
        {
          "output_index": 610,
          "source_index": 1944
        },
        {
          "output_index": 611,
          "source_index": 1189
        },
        {
          "output_index": 612,
          "source_index": 1111
        },
        {
          "output_index": 613,
          "source_index": 21
        },
        {
          "output_index": 614,
          "source_index": 1600
        },
        {
          "output_index": 615,
          "source_index": 821
        },
        {
          "output_index": 616,
          "source_index": 1945
        },
        {
          "output_index": 617,
          "source_index": 238
        },
        {
          "output_index": 618,
          "source_index": 944
        },
        {
          "output_index": 619,
          "source_index": 1648
        },
        {
          "output_index": 620,
          "source_index": 982
        },
        {
          "output_index": 621,
          "source_index": 1136
        },
        {
          "output_index": 622,
          "source_index": 220
        },
        {
          "output_index": 623,
          "source_index": 1946
        },
        {
          "output_index": 624,
          "source_index": 441
        },
        {
          "output_index": 625,
          "source_index": 1762
        },
        {
          "output_index": 626,
          "source_index": 1877
        },
        {
          "output_index": 627,
          "source_index": 190
        },
        {
          "output_index": 628,
          "source_index": 39
        },
        {
          "output_index": 629,
          "source_index": 135
        },
        {
          "output_index": 630,
          "source_index": 1465
        },
        {
          "output_index": 631,
          "source_index": 1496
        },
        {
          "output_index": 632,
          "source_index": 1128
        },
        {
          "output_index": 633,
          "source_index": 1761
        },
        {
          "output_index": 634,
          "source_index": 1434
        },
        {
          "output_index": 635,
          "source_index": 1353
        },
        {
          "output_index": 636,
          "source_index": 1209
        },
        {
          "output_index": 637,
          "source_index": 569
        },
        {
          "output_index": 638,
          "source_index": 1240
        },
        {
          "output_index": 639,
          "source_index": 1586
        },
        {
          "output_index": 640,
          "source_index": 1006
        },
        {
          "output_index": 641,
          "source_index": 1574
        },
        {
          "output_index": 642,
          "source_index": 867
        },
        {
          "output_index": 643,
          "source_index": 1967
        },
        {
          "output_index": 644,
          "source_index": 907
        },
        {
          "output_index": 645,
          "source_index": 559
        },
        {
          "output_index": 646,
          "source_index": 1377
        },
        {
          "output_index": 647,
          "source_index": 1750
        },
        {
          "output_index": 648,
          "source_index": 311
        },
        {
          "output_index": 649,
          "source_index": 630
        },
        {
          "output_index": 650,
          "source_index": 19
        },
        {
          "output_index": 651,
          "source_index": 947
        },
        {
          "output_index": 652,
          "source_index": 387
        },
        {
          "output_index": 653,
          "source_index": 1971
        },
        {
          "output_index": 654,
          "source_index": 717
        },
        {
          "output_index": 655,
          "source_index": 892
        },
        {
          "output_index": 656,
          "source_index": 215
        },
        {
          "output_index": 657,
          "source_index": 324
        },
        {
          "output_index": 658,
          "source_index": 1368
        },
        {
          "output_index": 659,
          "source_index": 507
        },
        {
          "output_index": 660,
          "source_index": 1098
        },
        {
          "output_index": 661,
          "source_index": 1626
        },
        {
          "output_index": 662,
          "source_index": 1785
        },
        {
          "output_index": 663,
          "source_index": 1923
        },
        {
          "output_index": 664,
          "source_index": 1643
        },
        {
          "output_index": 665,
          "source_index": 1258
        },
        {
          "output_index": 666,
          "source_index": 1525
        },
        {
          "output_index": 667,
          "source_index": 1321
        },
        {
          "output_index": 668,
          "source_index": 1795
        },
        {
          "output_index": 669,
          "source_index": 1679
        },
        {
          "output_index": 670,
          "source_index": 712
        },
        {
          "output_index": 671,
          "source_index": 76
        },
        {
          "output_index": 672,
          "source_index": 961
        },
        {
          "output_index": 673,
          "source_index": 1201
        },
        {
          "output_index": 674,
          "source_index": 1134
        },
        {
          "output_index": 675,
          "source_index": 1338
        },
        {
          "output_index": 676,
          "source_index": 1261
        },
        {
          "output_index": 677,
          "source_index": 495
        },
        {
          "output_index": 678,
          "source_index": 509
        },
        {
          "output_index": 679,
          "source_index": 1430
        },
        {
          "output_index": 680,
          "source_index": 1938
        },
        {
          "output_index": 681,
          "source_index": 1958
        },
        {
          "output_index": 682,
          "source_index": 1233
        },
        {
          "output_index": 683,
          "source_index": 1531
        },
        {
          "output_index": 684,
          "source_index": 1731
        },
        {
          "output_index": 685,
          "source_index": 306
        },
        {
          "output_index": 686,
          "source_index": 803
        },
        {
          "output_index": 687,
          "source_index": 1409
        },
        {
          "output_index": 688,
          "source_index": 247
        },
        {
          "output_index": 689,
          "source_index": 920
        },
        {
          "output_index": 690,
          "source_index": 1905
        },
        {
          "output_index": 691,
          "source_index": 1675
        },
        {
          "output_index": 692,
          "source_index": 647
        },
        {
          "output_index": 693,
          "source_index": 1996
        },
        {
          "output_index": 694,
          "source_index": 1606
        },
        {
          "output_index": 695,
          "source_index": 1887
        },
        {
          "output_index": 696,
          "source_index": 896
        },
        {
          "output_index": 697,
          "source_index": 1401
        },
        {
          "output_index": 698,
          "source_index": 130
        },
        {
          "output_index": 699,
          "source_index": 1920
        },
        {
          "output_index": 700,
          "source_index": 1124
        },
        {
          "output_index": 701,
          "source_index": 1998
        },
        {
          "output_index": 702,
          "source_index": 968
        },
        {
          "output_index": 703,
          "source_index": 1770
        },
        {
          "output_index": 704,
          "source_index": 1117
        },
        {
          "output_index": 705,
          "source_index": 942
        },
        {
          "output_index": 706,
          "source_index": 1168
        },
        {
          "output_index": 707,
          "source_index": 367
        },
        {
          "output_index": 708,
          "source_index": 588
        },
        {
          "output_index": 709,
          "source_index": 858
        },
        {
          "output_index": 710,
          "source_index": 1916
        },
        {
          "output_index": 711,
          "source_index": 1179
        },
        {
          "output_index": 712,
          "source_index": 1573
        },
        {
          "output_index": 713,
          "source_index": 1563
        },
        {
          "output_index": 714,
          "source_index": 675
        },
        {
          "output_index": 715,
          "source_index": 1047
        },
        {
          "output_index": 716,
          "source_index": 1370
        },
        {
          "output_index": 717,
          "source_index": 1520
        },
        {
          "output_index": 718,
          "source_index": 1610
        },
        {
          "output_index": 719,
          "source_index": 1977
        },
        {
          "output_index": 720,
          "source_index": 861
        },
        {
          "output_index": 721,
          "source_index": 199
        },
        {
          "output_index": 722,
          "source_index": 943
        },
        {
          "output_index": 723,
          "source_index": 1500
        },
        {
          "output_index": 724,
          "source_index": 762
        },
        {
          "output_index": 725,
          "source_index": 1503
        },
        {
          "output_index": 726,
          "source_index": 1781
        },
        {
          "output_index": 727,
          "source_index": 1777
        },
        {
          "output_index": 728,
          "source_index": 1121
        },
        {
          "output_index": 729,
          "source_index": 1555
        },
        {
          "output_index": 730,
          "source_index": 610
        },
        {
          "output_index": 731,
          "source_index": 903
        },
        {
          "output_index": 732,
          "source_index": 776
        },
        {
          "output_index": 733,
          "source_index": 1206
        },
        {
          "output_index": 734,
          "source_index": 1327
        },
        {
          "output_index": 735,
          "source_index": 1070
        },
        {
          "output_index": 736,
          "source_index": 485
        },
        {
          "output_index": 737,
          "source_index": 1397
        },
        {
          "output_index": 738,
          "source_index": 492
        },
        {
          "output_index": 739,
          "source_index": 1733
        },
        {
          "output_index": 740,
          "source_index": 62
        },
        {
          "output_index": 741,
          "source_index": 1112
        },
        {
          "output_index": 742,
          "source_index": 854
        },
        {
          "output_index": 743,
          "source_index": 1088
        },
        {
          "output_index": 744,
          "source_index": 393
        },
        {
          "output_index": 745,
          "source_index": 1278
        },
        {
          "output_index": 746,
          "source_index": 1790
        },
        {
          "output_index": 747,
          "source_index": 1674
        },
        {
          "output_index": 748,
          "source_index": 1511
        },
        {
          "output_index": 749,
          "source_index": 1510
        },
        {
          "output_index": 750,
          "source_index": 694
        },
        {
          "output_index": 751,
          "source_index": 1739
        },
        {
          "output_index": 752,
          "source_index": 1595
        },
        {
          "output_index": 753,
          "source_index": 1948
        },
        {
          "output_index": 754,
          "source_index": 949
        },
        {
          "output_index": 755,
          "source_index": 351
        },
        {
          "output_index": 756,
          "source_index": 987
        },
        {
          "output_index": 757,
          "source_index": 891
        },
        {
          "output_index": 758,
          "source_index": 1041
        },
        {
          "output_index": 759,
          "source_index": 1463
        },
        {
          "output_index": 760,
          "source_index": 905
        },
        {
          "output_index": 761,
          "source_index": 1152
        },
        {
          "output_index": 762,
          "source_index": 1934
        },
        {
          "output_index": 763,
          "source_index": 1854
        },
        {
          "output_index": 764,
          "source_index": 1683
        },
        {
          "output_index": 765,
          "source_index": 478
        },
        {
          "output_index": 766,
          "source_index": 1708
        },
        {
          "output_index": 767,
          "source_index": 1912
        },
        {
          "output_index": 768,
          "source_index": 455
        },
        {
          "output_index": 769,
          "source_index": 1230
        },
        {
          "output_index": 770,
          "source_index": 1811
        },
        {
          "output_index": 771,
          "source_index": 1609
        },
        {
          "output_index": 772,
          "source_index": 1166
        },
        {
          "output_index": 773,
          "source_index": 496
        },
        {
          "output_index": 774,
          "source_index": 1673
        },
        {
          "output_index": 775,
          "source_index": 184
        },
        {
          "output_index": 776,
          "source_index": 1714
        },
        {
          "output_index": 777,
          "source_index": 914
        },
        {
          "output_index": 778,
          "source_index": 1951
        },
        {
          "output_index": 779,
          "source_index": 1730
        },
        {
          "output_index": 780,
          "source_index": 1267
        },
        {
          "output_index": 781,
          "source_index": 661
        },
        {
          "output_index": 782,
          "source_index": 267
        },
        {
          "output_index": 783,
          "source_index": 261
        },
        {
          "output_index": 784,
          "source_index": 1871
        },
        {
          "output_index": 785,
          "source_index": 235
        },
        {
          "output_index": 786,
          "source_index": 1670
        },
        {
          "output_index": 787,
          "source_index": 1596
        },
        {
          "output_index": 788,
          "source_index": 1014
        },
        {
          "output_index": 789,
          "source_index": 1137
        },
        {
          "output_index": 790,
          "source_index": 407
        },
        {
          "output_index": 791,
          "source_index": 1145
        },
        {
          "output_index": 792,
          "source_index": 759
        },
        {
          "output_index": 793,
          "source_index": 921
        },
        {
          "output_index": 794,
          "source_index": 514
        },
        {
          "output_index": 795,
          "source_index": 1516
        },
        {
          "output_index": 796,
          "source_index": 1410
        },
        {
          "output_index": 797,
          "source_index": 1583
        },
        {
          "output_index": 798,
          "source_index": 1243
        },
        {
          "output_index": 799,
          "source_index": 91
        },
        {
          "output_index": 800,
          "source_index": 1872
        },
        {
          "output_index": 801,
          "source_index": 106
        },
        {
          "output_index": 802,
          "source_index": 1816
        },
        {
          "output_index": 803,
          "source_index": 1883
        },
        {
          "output_index": 804,
          "source_index": 670
        },
        {
          "output_index": 805,
          "source_index": 365
        },
        {
          "output_index": 806,
          "source_index": 1910
        },
        {
          "output_index": 807,
          "source_index": 1502
        },
        {
          "output_index": 808,
          "source_index": 447
        },
        {
          "output_index": 809,
          "source_index": 1125
        },
        {
          "output_index": 810,
          "source_index": 1619
        },
        {
          "output_index": 811,
          "source_index": 1443
        },
        {
          "output_index": 812,
          "source_index": 1042
        },
        {
          "output_index": 813,
          "source_index": 1172
        },
        {
          "output_index": 814,
          "source_index": 958
        },
        {
          "output_index": 815,
          "source_index": 1448
        },
        {
          "output_index": 816,
          "source_index": 850
        },
        {
          "output_index": 817,
          "source_index": 1213
        },
        {
          "output_index": 818,
          "source_index": 310
        },
        {
          "output_index": 819,
          "source_index": 164
        },
        {
          "output_index": 820,
          "source_index": 1281
        },
        {
          "output_index": 821,
          "source_index": 1725
        },
        {
          "output_index": 822,
          "source_index": 1294
        },
        {
          "output_index": 823,
          "source_index": 689
        },
        {
          "output_index": 824,
          "source_index": 1383
        },
        {
          "output_index": 825,
          "source_index": 1961
        },
        {
          "output_index": 826,
          "source_index": 99
        },
        {
          "output_index": 827,
          "source_index": 1959
        },
        {
          "output_index": 828,
          "source_index": 1102
        },
        {
          "output_index": 829,
          "source_index": 466
        },
        {
          "output_index": 830,
          "source_index": 1759
        },
        {
          "output_index": 831,
          "source_index": 250
        },
        {
          "output_index": 832,
          "source_index": 1665
        },
        {
          "output_index": 833,
          "source_index": 605
        },
        {
          "output_index": 834,
          "source_index": 846
        },
        {
          "output_index": 835,
          "source_index": 27
        },
        {
          "output_index": 836,
          "source_index": 933
        },
        {
          "output_index": 837,
          "source_index": 1736
        },
        {
          "output_index": 838,
          "source_index": 1829
        },
        {
          "output_index": 839,
          "source_index": 192
        },
        {
          "output_index": 840,
          "source_index": 786
        },
        {
          "output_index": 841,
          "source_index": 1623
        },
        {
          "output_index": 842,
          "source_index": 993
        },
        {
          "output_index": 843,
          "source_index": 1071
        },
        {
          "output_index": 844,
          "source_index": 1439
        },
        {
          "output_index": 845,
          "source_index": 711
        },
        {
          "output_index": 846,
          "source_index": 1605
        },
        {
          "output_index": 847,
          "source_index": 491
        },
        {
          "output_index": 848,
          "source_index": 280
        },
        {
          "output_index": 849,
          "source_index": 1780
        },
        {
          "output_index": 850,
          "source_index": 623
        },
        {
          "output_index": 851,
          "source_index": 1226
        },
        {
          "output_index": 852,
          "source_index": 718
        },
        {
          "output_index": 853,
          "source_index": 1375
        },
        {
          "output_index": 854,
          "source_index": 139
        },
        {
          "output_index": 855,
          "source_index": 696
        },
        {
          "output_index": 856,
          "source_index": 1917
        },
        {
          "output_index": 857,
          "source_index": 684
        },
        {
          "output_index": 858,
          "source_index": 1461
        },
        {
          "output_index": 859,
          "source_index": 1494
        },
        {
          "output_index": 860,
          "source_index": 1066
        },
        {
          "output_index": 861,
          "source_index": 1282
        },
        {
          "output_index": 862,
          "source_index": 1499
        },
        {
          "output_index": 863,
          "source_index": 1832
        },
        {
          "output_index": 864,
          "source_index": 377
        },
        {
          "output_index": 865,
          "source_index": 1975
        },
        {
          "output_index": 866,
          "source_index": 1876
        },
        {
          "output_index": 867,
          "source_index": 1824
        },
        {
          "output_index": 868,
          "source_index": 339
        },
        {
          "output_index": 869,
          "source_index": 816
        },
        {
          "output_index": 870,
          "source_index": 141
        },
        {
          "output_index": 871,
          "source_index": 463
        },
        {
          "output_index": 872,
          "source_index": 1479
        },
        {
          "output_index": 873,
          "source_index": 1528
        },
        {
          "output_index": 874,
          "source_index": 1318
        },
        {
          "output_index": 875,
          "source_index": 1222
        },
        {
          "output_index": 876,
          "source_index": 743
        },
        {
          "output_index": 877,
          "source_index": 1254
        },
        {
          "output_index": 878,
          "source_index": 1328
        },
        {
          "output_index": 879,
          "source_index": 132
        },
        {
          "output_index": 880,
          "source_index": 1983
        },
        {
          "output_index": 881,
          "source_index": 1396
        },
        {
          "output_index": 882,
          "source_index": 1537
        },
        {
          "output_index": 883,
          "source_index": 1449
        },
        {
          "output_index": 884,
          "source_index": 957
        },
        {
          "output_index": 885,
          "source_index": 639
        },
        {
          "output_index": 886,
          "source_index": 666
        },
        {
          "output_index": 887,
          "source_index": 331
        },
        {
          "output_index": 888,
          "source_index": 1615
        },
        {
          "output_index": 889,
          "source_index": 1207
        },
        {
          "output_index": 890,
          "source_index": 1411
        },
        {
          "output_index": 891,
          "source_index": 1342
        },
        {
          "output_index": 892,
          "source_index": 570
        },
        {
          "output_index": 893,
          "source_index": 1387
        },
        {
          "output_index": 894,
          "source_index": 1723
        },
        {
          "output_index": 895,
          "source_index": 1651
        },
        {
          "output_index": 896,
          "source_index": 1752
        },
        {
          "output_index": 897,
          "source_index": 1838
        },
        {
          "output_index": 898,
          "source_index": 153
        },
        {
          "output_index": 899,
          "source_index": 1989
        },
        {
          "output_index": 900,
          "source_index": 1486
        },
        {
          "output_index": 901,
          "source_index": 1068
        },
        {
          "output_index": 902,
          "source_index": 1360
        },
        {
          "output_index": 903,
          "source_index": 1131
        },
        {
          "output_index": 904,
          "source_index": 615
        },
        {
          "output_index": 905,
          "source_index": 1314
        },
        {
          "output_index": 906,
          "source_index": 877
        },
        {
          "output_index": 907,
          "source_index": 1551
        },
        {
          "output_index": 908,
          "source_index": 740
        },
        {
          "output_index": 909,
          "source_index": 1359
        },
        {
          "output_index": 910,
          "source_index": 1638
        },
        {
          "output_index": 911,
          "source_index": 1716
        },
        {
          "output_index": 912,
          "source_index": 1722
        },
        {
          "output_index": 913,
          "source_index": 1119
        },
        {
          "output_index": 914,
          "source_index": 989
        },
        {
          "output_index": 915,
          "source_index": 137
        },
        {
          "output_index": 916,
          "source_index": 122
        },
        {
          "output_index": 917,
          "source_index": 552
        },
        {
          "output_index": 918,
          "source_index": 1080
        },
        {
          "output_index": 919,
          "source_index": 1458
        },
        {
          "output_index": 920,
          "source_index": 316
        },
        {
          "output_index": 921,
          "source_index": 662
        },
        {
          "output_index": 922,
          "source_index": 1888
        },
        {
          "output_index": 923,
          "source_index": 723
        },
        {
          "output_index": 924,
          "source_index": 1310
        },
        {
          "output_index": 925,
          "source_index": 667
        },
        {
          "output_index": 926,
          "source_index": 1419
        },
        {
          "output_index": 927,
          "source_index": 781
        },
        {
          "output_index": 928,
          "source_index": 78
        },
        {
          "output_index": 929,
          "source_index": 1186
        },
        {
          "output_index": 930,
          "source_index": 240
        },
        {
          "output_index": 931,
          "source_index": 1644
        },
        {
          "output_index": 932,
          "source_index": 109
        },
        {
          "output_index": 933,
          "source_index": 1933
        },
        {
          "output_index": 934,
          "source_index": 1973
        },
        {
          "output_index": 935,
          "source_index": 1985
        },
        {
          "output_index": 936,
          "source_index": 799
        },
        {
          "output_index": 937,
          "source_index": 1873
        },
        {
          "output_index": 938,
          "source_index": 1062
        },
        {
          "output_index": 939,
          "source_index": 1271
        },
        {
          "output_index": 940,
          "source_index": 1453
        },
        {
          "output_index": 941,
          "source_index": 38
        },
        {
          "output_index": 942,
          "source_index": 546
        },
        {
          "output_index": 943,
          "source_index": 1713
        },
        {
          "output_index": 944,
          "source_index": 1004
        },
        {
          "output_index": 945,
          "source_index": 994
        },
        {
          "output_index": 946,
          "source_index": 738
        },
        {
          "output_index": 947,
          "source_index": 1012
        },
        {
          "output_index": 948,
          "source_index": 1656
        },
        {
          "output_index": 949,
          "source_index": 1804
        },
        {
          "output_index": 950,
          "source_index": 660
        },
        {
          "output_index": 951,
          "source_index": 1560
        },
        {
          "output_index": 952,
          "source_index": 216
        },
        {
          "output_index": 953,
          "source_index": 748
        },
        {
          "output_index": 954,
          "source_index": 1147
        },
        {
          "output_index": 955,
          "source_index": 163
        },
        {
          "output_index": 956,
          "source_index": 523
        },
        {
          "output_index": 957,
          "source_index": 756
        },
        {
          "output_index": 958,
          "source_index": 1637
        },
        {
          "output_index": 959,
          "source_index": 1036
        },
        {
          "output_index": 960,
          "source_index": 214
        },
        {
          "output_index": 961,
          "source_index": 1697
        },
        {
          "output_index": 962,
          "source_index": 1698
        },
        {
          "output_index": 963,
          "source_index": 1764
        },
        {
          "output_index": 964,
          "source_index": 182
        },
        {
          "output_index": 965,
          "source_index": 1081
        },
        {
          "output_index": 966,
          "source_index": 445
        },
        {
          "output_index": 967,
          "source_index": 266
        },
        {
          "output_index": 968,
          "source_index": 1405
        },
        {
          "output_index": 969,
          "source_index": 400
        },
        {
          "output_index": 970,
          "source_index": 927
        },
        {
          "output_index": 971,
          "source_index": 600
        },
        {
          "output_index": 972,
          "source_index": 1848
        },
        {
          "output_index": 973,
          "source_index": 1107
        },
        {
          "output_index": 974,
          "source_index": 6
        },
        {
          "output_index": 975,
          "source_index": 698
        },
        {
          "output_index": 976,
          "source_index": 918
        },
        {
          "output_index": 977,
          "source_index": 1390
        },
        {
          "output_index": 978,
          "source_index": 965
        },
        {
          "output_index": 979,
          "source_index": 1394
        },
        {
          "output_index": 980,
          "source_index": 17
        },
        {
          "output_index": 981,
          "source_index": 1116
        },
        {
          "output_index": 982,
          "source_index": 1364
        },
        {
          "output_index": 983,
          "source_index": 1457
        },
        {
          "output_index": 984,
          "source_index": 925
        },
        {
          "output_index": 985,
          "source_index": 1105
        },
        {
          "output_index": 986,
          "source_index": 1451
        },
        {
          "output_index": 987,
          "source_index": 187
        },
        {
          "output_index": 988,
          "source_index": 1786
        },
        {
          "output_index": 989,
          "source_index": 513
        },
        {
          "output_index": 990,
          "source_index": 727
        },
        {
          "output_index": 991,
          "source_index": 1535
        },
        {
          "output_index": 992,
          "source_index": 457
        },
        {
          "output_index": 993,
          "source_index": 57
        },
        {
          "output_index": 994,
          "source_index": 525
        },
        {
          "output_index": 995,
          "source_index": 1742
        },
        {
          "output_index": 996,
          "source_index": 1450
        },
        {
          "output_index": 997,
          "source_index": 1060
        },
        {
          "output_index": 998,
          "source_index": 607
        },
        {
          "output_index": 999,
          "source_index": 563
        }
      ],
      "terminal": {
        "maximum": 20,
        "median": 4.0,
        "minimum": 1
      },
      "terminal_histogram": {
        "1": 27,
        "2": 131,
        "3": 261,
        "4": 230,
        "5": 184,
        "6": 78,
        "7": 58,
        "8": 14,
        "9": 6,
        "10": 6,
        "11": 3,
        "16": 1,
        "20": 1
      },
      "wall_time_seconds": {
        "mean": 41.539404397964475,
        "median": 34.572940826416016,
        "sum": 41539.40439796448
      }
    },
    "4d": {
      "accepted_moves": 6541,
      "all_stop_after_non_improving_sweep": true,
      "declared_indices": [
        0,
        999
      ],
      "improved_starts": 991,
      "initial": {
        "maximum": 54,
        "median": 15.0,
        "minimum": 3
      },
      "median_sweeps": 3.0,
      "score_one_terminals": 25,
      "selection_seed": 20260815,
      "source_indices": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80,
        81,
        82,
        83,
        84,
        85,
        86,
        87,
        88,
        89,
        90,
        91,
        92,
        93,
        94,
        95,
        96,
        97,
        98,
        99,
        100,
        101,
        102,
        103,
        104,
        105,
        106,
        107,
        108,
        109,
        110,
        111,
        112,
        113,
        114,
        115,
        116,
        117,
        118,
        119,
        120,
        121,
        122,
        123,
        124,
        125,
        126,
        127,
        128,
        129,
        130,
        131,
        132,
        133,
        134,
        135,
        136,
        137,
        138,
        139,
        140,
        141,
        142,
        143,
        144,
        145,
        146,
        147,
        148,
        149,
        150,
        151,
        152,
        153,
        154,
        155,
        156,
        157,
        158,
        159,
        160,
        161,
        162,
        163,
        164,
        165,
        166,
        167,
        168,
        169,
        170,
        171,
        172,
        173,
        174,
        175,
        176,
        177,
        178,
        179,
        180,
        181,
        182,
        183,
        184,
        185,
        186,
        187,
        188,
        189,
        190,
        191,
        192,
        193,
        194,
        195,
        196,
        197,
        198,
        199,
        200,
        201,
        202,
        203,
        204,
        205,
        206,
        207,
        208,
        209,
        210,
        211,
        212,
        213,
        214,
        215,
        216,
        217,
        218,
        219,
        220,
        221,
        222,
        223,
        224,
        225,
        226,
        227,
        228,
        229,
        230,
        231,
        232,
        233,
        234,
        235,
        236,
        237,
        238,
        239,
        240,
        241,
        242,
        243,
        244,
        245,
        246,
        247,
        248,
        249,
        250,
        251,
        252,
        253,
        254,
        255,
        256,
        257,
        258,
        259,
        260,
        261,
        262,
        263,
        264,
        265,
        266,
        267,
        268,
        269,
        270,
        271,
        272,
        273,
        274,
        275,
        276,
        277,
        278,
        279,
        280,
        281,
        282,
        283,
        284,
        285,
        286,
        287,
        288,
        289,
        290,
        291,
        292,
        293,
        294,
        295,
        296,
        297,
        298,
        299,
        300,
        301,
        302,
        303,
        304,
        305,
        306,
        307,
        308,
        309,
        310,
        311,
        312,
        313,
        314,
        315,
        316,
        317,
        318,
        319,
        320,
        321,
        322,
        323,
        324,
        325,
        326,
        327,
        328,
        329,
        330,
        331,
        332,
        333,
        334,
        335,
        336,
        337,
        338,
        339,
        340,
        341,
        342,
        343,
        344,
        345,
        346,
        347,
        348,
        349,
        350,
        351,
        352,
        353,
        354,
        355,
        356,
        357,
        358,
        359,
        360,
        361,
        362,
        363,
        364,
        365,
        366,
        367,
        368,
        369,
        370,
        371,
        372,
        373,
        374,
        375,
        376,
        377,
        378,
        379,
        380,
        381,
        382,
        383,
        384,
        385,
        386,
        387,
        388,
        389,
        390,
        391,
        392,
        393,
        394,
        395,
        396,
        397,
        398,
        399,
        400,
        401,
        402,
        403,
        404,
        405,
        406,
        407,
        408,
        409,
        410,
        411,
        412,
        413,
        414,
        415,
        416,
        417,
        418,
        419,
        420,
        421,
        422,
        423,
        424,
        425,
        426,
        427,
        428,
        429,
        430,
        431,
        432,
        433,
        434,
        435,
        436,
        437,
        438,
        439,
        440,
        441,
        442,
        443,
        444,
        445,
        446,
        447,
        448,
        449,
        450,
        451,
        452,
        453,
        454,
        455,
        456,
        457,
        458,
        459,
        460,
        461,
        462,
        463,
        464,
        465,
        466,
        467,
        468,
        469,
        470,
        471,
        472,
        473,
        474,
        475,
        476,
        477,
        478,
        479,
        480,
        481,
        482,
        483,
        484,
        485,
        486,
        487,
        488,
        489,
        490,
        491,
        492,
        493,
        494,
        495,
        496,
        497,
        498,
        499,
        500,
        501,
        502,
        503,
        504,
        505,
        506,
        507,
        508,
        509,
        510,
        511,
        512,
        513,
        514,
        515,
        516,
        517,
        518,
        519,
        520,
        521,
        522,
        523,
        524,
        525,
        526,
        527,
        528,
        529,
        530,
        531,
        532,
        533,
        534,
        535,
        536,
        537,
        538,
        539,
        540,
        541,
        542,
        543,
        544,
        545,
        546,
        547,
        548,
        549,
        550,
        551,
        552,
        553,
        554,
        555,
        556,
        557,
        558,
        559,
        560,
        561,
        562,
        563,
        564,
        565,
        566,
        567,
        568,
        569,
        570,
        571,
        572,
        573,
        574,
        575,
        576,
        577,
        578,
        579,
        580,
        581,
        582,
        583,
        584,
        585,
        586,
        587,
        588,
        589,
        590,
        591,
        592,
        593,
        594,
        595,
        596,
        597,
        598,
        599,
        600,
        601,
        602,
        603,
        604,
        605,
        606,
        607,
        608,
        609,
        610,
        611,
        612,
        613,
        614,
        615,
        616,
        617,
        618,
        619,
        620,
        621,
        622,
        623,
        624,
        625,
        626,
        627,
        628,
        629,
        630,
        631,
        632,
        633,
        634,
        635,
        636,
        637,
        638,
        639,
        640,
        641,
        642,
        643,
        644,
        645,
        646,
        647,
        648,
        649,
        650,
        651,
        652,
        653,
        654,
        655,
        656,
        657,
        658,
        659,
        660,
        661,
        662,
        663,
        664,
        665,
        666,
        667,
        668,
        669,
        670,
        671,
        672,
        673,
        674,
        675,
        676,
        677,
        678,
        679,
        680,
        681,
        682,
        683,
        684,
        685,
        686,
        687,
        688,
        689,
        690,
        691,
        692,
        693,
        694,
        695,
        696,
        697,
        698,
        699,
        700,
        701,
        702,
        703,
        704,
        705,
        706,
        707,
        708,
        709,
        710,
        711,
        712,
        713,
        714,
        715,
        716,
        717,
        718,
        719,
        720,
        721,
        722,
        723,
        724,
        725,
        726,
        727,
        728,
        729,
        730,
        731,
        732,
        733,
        734,
        735,
        736,
        737,
        738,
        739,
        740,
        741,
        742,
        743,
        744,
        745,
        746,
        747,
        748,
        749,
        750,
        751,
        752,
        753,
        754,
        755,
        756,
        757,
        758,
        759,
        760,
        761,
        762,
        763,
        764,
        765,
        766,
        767,
        768,
        769,
        770,
        771,
        772,
        773,
        774,
        775,
        776,
        777,
        778,
        779,
        780,
        781,
        782,
        783,
        784,
        785,
        786,
        787,
        788,
        789,
        790,
        791,
        792,
        793,
        794,
        795,
        796,
        797,
        798,
        799,
        800,
        801,
        802,
        803,
        804,
        805,
        806,
        807,
        808,
        809,
        810,
        811,
        812,
        813,
        814,
        815,
        816,
        817,
        818,
        819,
        820,
        821,
        822,
        823,
        824,
        825,
        826,
        827,
        828,
        829,
        830,
        831,
        832,
        833,
        834,
        835,
        836,
        837,
        838,
        839,
        840,
        841,
        842,
        843,
        844,
        845,
        846,
        847,
        848,
        849,
        850,
        851,
        852,
        853,
        854,
        855,
        856,
        857,
        858,
        859,
        860,
        861,
        862,
        863,
        864,
        865,
        866,
        867,
        868,
        869,
        870,
        871,
        872,
        873,
        874,
        875,
        876,
        877,
        878,
        879,
        880,
        881,
        882,
        883,
        884,
        885,
        886,
        887,
        888,
        889,
        890,
        891,
        892,
        893,
        894,
        895,
        896,
        897,
        898,
        899,
        900,
        901,
        902,
        903,
        904,
        905,
        906,
        907,
        908,
        909,
        910,
        911,
        912,
        913,
        914,
        915,
        916,
        917,
        918,
        919,
        920,
        921,
        922,
        923,
        924,
        925,
        926,
        927,
        928,
        929,
        930,
        931,
        932,
        933,
        934,
        935,
        936,
        937,
        938,
        939,
        940,
        941,
        942,
        943,
        944,
        945,
        946,
        947,
        948,
        949,
        950,
        951,
        952,
        953,
        954,
        955,
        956,
        957,
        958,
        959,
        960,
        961,
        962,
        963,
        964,
        965,
        966,
        967,
        968,
        969,
        970,
        971,
        972,
        973,
        974,
        975,
        976,
        977,
        978,
        979,
        980,
        981,
        982,
        983,
        984,
        985,
        986,
        987,
        988,
        989,
        990,
        991,
        992,
        993,
        994,
        995,
        996,
        997,
        998,
        999
      ],
      "start_records": [
        {
          "added_point": [
            4,
            6,
            3,
            3
          ],
          "attempts": 8,
          "base_index": 0,
          "output_index": 0
        },
        {
          "added_point": [
            0,
            1,
            0,
            1
          ],
          "attempts": 20,
          "base_index": 1,
          "output_index": 1
        },
        {
          "added_point": [
            1,
            16,
            4,
            4
          ],
          "attempts": 1,
          "base_index": 2,
          "output_index": 2
        },
        {
          "added_point": [
            4,
            12,
            2,
            2
          ],
          "attempts": 3,
          "base_index": 3,
          "output_index": 3
        },
        {
          "added_point": [
            3,
            14,
            2,
            1
          ],
          "attempts": 2,
          "base_index": 4,
          "output_index": 4
        },
        {
          "added_point": [
            16,
            12,
            2,
            1
          ],
          "attempts": 10,
          "base_index": 5,
          "output_index": 5
        },
        {
          "added_point": [
            5,
            1,
            4,
            1
          ],
          "attempts": 1,
          "base_index": 6,
          "output_index": 6
        },
        {
          "added_point": [
            7,
            17,
            2,
            2
          ],
          "attempts": 1,
          "base_index": 7,
          "output_index": 7
        },
        {
          "added_point": [
            16,
            11,
            0,
            0
          ],
          "attempts": 2,
          "base_index": 8,
          "output_index": 8
        },
        {
          "added_point": [
            0,
            3,
            3,
            4
          ],
          "attempts": 13,
          "base_index": 9,
          "output_index": 9
        },
        {
          "added_point": [
            6,
            7,
            3,
            0
          ],
          "attempts": 5,
          "base_index": 10,
          "output_index": 10
        },
        {
          "added_point": [
            1,
            9,
            1,
            3
          ],
          "attempts": 9,
          "base_index": 11,
          "output_index": 11
        },
        {
          "added_point": [
            12,
            14,
            4,
            2
          ],
          "attempts": 2,
          "base_index": 12,
          "output_index": 12
        },
        {
          "added_point": [
            17,
            13,
            2,
            2
          ],
          "attempts": 1,
          "base_index": 13,
          "output_index": 13
        },
        {
          "added_point": [
            18,
            9,
            2,
            2
          ],
          "attempts": 2,
          "base_index": 14,
          "output_index": 14
        },
        {
          "added_point": [
            7,
            12,
            1,
            0
          ],
          "attempts": 1,
          "base_index": 15,
          "output_index": 15
        },
        {
          "added_point": [
            8,
            10,
            4,
            0
          ],
          "attempts": 5,
          "base_index": 16,
          "output_index": 16
        },
        {
          "added_point": [
            7,
            4,
            2,
            3
          ],
          "attempts": 1,
          "base_index": 17,
          "output_index": 17
        },
        {
          "added_point": [
            15,
            8,
            2,
            0
          ],
          "attempts": 2,
          "base_index": 18,
          "output_index": 18
        },
        {
          "added_point": [
            5,
            11,
            3,
            3
          ],
          "attempts": 2,
          "base_index": 19,
          "output_index": 19
        },
        {
          "added_point": [
            10,
            8,
            4,
            4
          ],
          "attempts": 1,
          "base_index": 20,
          "output_index": 20
        },
        {
          "added_point": [
            6,
            16,
            4,
            2
          ],
          "attempts": 2,
          "base_index": 21,
          "output_index": 21
        },
        {
          "added_point": [
            8,
            7,
            2,
            0
          ],
          "attempts": 4,
          "base_index": 22,
          "output_index": 22
        },
        {
          "added_point": [
            6,
            10,
            2,
            4
          ],
          "attempts": 3,
          "base_index": 23,
          "output_index": 23
        },
        {
          "added_point": [
            19,
            13,
            3,
            4
          ],
          "attempts": 2,
          "base_index": 24,
          "output_index": 24
        },
        {
          "added_point": [
            3,
            16,
            2,
            1
          ],
          "attempts": 4,
          "base_index": 25,
          "output_index": 25
        },
        {
          "added_point": [
            3,
            14,
            3,
            1
          ],
          "attempts": 4,
          "base_index": 26,
          "output_index": 26
        },
        {
          "added_point": [
            1,
            4,
            3,
            2
          ],
          "attempts": 2,
          "base_index": 27,
          "output_index": 27
        },
        {
          "added_point": [
            7,
            18,
            4,
            3
          ],
          "attempts": 1,
          "base_index": 28,
          "output_index": 28
        },
        {
          "added_point": [
            19,
            19,
            4,
            1
          ],
          "attempts": 5,
          "base_index": 29,
          "output_index": 29
        },
        {
          "added_point": [
            2,
            11,
            4,
            2
          ],
          "attempts": 10,
          "base_index": 30,
          "output_index": 30
        },
        {
          "added_point": [
            17,
            12,
            2,
            3
          ],
          "attempts": 3,
          "base_index": 31,
          "output_index": 31
        },
        {
          "added_point": [
            1,
            18,
            1,
            4
          ],
          "attempts": 2,
          "base_index": 32,
          "output_index": 32
        },
        {
          "added_point": [
            18,
            15,
            3,
            0
          ],
          "attempts": 1,
          "base_index": 33,
          "output_index": 33
        },
        {
          "added_point": [
            15,
            15,
            2,
            1
          ],
          "attempts": 4,
          "base_index": 34,
          "output_index": 34
        },
        {
          "added_point": [
            9,
            13,
            4,
            4
          ],
          "attempts": 2,
          "base_index": 35,
          "output_index": 35
        },
        {
          "added_point": [
            0,
            16,
            2,
            1
          ],
          "attempts": 11,
          "base_index": 36,
          "output_index": 36
        },
        {
          "added_point": [
            13,
            15,
            4,
            0
          ],
          "attempts": 1,
          "base_index": 37,
          "output_index": 37
        },
        {
          "added_point": [
            14,
            16,
            4,
            0
          ],
          "attempts": 1,
          "base_index": 38,
          "output_index": 38
        },
        {
          "added_point": [
            2,
            0,
            3,
            4
          ],
          "attempts": 3,
          "base_index": 39,
          "output_index": 39
        },
        {
          "added_point": [
            15,
            18,
            2,
            1
          ],
          "attempts": 1,
          "base_index": 40,
          "output_index": 40
        },
        {
          "added_point": [
            8,
            19,
            3,
            4
          ],
          "attempts": 3,
          "base_index": 41,
          "output_index": 41
        },
        {
          "added_point": [
            11,
            15,
            0,
            3
          ],
          "attempts": 2,
          "base_index": 42,
          "output_index": 42
        },
        {
          "added_point": [
            5,
            18,
            4,
            1
          ],
          "attempts": 3,
          "base_index": 43,
          "output_index": 43
        },
        {
          "added_point": [
            4,
            12,
            3,
            3
          ],
          "attempts": 1,
          "base_index": 44,
          "output_index": 44
        },
        {
          "added_point": [
            14,
            14,
            4,
            3
          ],
          "attempts": 3,
          "base_index": 45,
          "output_index": 45
        },
        {
          "added_point": [
            5,
            1,
            3,
            3
          ],
          "attempts": 3,
          "base_index": 46,
          "output_index": 46
        },
        {
          "added_point": [
            5,
            15,
            3,
            3
          ],
          "attempts": 8,
          "base_index": 47,
          "output_index": 47
        },
        {
          "added_point": [
            14,
            2,
            4,
            1
          ],
          "attempts": 5,
          "base_index": 48,
          "output_index": 48
        },
        {
          "added_point": [
            13,
            18,
            2,
            0
          ],
          "attempts": 1,
          "base_index": 49,
          "output_index": 49
        },
        {
          "added_point": [
            17,
            19,
            2,
            0
          ],
          "attempts": 1,
          "base_index": 50,
          "output_index": 50
        },
        {
          "added_point": [
            13,
            14,
            2,
            4
          ],
          "attempts": 1,
          "base_index": 51,
          "output_index": 51
        },
        {
          "added_point": [
            6,
            14,
            3,
            4
          ],
          "attempts": 1,
          "base_index": 52,
          "output_index": 52
        },
        {
          "added_point": [
            3,
            2,
            1,
            3
          ],
          "attempts": 13,
          "base_index": 53,
          "output_index": 53
        },
        {
          "added_point": [
            10,
            19,
            4,
            1
          ],
          "attempts": 16,
          "base_index": 54,
          "output_index": 54
        },
        {
          "added_point": [
            5,
            10,
            4,
            3
          ],
          "attempts": 2,
          "base_index": 55,
          "output_index": 55
        },
        {
          "added_point": [
            17,
            14,
            1,
            2
          ],
          "attempts": 1,
          "base_index": 56,
          "output_index": 56
        },
        {
          "added_point": [
            13,
            10,
            2,
            1
          ],
          "attempts": 2,
          "base_index": 57,
          "output_index": 57
        },
        {
          "added_point": [
            4,
            16,
            4,
            3
          ],
          "attempts": 1,
          "base_index": 58,
          "output_index": 58
        },
        {
          "added_point": [
            16,
            18,
            4,
            1
          ],
          "attempts": 4,
          "base_index": 59,
          "output_index": 59
        },
        {
          "added_point": [
            12,
            10,
            4,
            1
          ],
          "attempts": 2,
          "base_index": 60,
          "output_index": 60
        },
        {
          "added_point": [
            6,
            10,
            4,
            0
          ],
          "attempts": 1,
          "base_index": 61,
          "output_index": 61
        },
        {
          "added_point": [
            4,
            18,
            3,
            0
          ],
          "attempts": 4,
          "base_index": 62,
          "output_index": 62
        },
        {
          "added_point": [
            7,
            8,
            3,
            2
          ],
          "attempts": 4,
          "base_index": 63,
          "output_index": 63
        },
        {
          "added_point": [
            12,
            15,
            2,
            2
          ],
          "attempts": 1,
          "base_index": 64,
          "output_index": 64
        },
        {
          "added_point": [
            12,
            15,
            4,
            1
          ],
          "attempts": 1,
          "base_index": 65,
          "output_index": 65
        },
        {
          "added_point": [
            12,
            12,
            4,
            0
          ],
          "attempts": 7,
          "base_index": 66,
          "output_index": 66
        },
        {
          "added_point": [
            8,
            4,
            4,
            0
          ],
          "attempts": 3,
          "base_index": 67,
          "output_index": 67
        },
        {
          "added_point": [
            19,
            1,
            2,
            3
          ],
          "attempts": 2,
          "base_index": 68,
          "output_index": 68
        },
        {
          "added_point": [
            16,
            11,
            3,
            0
          ],
          "attempts": 1,
          "base_index": 69,
          "output_index": 69
        },
        {
          "added_point": [
            1,
            13,
            1,
            3
          ],
          "attempts": 4,
          "base_index": 70,
          "output_index": 70
        },
        {
          "added_point": [
            13,
            14,
            3,
            3
          ],
          "attempts": 19,
          "base_index": 71,
          "output_index": 71
        },
        {
          "added_point": [
            18,
            19,
            3,
            3
          ],
          "attempts": 3,
          "base_index": 72,
          "output_index": 72
        },
        {
          "added_point": [
            6,
            17,
            4,
            3
          ],
          "attempts": 6,
          "base_index": 73,
          "output_index": 73
        },
        {
          "added_point": [
            16,
            17,
            4,
            3
          ],
          "attempts": 2,
          "base_index": 74,
          "output_index": 74
        },
        {
          "added_point": [
            15,
            11,
            2,
            1
          ],
          "attempts": 2,
          "base_index": 75,
          "output_index": 75
        },
        {
          "added_point": [
            8,
            15,
            3,
            2
          ],
          "attempts": 1,
          "base_index": 76,
          "output_index": 76
        },
        {
          "added_point": [
            18,
            13,
            2,
            0
          ],
          "attempts": 2,
          "base_index": 77,
          "output_index": 77
        },
        {
          "added_point": [
            12,
            17,
            2,
            1
          ],
          "attempts": 2,
          "base_index": 78,
          "output_index": 78
        },
        {
          "added_point": [
            18,
            1,
            1,
            3
          ],
          "attempts": 3,
          "base_index": 79,
          "output_index": 79
        },
        {
          "added_point": [
            12,
            10,
            0,
            4
          ],
          "attempts": 1,
          "base_index": 80,
          "output_index": 80
        },
        {
          "added_point": [
            0,
            8,
            4,
            0
          ],
          "attempts": 2,
          "base_index": 81,
          "output_index": 81
        },
        {
          "added_point": [
            9,
            4,
            4,
            0
          ],
          "attempts": 1,
          "base_index": 82,
          "output_index": 82
        },
        {
          "added_point": [
            5,
            8,
            4,
            3
          ],
          "attempts": 1,
          "base_index": 83,
          "output_index": 83
        },
        {
          "added_point": [
            8,
            16,
            1,
            3
          ],
          "attempts": 3,
          "base_index": 84,
          "output_index": 84
        },
        {
          "added_point": [
            18,
            14,
            4,
            0
          ],
          "attempts": 1,
          "base_index": 85,
          "output_index": 85
        },
        {
          "added_point": [
            11,
            17,
            3,
            0
          ],
          "attempts": 1,
          "base_index": 86,
          "output_index": 86
        },
        {
          "added_point": [
            8,
            15,
            1,
            4
          ],
          "attempts": 17,
          "base_index": 87,
          "output_index": 87
        },
        {
          "added_point": [
            18,
            18,
            1,
            1
          ],
          "attempts": 2,
          "base_index": 88,
          "output_index": 88
        },
        {
          "added_point": [
            8,
            16,
            3,
            3
          ],
          "attempts": 1,
          "base_index": 89,
          "output_index": 89
        },
        {
          "added_point": [
            10,
            17,
            1,
            0
          ],
          "attempts": 6,
          "base_index": 90,
          "output_index": 90
        },
        {
          "added_point": [
            12,
            11,
            2,
            1
          ],
          "attempts": 1,
          "base_index": 91,
          "output_index": 91
        },
        {
          "added_point": [
            18,
            13,
            2,
            0
          ],
          "attempts": 3,
          "base_index": 92,
          "output_index": 92
        },
        {
          "added_point": [
            11,
            16,
            4,
            3
          ],
          "attempts": 4,
          "base_index": 93,
          "output_index": 93
        },
        {
          "added_point": [
            6,
            14,
            3,
            3
          ],
          "attempts": 2,
          "base_index": 94,
          "output_index": 94
        },
        {
          "added_point": [
            8,
            18,
            4,
            2
          ],
          "attempts": 2,
          "base_index": 95,
          "output_index": 95
        },
        {
          "added_point": [
            12,
            13,
            3,
            2
          ],
          "attempts": 1,
          "base_index": 96,
          "output_index": 96
        },
        {
          "added_point": [
            7,
            15,
            3,
            4
          ],
          "attempts": 1,
          "base_index": 97,
          "output_index": 97
        },
        {
          "added_point": [
            6,
            4,
            3,
            1
          ],
          "attempts": 15,
          "base_index": 98,
          "output_index": 98
        },
        {
          "added_point": [
            13,
            14,
            2,
            4
          ],
          "attempts": 1,
          "base_index": 99,
          "output_index": 99
        },
        {
          "added_point": [
            5,
            12,
            4,
            2
          ],
          "attempts": 1,
          "base_index": 100,
          "output_index": 100
        },
        {
          "added_point": [
            4,
            2,
            2,
            4
          ],
          "attempts": 5,
          "base_index": 101,
          "output_index": 101
        },
        {
          "added_point": [
            8,
            7,
            4,
            2
          ],
          "attempts": 3,
          "base_index": 102,
          "output_index": 102
        },
        {
          "added_point": [
            15,
            10,
            4,
            1
          ],
          "attempts": 4,
          "base_index": 103,
          "output_index": 103
        },
        {
          "added_point": [
            1,
            17,
            3,
            4
          ],
          "attempts": 5,
          "base_index": 104,
          "output_index": 104
        },
        {
          "added_point": [
            6,
            8,
            4,
            1
          ],
          "attempts": 1,
          "base_index": 105,
          "output_index": 105
        },
        {
          "added_point": [
            4,
            13,
            2,
            2
          ],
          "attempts": 7,
          "base_index": 106,
          "output_index": 106
        },
        {
          "added_point": [
            10,
            18,
            4,
            0
          ],
          "attempts": 6,
          "base_index": 107,
          "output_index": 107
        },
        {
          "added_point": [
            3,
            7,
            3,
            3
          ],
          "attempts": 16,
          "base_index": 108,
          "output_index": 108
        },
        {
          "added_point": [
            7,
            15,
            3,
            3
          ],
          "attempts": 1,
          "base_index": 109,
          "output_index": 109
        },
        {
          "added_point": [
            6,
            18,
            0,
            1
          ],
          "attempts": 2,
          "base_index": 110,
          "output_index": 110
        },
        {
          "added_point": [
            14,
            18,
            0,
            4
          ],
          "attempts": 5,
          "base_index": 111,
          "output_index": 111
        },
        {
          "added_point": [
            16,
            15,
            4,
            1
          ],
          "attempts": 1,
          "base_index": 112,
          "output_index": 112
        },
        {
          "added_point": [
            14,
            18,
            4,
            2
          ],
          "attempts": 15,
          "base_index": 113,
          "output_index": 113
        },
        {
          "added_point": [
            10,
            12,
            2,
            2
          ],
          "attempts": 5,
          "base_index": 114,
          "output_index": 114
        },
        {
          "added_point": [
            13,
            15,
            2,
            1
          ],
          "attempts": 1,
          "base_index": 115,
          "output_index": 115
        },
        {
          "added_point": [
            10,
            19,
            2,
            3
          ],
          "attempts": 2,
          "base_index": 116,
          "output_index": 116
        },
        {
          "added_point": [
            18,
            2,
            1,
            3
          ],
          "attempts": 1,
          "base_index": 117,
          "output_index": 117
        },
        {
          "added_point": [
            9,
            19,
            3,
            1
          ],
          "attempts": 2,
          "base_index": 118,
          "output_index": 118
        },
        {
          "added_point": [
            4,
            18,
            2,
            1
          ],
          "attempts": 4,
          "base_index": 119,
          "output_index": 119
        },
        {
          "added_point": [
            11,
            18,
            3,
            2
          ],
          "attempts": 1,
          "base_index": 120,
          "output_index": 120
        },
        {
          "added_point": [
            6,
            3,
            3,
            1
          ],
          "attempts": 1,
          "base_index": 121,
          "output_index": 121
        },
        {
          "added_point": [
            18,
            8,
            3,
            4
          ],
          "attempts": 4,
          "base_index": 122,
          "output_index": 122
        },
        {
          "added_point": [
            10,
            17,
            2,
            0
          ],
          "attempts": 6,
          "base_index": 123,
          "output_index": 123
        },
        {
          "added_point": [
            15,
            11,
            2,
            1
          ],
          "attempts": 6,
          "base_index": 124,
          "output_index": 124
        },
        {
          "added_point": [
            12,
            17,
            1,
            1
          ],
          "attempts": 1,
          "base_index": 125,
          "output_index": 125
        },
        {
          "added_point": [
            3,
            19,
            2,
            1
          ],
          "attempts": 1,
          "base_index": 126,
          "output_index": 126
        },
        {
          "added_point": [
            13,
            17,
            4,
            3
          ],
          "attempts": 3,
          "base_index": 127,
          "output_index": 127
        },
        {
          "added_point": [
            9,
            17,
            3,
            3
          ],
          "attempts": 2,
          "base_index": 128,
          "output_index": 128
        },
        {
          "added_point": [
            10,
            16,
            4,
            2
          ],
          "attempts": 1,
          "base_index": 129,
          "output_index": 129
        },
        {
          "added_point": [
            3,
            15,
            4,
            4
          ],
          "attempts": 5,
          "base_index": 130,
          "output_index": 130
        },
        {
          "added_point": [
            7,
            11,
            2,
            4
          ],
          "attempts": 2,
          "base_index": 131,
          "output_index": 131
        },
        {
          "added_point": [
            9,
            7,
            3,
            3
          ],
          "attempts": 1,
          "base_index": 132,
          "output_index": 132
        },
        {
          "added_point": [
            6,
            8,
            4,
            3
          ],
          "attempts": 2,
          "base_index": 133,
          "output_index": 133
        },
        {
          "added_point": [
            18,
            15,
            2,
            4
          ],
          "attempts": 11,
          "base_index": 134,
          "output_index": 134
        },
        {
          "added_point": [
            9,
            16,
            0,
            1
          ],
          "attempts": 6,
          "base_index": 135,
          "output_index": 135
        },
        {
          "added_point": [
            1,
            18,
            2,
            1
          ],
          "attempts": 5,
          "base_index": 136,
          "output_index": 136
        },
        {
          "added_point": [
            5,
            17,
            3,
            3
          ],
          "attempts": 1,
          "base_index": 137,
          "output_index": 137
        },
        {
          "added_point": [
            3,
            9,
            1,
            4
          ],
          "attempts": 2,
          "base_index": 138,
          "output_index": 138
        },
        {
          "added_point": [
            3,
            17,
            2,
            4
          ],
          "attempts": 6,
          "base_index": 139,
          "output_index": 139
        },
        {
          "added_point": [
            2,
            9,
            3,
            3
          ],
          "attempts": 3,
          "base_index": 140,
          "output_index": 140
        },
        {
          "added_point": [
            11,
            15,
            4,
            4
          ],
          "attempts": 3,
          "base_index": 141,
          "output_index": 141
        },
        {
          "added_point": [
            12,
            16,
            2,
            2
          ],
          "attempts": 1,
          "base_index": 142,
          "output_index": 142
        },
        {
          "added_point": [
            3,
            1,
            1,
            0
          ],
          "attempts": 11,
          "base_index": 143,
          "output_index": 143
        },
        {
          "added_point": [
            10,
            10,
            2,
            0
          ],
          "attempts": 1,
          "base_index": 144,
          "output_index": 144
        },
        {
          "added_point": [
            12,
            19,
            2,
            3
          ],
          "attempts": 7,
          "base_index": 145,
          "output_index": 145
        },
        {
          "added_point": [
            8,
            8,
            4,
            4
          ],
          "attempts": 3,
          "base_index": 146,
          "output_index": 146
        },
        {
          "added_point": [
            19,
            16,
            4,
            4
          ],
          "attempts": 1,
          "base_index": 147,
          "output_index": 147
        },
        {
          "added_point": [
            2,
            17,
            1,
            2
          ],
          "attempts": 3,
          "base_index": 148,
          "output_index": 148
        },
        {
          "added_point": [
            14,
            16,
            3,
            1
          ],
          "attempts": 2,
          "base_index": 149,
          "output_index": 149
        },
        {
          "added_point": [
            1,
            15,
            2,
            2
          ],
          "attempts": 2,
          "base_index": 150,
          "output_index": 150
        },
        {
          "added_point": [
            19,
            5,
            2,
            4
          ],
          "attempts": 2,
          "base_index": 151,
          "output_index": 151
        },
        {
          "added_point": [
            16,
            17,
            1,
            0
          ],
          "attempts": 1,
          "base_index": 152,
          "output_index": 152
        },
        {
          "added_point": [
            14,
            19,
            1,
            3
          ],
          "attempts": 10,
          "base_index": 153,
          "output_index": 153
        },
        {
          "added_point": [
            15,
            15,
            1,
            1
          ],
          "attempts": 1,
          "base_index": 154,
          "output_index": 154
        },
        {
          "added_point": [
            12,
            9,
            4,
            2
          ],
          "attempts": 1,
          "base_index": 155,
          "output_index": 155
        },
        {
          "added_point": [
            15,
            5,
            4,
            4
          ],
          "attempts": 13,
          "base_index": 156,
          "output_index": 156
        },
        {
          "added_point": [
            13,
            17,
            3,
            0
          ],
          "attempts": 1,
          "base_index": 157,
          "output_index": 157
        },
        {
          "added_point": [
            16,
            16,
            3,
            4
          ],
          "attempts": 4,
          "base_index": 158,
          "output_index": 158
        },
        {
          "added_point": [
            10,
            17,
            1,
            3
          ],
          "attempts": 1,
          "base_index": 159,
          "output_index": 159
        },
        {
          "added_point": [
            12,
            17,
            4,
            3
          ],
          "attempts": 1,
          "base_index": 160,
          "output_index": 160
        },
        {
          "added_point": [
            2,
            13,
            2,
            1
          ],
          "attempts": 2,
          "base_index": 161,
          "output_index": 161
        },
        {
          "added_point": [
            18,
            9,
            0,
            3
          ],
          "attempts": 1,
          "base_index": 162,
          "output_index": 162
        },
        {
          "added_point": [
            18,
            19,
            3,
            2
          ],
          "attempts": 5,
          "base_index": 163,
          "output_index": 163
        },
        {
          "added_point": [
            0,
            14,
            1,
            3
          ],
          "attempts": 4,
          "base_index": 164,
          "output_index": 164
        },
        {
          "added_point": [
            1,
            14,
            2,
            0
          ],
          "attempts": 8,
          "base_index": 165,
          "output_index": 165
        },
        {
          "added_point": [
            0,
            3,
            4,
            1
          ],
          "attempts": 5,
          "base_index": 166,
          "output_index": 166
        },
        {
          "added_point": [
            4,
            14,
            3,
            2
          ],
          "attempts": 2,
          "base_index": 167,
          "output_index": 167
        },
        {
          "added_point": [
            16,
            16,
            3,
            2
          ],
          "attempts": 12,
          "base_index": 168,
          "output_index": 168
        },
        {
          "added_point": [
            10,
            14,
            3,
            3
          ],
          "attempts": 13,
          "base_index": 169,
          "output_index": 169
        },
        {
          "added_point": [
            14,
            13,
            2,
            0
          ],
          "attempts": 1,
          "base_index": 170,
          "output_index": 170
        },
        {
          "added_point": [
            16,
            15,
            4,
            3
          ],
          "attempts": 8,
          "base_index": 171,
          "output_index": 171
        },
        {
          "added_point": [
            1,
            19,
            1,
            4
          ],
          "attempts": 3,
          "base_index": 172,
          "output_index": 172
        },
        {
          "added_point": [
            13,
            16,
            4,
            1
          ],
          "attempts": 3,
          "base_index": 173,
          "output_index": 173
        },
        {
          "added_point": [
            10,
            18,
            4,
            1
          ],
          "attempts": 3,
          "base_index": 174,
          "output_index": 174
        },
        {
          "added_point": [
            14,
            11,
            3,
            0
          ],
          "attempts": 22,
          "base_index": 175,
          "output_index": 175
        },
        {
          "added_point": [
            6,
            10,
            1,
            1
          ],
          "attempts": 3,
          "base_index": 176,
          "output_index": 176
        },
        {
          "added_point": [
            16,
            10,
            2,
            3
          ],
          "attempts": 17,
          "base_index": 177,
          "output_index": 177
        },
        {
          "added_point": [
            10,
            17,
            4,
            4
          ],
          "attempts": 1,
          "base_index": 178,
          "output_index": 178
        },
        {
          "added_point": [
            12,
            17,
            2,
            2
          ],
          "attempts": 4,
          "base_index": 179,
          "output_index": 179
        },
        {
          "added_point": [
            15,
            16,
            4,
            2
          ],
          "attempts": 2,
          "base_index": 180,
          "output_index": 180
        },
        {
          "added_point": [
            11,
            4,
            3,
            3
          ],
          "attempts": 6,
          "base_index": 181,
          "output_index": 181
        },
        {
          "added_point": [
            13,
            7,
            4,
            2
          ],
          "attempts": 2,
          "base_index": 182,
          "output_index": 182
        },
        {
          "added_point": [
            12,
            19,
            3,
            0
          ],
          "attempts": 48,
          "base_index": 183,
          "output_index": 183
        },
        {
          "added_point": [
            18,
            19,
            4,
            3
          ],
          "attempts": 17,
          "base_index": 184,
          "output_index": 184
        },
        {
          "added_point": [
            1,
            10,
            2,
            3
          ],
          "attempts": 2,
          "base_index": 185,
          "output_index": 185
        },
        {
          "added_point": [
            9,
            18,
            2,
            1
          ],
          "attempts": 4,
          "base_index": 186,
          "output_index": 186
        },
        {
          "added_point": [
            3,
            2,
            2,
            2
          ],
          "attempts": 1,
          "base_index": 187,
          "output_index": 187
        },
        {
          "added_point": [
            12,
            14,
            4,
            2
          ],
          "attempts": 2,
          "base_index": 188,
          "output_index": 188
        },
        {
          "added_point": [
            18,
            12,
            2,
            0
          ],
          "attempts": 3,
          "base_index": 189,
          "output_index": 189
        },
        {
          "added_point": [
            15,
            16,
            1,
            3
          ],
          "attempts": 14,
          "base_index": 190,
          "output_index": 190
        },
        {
          "added_point": [
            2,
            12,
            2,
            2
          ],
          "attempts": 1,
          "base_index": 191,
          "output_index": 191
        },
        {
          "added_point": [
            14,
            1,
            2,
            0
          ],
          "attempts": 2,
          "base_index": 192,
          "output_index": 192
        },
        {
          "added_point": [
            4,
            11,
            4,
            2
          ],
          "attempts": 6,
          "base_index": 193,
          "output_index": 193
        },
        {
          "added_point": [
            6,
            14,
            1,
            3
          ],
          "attempts": 1,
          "base_index": 194,
          "output_index": 194
        },
        {
          "added_point": [
            0,
            9,
            2,
            3
          ],
          "attempts": 1,
          "base_index": 195,
          "output_index": 195
        },
        {
          "added_point": [
            9,
            14,
            4,
            1
          ],
          "attempts": 4,
          "base_index": 196,
          "output_index": 196
        },
        {
          "added_point": [
            16,
            17,
            4,
            3
          ],
          "attempts": 5,
          "base_index": 197,
          "output_index": 197
        },
        {
          "added_point": [
            13,
            16,
            1,
            4
          ],
          "attempts": 27,
          "base_index": 198,
          "output_index": 198
        },
        {
          "added_point": [
            19,
            12,
            4,
            0
          ],
          "attempts": 3,
          "base_index": 199,
          "output_index": 199
        },
        {
          "added_point": [
            5,
            16,
            1,
            2
          ],
          "attempts": 8,
          "base_index": 200,
          "output_index": 200
        },
        {
          "added_point": [
            7,
            17,
            3,
            4
          ],
          "attempts": 1,
          "base_index": 201,
          "output_index": 201
        },
        {
          "added_point": [
            5,
            12,
            3,
            2
          ],
          "attempts": 11,
          "base_index": 202,
          "output_index": 202
        },
        {
          "added_point": [
            16,
            18,
            4,
            1
          ],
          "attempts": 8,
          "base_index": 203,
          "output_index": 203
        },
        {
          "added_point": [
            15,
            17,
            0,
            1
          ],
          "attempts": 2,
          "base_index": 204,
          "output_index": 204
        },
        {
          "added_point": [
            2,
            17,
            3,
            4
          ],
          "attempts": 1,
          "base_index": 205,
          "output_index": 205
        },
        {
          "added_point": [
            7,
            15,
            4,
            1
          ],
          "attempts": 3,
          "base_index": 206,
          "output_index": 206
        },
        {
          "added_point": [
            17,
            18,
            4,
            0
          ],
          "attempts": 1,
          "base_index": 207,
          "output_index": 207
        },
        {
          "added_point": [
            14,
            8,
            1,
            2
          ],
          "attempts": 1,
          "base_index": 208,
          "output_index": 208
        },
        {
          "added_point": [
            0,
            19,
            3,
            1
          ],
          "attempts": 1,
          "base_index": 209,
          "output_index": 209
        },
        {
          "added_point": [
            10,
            15,
            4,
            0
          ],
          "attempts": 2,
          "base_index": 210,
          "output_index": 210
        },
        {
          "added_point": [
            7,
            13,
            4,
            2
          ],
          "attempts": 1,
          "base_index": 211,
          "output_index": 211
        },
        {
          "added_point": [
            0,
            17,
            3,
            2
          ],
          "attempts": 1,
          "base_index": 212,
          "output_index": 212
        },
        {
          "added_point": [
            0,
            11,
            2,
            0
          ],
          "attempts": 1,
          "base_index": 213,
          "output_index": 213
        },
        {
          "added_point": [
            3,
            18,
            2,
            3
          ],
          "attempts": 3,
          "base_index": 214,
          "output_index": 214
        },
        {
          "added_point": [
            17,
            5,
            2,
            3
          ],
          "attempts": 1,
          "base_index": 215,
          "output_index": 215
        },
        {
          "added_point": [
            9,
            9,
            1,
            1
          ],
          "attempts": 4,
          "base_index": 216,
          "output_index": 216
        },
        {
          "added_point": [
            12,
            16,
            1,
            3
          ],
          "attempts": 3,
          "base_index": 217,
          "output_index": 217
        },
        {
          "added_point": [
            11,
            11,
            4,
            2
          ],
          "attempts": 2,
          "base_index": 218,
          "output_index": 218
        },
        {
          "added_point": [
            7,
            16,
            4,
            3
          ],
          "attempts": 1,
          "base_index": 219,
          "output_index": 219
        },
        {
          "added_point": [
            10,
            11,
            0,
            4
          ],
          "attempts": 3,
          "base_index": 220,
          "output_index": 220
        },
        {
          "added_point": [
            18,
            14,
            4,
            2
          ],
          "attempts": 2,
          "base_index": 221,
          "output_index": 221
        },
        {
          "added_point": [
            0,
            10,
            4,
            1
          ],
          "attempts": 1,
          "base_index": 222,
          "output_index": 222
        },
        {
          "added_point": [
            18,
            12,
            4,
            4
          ],
          "attempts": 1,
          "base_index": 223,
          "output_index": 223
        },
        {
          "added_point": [
            1,
            15,
            3,
            4
          ],
          "attempts": 3,
          "base_index": 224,
          "output_index": 224
        },
        {
          "added_point": [
            1,
            6,
            3,
            1
          ],
          "attempts": 1,
          "base_index": 225,
          "output_index": 225
        },
        {
          "added_point": [
            1,
            9,
            4,
            4
          ],
          "attempts": 4,
          "base_index": 226,
          "output_index": 226
        },
        {
          "added_point": [
            18,
            15,
            3,
            0
          ],
          "attempts": 5,
          "base_index": 227,
          "output_index": 227
        },
        {
          "added_point": [
            4,
            1,
            2,
            4
          ],
          "attempts": 4,
          "base_index": 228,
          "output_index": 228
        },
        {
          "added_point": [
            2,
            1,
            2,
            1
          ],
          "attempts": 1,
          "base_index": 229,
          "output_index": 229
        },
        {
          "added_point": [
            10,
            13,
            2,
            0
          ],
          "attempts": 2,
          "base_index": 230,
          "output_index": 230
        },
        {
          "added_point": [
            2,
            19,
            3,
            3
          ],
          "attempts": 3,
          "base_index": 231,
          "output_index": 231
        },
        {
          "added_point": [
            6,
            18,
            2,
            3
          ],
          "attempts": 2,
          "base_index": 232,
          "output_index": 232
        },
        {
          "added_point": [
            2,
            7,
            4,
            1
          ],
          "attempts": 5,
          "base_index": 233,
          "output_index": 233
        },
        {
          "added_point": [
            4,
            13,
            3,
            2
          ],
          "attempts": 5,
          "base_index": 234,
          "output_index": 234
        },
        {
          "added_point": [
            0,
            17,
            4,
            2
          ],
          "attempts": 13,
          "base_index": 235,
          "output_index": 235
        },
        {
          "added_point": [
            5,
            15,
            3,
            4
          ],
          "attempts": 4,
          "base_index": 236,
          "output_index": 236
        },
        {
          "added_point": [
            15,
            18,
            3,
            3
          ],
          "attempts": 3,
          "base_index": 237,
          "output_index": 237
        },
        {
          "added_point": [
            3,
            15,
            4,
            1
          ],
          "attempts": 11,
          "base_index": 238,
          "output_index": 238
        },
        {
          "added_point": [
            6,
            13,
            4,
            2
          ],
          "attempts": 6,
          "base_index": 239,
          "output_index": 239
        },
        {
          "added_point": [
            1,
            14,
            0,
            0
          ],
          "attempts": 2,
          "base_index": 240,
          "output_index": 240
        },
        {
          "added_point": [
            5,
            1,
            2,
            2
          ],
          "attempts": 2,
          "base_index": 241,
          "output_index": 241
        },
        {
          "added_point": [
            15,
            18,
            1,
            0
          ],
          "attempts": 1,
          "base_index": 242,
          "output_index": 242
        },
        {
          "added_point": [
            9,
            15,
            2,
            1
          ],
          "attempts": 4,
          "base_index": 243,
          "output_index": 243
        },
        {
          "added_point": [
            13,
            14,
            3,
            1
          ],
          "attempts": 2,
          "base_index": 244,
          "output_index": 244
        },
        {
          "added_point": [
            9,
            3,
            1,
            1
          ],
          "attempts": 5,
          "base_index": 245,
          "output_index": 245
        },
        {
          "added_point": [
            7,
            11,
            1,
            4
          ],
          "attempts": 7,
          "base_index": 246,
          "output_index": 246
        },
        {
          "added_point": [
            0,
            8,
            2,
            3
          ],
          "attempts": 9,
          "base_index": 247,
          "output_index": 247
        },
        {
          "added_point": [
            17,
            3,
            4,
            4
          ],
          "attempts": 7,
          "base_index": 248,
          "output_index": 248
        },
        {
          "added_point": [
            1,
            19,
            3,
            1
          ],
          "attempts": 5,
          "base_index": 249,
          "output_index": 249
        },
        {
          "added_point": [
            12,
            8,
            3,
            4
          ],
          "attempts": 2,
          "base_index": 250,
          "output_index": 250
        },
        {
          "added_point": [
            1,
            14,
            3,
            1
          ],
          "attempts": 7,
          "base_index": 251,
          "output_index": 251
        },
        {
          "added_point": [
            19,
            19,
            4,
            3
          ],
          "attempts": 3,
          "base_index": 252,
          "output_index": 252
        },
        {
          "added_point": [
            16,
            13,
            3,
            1
          ],
          "attempts": 1,
          "base_index": 253,
          "output_index": 253
        },
        {
          "added_point": [
            2,
            14,
            3,
            3
          ],
          "attempts": 4,
          "base_index": 254,
          "output_index": 254
        },
        {
          "added_point": [
            15,
            16,
            2,
            0
          ],
          "attempts": 19,
          "base_index": 255,
          "output_index": 255
        },
        {
          "added_point": [
            11,
            8,
            4,
            4
          ],
          "attempts": 3,
          "base_index": 256,
          "output_index": 256
        },
        {
          "added_point": [
            4,
            8,
            3,
            3
          ],
          "attempts": 13,
          "base_index": 257,
          "output_index": 257
        },
        {
          "added_point": [
            0,
            9,
            3,
            0
          ],
          "attempts": 1,
          "base_index": 258,
          "output_index": 258
        },
        {
          "added_point": [
            14,
            13,
            3,
            2
          ],
          "attempts": 2,
          "base_index": 259,
          "output_index": 259
        },
        {
          "added_point": [
            13,
            19,
            0,
            0
          ],
          "attempts": 8,
          "base_index": 260,
          "output_index": 260
        },
        {
          "added_point": [
            12,
            11,
            2,
            3
          ],
          "attempts": 1,
          "base_index": 261,
          "output_index": 261
        },
        {
          "added_point": [
            1,
            5,
            4,
            0
          ],
          "attempts": 2,
          "base_index": 262,
          "output_index": 262
        },
        {
          "added_point": [
            12,
            6,
            1,
            4
          ],
          "attempts": 2,
          "base_index": 263,
          "output_index": 263
        },
        {
          "added_point": [
            6,
            19,
            4,
            2
          ],
          "attempts": 2,
          "base_index": 264,
          "output_index": 264
        },
        {
          "added_point": [
            7,
            12,
            3,
            0
          ],
          "attempts": 1,
          "base_index": 265,
          "output_index": 265
        },
        {
          "added_point": [
            2,
            6,
            0,
            1
          ],
          "attempts": 2,
          "base_index": 266,
          "output_index": 266
        },
        {
          "added_point": [
            12,
            10,
            1,
            0
          ],
          "attempts": 4,
          "base_index": 267,
          "output_index": 267
        },
        {
          "added_point": [
            7,
            7,
            3,
            3
          ],
          "attempts": 2,
          "base_index": 268,
          "output_index": 268
        },
        {
          "added_point": [
            10,
            2,
            0,
            0
          ],
          "attempts": 1,
          "base_index": 269,
          "output_index": 269
        },
        {
          "added_point": [
            12,
            16,
            1,
            4
          ],
          "attempts": 2,
          "base_index": 270,
          "output_index": 270
        },
        {
          "added_point": [
            12,
            9,
            2,
            4
          ],
          "attempts": 10,
          "base_index": 271,
          "output_index": 271
        },
        {
          "added_point": [
            16,
            12,
            4,
            2
          ],
          "attempts": 6,
          "base_index": 272,
          "output_index": 272
        },
        {
          "added_point": [
            7,
            16,
            4,
            3
          ],
          "attempts": 4,
          "base_index": 273,
          "output_index": 273
        },
        {
          "added_point": [
            14,
            17,
            4,
            2
          ],
          "attempts": 2,
          "base_index": 274,
          "output_index": 274
        },
        {
          "added_point": [
            6,
            8,
            2,
            1
          ],
          "attempts": 9,
          "base_index": 275,
          "output_index": 275
        },
        {
          "added_point": [
            11,
            14,
            3,
            1
          ],
          "attempts": 1,
          "base_index": 276,
          "output_index": 276
        },
        {
          "added_point": [
            14,
            1,
            2,
            4
          ],
          "attempts": 2,
          "base_index": 277,
          "output_index": 277
        },
        {
          "added_point": [
            0,
            13,
            4,
            1
          ],
          "attempts": 1,
          "base_index": 278,
          "output_index": 278
        },
        {
          "added_point": [
            8,
            15,
            4,
            4
          ],
          "attempts": 8,
          "base_index": 279,
          "output_index": 279
        },
        {
          "added_point": [
            14,
            11,
            2,
            3
          ],
          "attempts": 1,
          "base_index": 280,
          "output_index": 280
        },
        {
          "added_point": [
            14,
            18,
            4,
            0
          ],
          "attempts": 5,
          "base_index": 281,
          "output_index": 281
        },
        {
          "added_point": [
            13,
            14,
            2,
            3
          ],
          "attempts": 8,
          "base_index": 282,
          "output_index": 282
        },
        {
          "added_point": [
            19,
            7,
            4,
            2
          ],
          "attempts": 3,
          "base_index": 283,
          "output_index": 283
        },
        {
          "added_point": [
            7,
            16,
            1,
            4
          ],
          "attempts": 2,
          "base_index": 284,
          "output_index": 284
        },
        {
          "added_point": [
            2,
            14,
            1,
            1
          ],
          "attempts": 2,
          "base_index": 285,
          "output_index": 285
        },
        {
          "added_point": [
            1,
            18,
            1,
            4
          ],
          "attempts": 2,
          "base_index": 286,
          "output_index": 286
        },
        {
          "added_point": [
            12,
            10,
            4,
            3
          ],
          "attempts": 2,
          "base_index": 287,
          "output_index": 287
        },
        {
          "added_point": [
            5,
            10,
            4,
            4
          ],
          "attempts": 2,
          "base_index": 288,
          "output_index": 288
        },
        {
          "added_point": [
            3,
            6,
            0,
            2
          ],
          "attempts": 4,
          "base_index": 289,
          "output_index": 289
        },
        {
          "added_point": [
            6,
            8,
            3,
            1
          ],
          "attempts": 5,
          "base_index": 290,
          "output_index": 290
        },
        {
          "added_point": [
            11,
            18,
            4,
            4
          ],
          "attempts": 2,
          "base_index": 291,
          "output_index": 291
        },
        {
          "added_point": [
            13,
            13,
            3,
            4
          ],
          "attempts": 2,
          "base_index": 292,
          "output_index": 292
        },
        {
          "added_point": [
            3,
            7,
            2,
            3
          ],
          "attempts": 2,
          "base_index": 293,
          "output_index": 293
        },
        {
          "added_point": [
            15,
            2,
            2,
            3
          ],
          "attempts": 2,
          "base_index": 294,
          "output_index": 294
        },
        {
          "added_point": [
            17,
            4,
            4,
            3
          ],
          "attempts": 1,
          "base_index": 295,
          "output_index": 295
        },
        {
          "added_point": [
            0,
            0,
            4,
            1
          ],
          "attempts": 1,
          "base_index": 296,
          "output_index": 296
        },
        {
          "added_point": [
            3,
            19,
            4,
            0
          ],
          "attempts": 31,
          "base_index": 297,
          "output_index": 297
        },
        {
          "added_point": [
            6,
            18,
            4,
            4
          ],
          "attempts": 2,
          "base_index": 298,
          "output_index": 298
        },
        {
          "added_point": [
            19,
            16,
            1,
            2
          ],
          "attempts": 1,
          "base_index": 299,
          "output_index": 299
        },
        {
          "added_point": [
            4,
            16,
            2,
            4
          ],
          "attempts": 1,
          "base_index": 300,
          "output_index": 300
        },
        {
          "added_point": [
            4,
            14,
            2,
            2
          ],
          "attempts": 5,
          "base_index": 301,
          "output_index": 301
        },
        {
          "added_point": [
            19,
            19,
            1,
            3
          ],
          "attempts": 6,
          "base_index": 302,
          "output_index": 302
        },
        {
          "added_point": [
            1,
            17,
            1,
            1
          ],
          "attempts": 3,
          "base_index": 303,
          "output_index": 303
        },
        {
          "added_point": [
            19,
            2,
            3,
            4
          ],
          "attempts": 2,
          "base_index": 304,
          "output_index": 304
        },
        {
          "added_point": [
            9,
            10,
            0,
            3
          ],
          "attempts": 4,
          "base_index": 305,
          "output_index": 305
        },
        {
          "added_point": [
            6,
            18,
            3,
            3
          ],
          "attempts": 3,
          "base_index": 306,
          "output_index": 306
        },
        {
          "added_point": [
            10,
            10,
            2,
            1
          ],
          "attempts": 7,
          "base_index": 307,
          "output_index": 307
        },
        {
          "added_point": [
            16,
            18,
            2,
            2
          ],
          "attempts": 3,
          "base_index": 308,
          "output_index": 308
        },
        {
          "added_point": [
            5,
            16,
            2,
            2
          ],
          "attempts": 1,
          "base_index": 309,
          "output_index": 309
        },
        {
          "added_point": [
            12,
            15,
            4,
            3
          ],
          "attempts": 2,
          "base_index": 310,
          "output_index": 310
        },
        {
          "added_point": [
            3,
            9,
            1,
            2
          ],
          "attempts": 1,
          "base_index": 311,
          "output_index": 311
        },
        {
          "added_point": [
            15,
            6,
            0,
            3
          ],
          "attempts": 3,
          "base_index": 312,
          "output_index": 312
        },
        {
          "added_point": [
            3,
            19,
            3,
            3
          ],
          "attempts": 6,
          "base_index": 313,
          "output_index": 313
        },
        {
          "added_point": [
            15,
            11,
            3,
            4
          ],
          "attempts": 5,
          "base_index": 314,
          "output_index": 314
        },
        {
          "added_point": [
            3,
            3,
            4,
            1
          ],
          "attempts": 1,
          "base_index": 315,
          "output_index": 315
        },
        {
          "added_point": [
            10,
            6,
            3,
            3
          ],
          "attempts": 1,
          "base_index": 316,
          "output_index": 316
        },
        {
          "added_point": [
            12,
            6,
            1,
            4
          ],
          "attempts": 3,
          "base_index": 317,
          "output_index": 317
        },
        {
          "added_point": [
            18,
            14,
            4,
            1
          ],
          "attempts": 9,
          "base_index": 318,
          "output_index": 318
        },
        {
          "added_point": [
            17,
            1,
            2,
            4
          ],
          "attempts": 4,
          "base_index": 319,
          "output_index": 319
        },
        {
          "added_point": [
            3,
            19,
            4,
            1
          ],
          "attempts": 2,
          "base_index": 320,
          "output_index": 320
        },
        {
          "added_point": [
            7,
            14,
            3,
            3
          ],
          "attempts": 1,
          "base_index": 321,
          "output_index": 321
        },
        {
          "added_point": [
            8,
            3,
            2,
            0
          ],
          "attempts": 1,
          "base_index": 322,
          "output_index": 322
        },
        {
          "added_point": [
            15,
            10,
            4,
            3
          ],
          "attempts": 2,
          "base_index": 323,
          "output_index": 323
        },
        {
          "added_point": [
            8,
            1,
            4,
            0
          ],
          "attempts": 5,
          "base_index": 324,
          "output_index": 324
        },
        {
          "added_point": [
            14,
            18,
            2,
            2
          ],
          "attempts": 1,
          "base_index": 325,
          "output_index": 325
        },
        {
          "added_point": [
            15,
            17,
            3,
            3
          ],
          "attempts": 2,
          "base_index": 326,
          "output_index": 326
        },
        {
          "added_point": [
            7,
            9,
            3,
            3
          ],
          "attempts": 7,
          "base_index": 327,
          "output_index": 327
        },
        {
          "added_point": [
            9,
            14,
            3,
            1
          ],
          "attempts": 2,
          "base_index": 328,
          "output_index": 328
        },
        {
          "added_point": [
            3,
            10,
            1,
            1
          ],
          "attempts": 2,
          "base_index": 329,
          "output_index": 329
        },
        {
          "added_point": [
            15,
            17,
            4,
            4
          ],
          "attempts": 6,
          "base_index": 330,
          "output_index": 330
        },
        {
          "added_point": [
            3,
            12,
            1,
            2
          ],
          "attempts": 2,
          "base_index": 331,
          "output_index": 331
        },
        {
          "added_point": [
            3,
            14,
            1,
            4
          ],
          "attempts": 5,
          "base_index": 332,
          "output_index": 332
        },
        {
          "added_point": [
            9,
            17,
            2,
            2
          ],
          "attempts": 1,
          "base_index": 333,
          "output_index": 333
        },
        {
          "added_point": [
            14,
            12,
            3,
            4
          ],
          "attempts": 2,
          "base_index": 334,
          "output_index": 334
        },
        {
          "added_point": [
            12,
            2,
            1,
            3
          ],
          "attempts": 6,
          "base_index": 335,
          "output_index": 335
        },
        {
          "added_point": [
            14,
            1,
            4,
            2
          ],
          "attempts": 1,
          "base_index": 336,
          "output_index": 336
        },
        {
          "added_point": [
            10,
            14,
            4,
            2
          ],
          "attempts": 1,
          "base_index": 337,
          "output_index": 337
        },
        {
          "added_point": [
            11,
            17,
            4,
            3
          ],
          "attempts": 22,
          "base_index": 338,
          "output_index": 338
        },
        {
          "added_point": [
            16,
            17,
            2,
            3
          ],
          "attempts": 4,
          "base_index": 339,
          "output_index": 339
        },
        {
          "added_point": [
            14,
            3,
            4,
            1
          ],
          "attempts": 3,
          "base_index": 340,
          "output_index": 340
        },
        {
          "added_point": [
            17,
            9,
            4,
            0
          ],
          "attempts": 8,
          "base_index": 341,
          "output_index": 341
        },
        {
          "added_point": [
            3,
            14,
            4,
            3
          ],
          "attempts": 2,
          "base_index": 342,
          "output_index": 342
        },
        {
          "added_point": [
            18,
            18,
            1,
            3
          ],
          "attempts": 1,
          "base_index": 343,
          "output_index": 343
        },
        {
          "added_point": [
            5,
            11,
            2,
            4
          ],
          "attempts": 1,
          "base_index": 344,
          "output_index": 344
        },
        {
          "added_point": [
            6,
            10,
            3,
            0
          ],
          "attempts": 5,
          "base_index": 345,
          "output_index": 345
        },
        {
          "added_point": [
            10,
            17,
            4,
            1
          ],
          "attempts": 1,
          "base_index": 346,
          "output_index": 346
        },
        {
          "added_point": [
            7,
            11,
            3,
            2
          ],
          "attempts": 5,
          "base_index": 347,
          "output_index": 347
        },
        {
          "added_point": [
            6,
            7,
            2,
            2
          ],
          "attempts": 3,
          "base_index": 348,
          "output_index": 348
        },
        {
          "added_point": [
            7,
            13,
            1,
            0
          ],
          "attempts": 9,
          "base_index": 349,
          "output_index": 349
        },
        {
          "added_point": [
            19,
            15,
            3,
            3
          ],
          "attempts": 9,
          "base_index": 350,
          "output_index": 350
        },
        {
          "added_point": [
            4,
            17,
            3,
            3
          ],
          "attempts": 8,
          "base_index": 351,
          "output_index": 351
        },
        {
          "added_point": [
            1,
            6,
            3,
            2
          ],
          "attempts": 5,
          "base_index": 352,
          "output_index": 352
        },
        {
          "added_point": [
            19,
            17,
            4,
            0
          ],
          "attempts": 1,
          "base_index": 353,
          "output_index": 353
        },
        {
          "added_point": [
            4,
            1,
            1,
            2
          ],
          "attempts": 4,
          "base_index": 354,
          "output_index": 354
        },
        {
          "added_point": [
            2,
            9,
            4,
            0
          ],
          "attempts": 1,
          "base_index": 355,
          "output_index": 355
        },
        {
          "added_point": [
            0,
            3,
            3,
            4
          ],
          "attempts": 2,
          "base_index": 356,
          "output_index": 356
        },
        {
          "added_point": [
            6,
            9,
            3,
            2
          ],
          "attempts": 4,
          "base_index": 357,
          "output_index": 357
        },
        {
          "added_point": [
            17,
            10,
            4,
            0
          ],
          "attempts": 6,
          "base_index": 358,
          "output_index": 358
        },
        {
          "added_point": [
            10,
            11,
            4,
            1
          ],
          "attempts": 3,
          "base_index": 359,
          "output_index": 359
        },
        {
          "added_point": [
            8,
            16,
            3,
            1
          ],
          "attempts": 2,
          "base_index": 360,
          "output_index": 360
        },
        {
          "added_point": [
            3,
            19,
            3,
            4
          ],
          "attempts": 3,
          "base_index": 361,
          "output_index": 361
        },
        {
          "added_point": [
            15,
            17,
            2,
            4
          ],
          "attempts": 8,
          "base_index": 362,
          "output_index": 362
        },
        {
          "added_point": [
            7,
            18,
            4,
            1
          ],
          "attempts": 2,
          "base_index": 363,
          "output_index": 363
        },
        {
          "added_point": [
            8,
            3,
            4,
            3
          ],
          "attempts": 2,
          "base_index": 364,
          "output_index": 364
        },
        {
          "added_point": [
            7,
            19,
            4,
            2
          ],
          "attempts": 2,
          "base_index": 365,
          "output_index": 365
        },
        {
          "added_point": [
            17,
            15,
            3,
            4
          ],
          "attempts": 3,
          "base_index": 366,
          "output_index": 366
        },
        {
          "added_point": [
            18,
            17,
            1,
            1
          ],
          "attempts": 8,
          "base_index": 367,
          "output_index": 367
        },
        {
          "added_point": [
            16,
            10,
            2,
            1
          ],
          "attempts": 5,
          "base_index": 368,
          "output_index": 368
        },
        {
          "added_point": [
            6,
            12,
            4,
            1
          ],
          "attempts": 1,
          "base_index": 369,
          "output_index": 369
        },
        {
          "added_point": [
            17,
            11,
            2,
            1
          ],
          "attempts": 2,
          "base_index": 370,
          "output_index": 370
        },
        {
          "added_point": [
            7,
            16,
            3,
            0
          ],
          "attempts": 10,
          "base_index": 371,
          "output_index": 371
        },
        {
          "added_point": [
            5,
            6,
            3,
            3
          ],
          "attempts": 2,
          "base_index": 372,
          "output_index": 372
        },
        {
          "added_point": [
            7,
            14,
            2,
            1
          ],
          "attempts": 4,
          "base_index": 373,
          "output_index": 373
        },
        {
          "added_point": [
            14,
            2,
            1,
            3
          ],
          "attempts": 4,
          "base_index": 374,
          "output_index": 374
        },
        {
          "added_point": [
            15,
            19,
            0,
            4
          ],
          "attempts": 1,
          "base_index": 375,
          "output_index": 375
        },
        {
          "added_point": [
            12,
            14,
            2,
            3
          ],
          "attempts": 2,
          "base_index": 376,
          "output_index": 376
        },
        {
          "added_point": [
            11,
            9,
            4,
            2
          ],
          "attempts": 6,
          "base_index": 377,
          "output_index": 377
        },
        {
          "added_point": [
            10,
            19,
            4,
            3
          ],
          "attempts": 5,
          "base_index": 378,
          "output_index": 378
        },
        {
          "added_point": [
            7,
            8,
            3,
            4
          ],
          "attempts": 1,
          "base_index": 379,
          "output_index": 379
        },
        {
          "added_point": [
            7,
            17,
            4,
            3
          ],
          "attempts": 7,
          "base_index": 380,
          "output_index": 380
        },
        {
          "added_point": [
            2,
            12,
            3,
            2
          ],
          "attempts": 5,
          "base_index": 381,
          "output_index": 381
        },
        {
          "added_point": [
            7,
            3,
            2,
            4
          ],
          "attempts": 1,
          "base_index": 382,
          "output_index": 382
        },
        {
          "added_point": [
            5,
            19,
            3,
            3
          ],
          "attempts": 1,
          "base_index": 383,
          "output_index": 383
        },
        {
          "added_point": [
            2,
            2,
            1,
            2
          ],
          "attempts": 8,
          "base_index": 384,
          "output_index": 384
        },
        {
          "added_point": [
            0,
            8,
            3,
            0
          ],
          "attempts": 2,
          "base_index": 385,
          "output_index": 385
        },
        {
          "added_point": [
            18,
            3,
            3,
            2
          ],
          "attempts": 1,
          "base_index": 386,
          "output_index": 386
        },
        {
          "added_point": [
            11,
            16,
            2,
            3
          ],
          "attempts": 1,
          "base_index": 387,
          "output_index": 387
        },
        {
          "added_point": [
            17,
            17,
            4,
            3
          ],
          "attempts": 1,
          "base_index": 388,
          "output_index": 388
        },
        {
          "added_point": [
            17,
            11,
            1,
            3
          ],
          "attempts": 3,
          "base_index": 389,
          "output_index": 389
        },
        {
          "added_point": [
            17,
            19,
            3,
            0
          ],
          "attempts": 4,
          "base_index": 390,
          "output_index": 390
        },
        {
          "added_point": [
            15,
            17,
            0,
            2
          ],
          "attempts": 1,
          "base_index": 391,
          "output_index": 391
        },
        {
          "added_point": [
            4,
            10,
            4,
            2
          ],
          "attempts": 11,
          "base_index": 392,
          "output_index": 392
        },
        {
          "added_point": [
            12,
            17,
            1,
            4
          ],
          "attempts": 1,
          "base_index": 393,
          "output_index": 393
        },
        {
          "added_point": [
            14,
            18,
            1,
            3
          ],
          "attempts": 2,
          "base_index": 394,
          "output_index": 394
        },
        {
          "added_point": [
            4,
            6,
            4,
            4
          ],
          "attempts": 3,
          "base_index": 395,
          "output_index": 395
        },
        {
          "added_point": [
            19,
            12,
            4,
            2
          ],
          "attempts": 6,
          "base_index": 396,
          "output_index": 396
        },
        {
          "added_point": [
            14,
            10,
            0,
            1
          ],
          "attempts": 2,
          "base_index": 397,
          "output_index": 397
        },
        {
          "added_point": [
            3,
            16,
            2,
            2
          ],
          "attempts": 1,
          "base_index": 398,
          "output_index": 398
        },
        {
          "added_point": [
            9,
            18,
            4,
            0
          ],
          "attempts": 2,
          "base_index": 399,
          "output_index": 399
        },
        {
          "added_point": [
            5,
            14,
            3,
            2
          ],
          "attempts": 3,
          "base_index": 400,
          "output_index": 400
        },
        {
          "added_point": [
            9,
            9,
            2,
            4
          ],
          "attempts": 4,
          "base_index": 401,
          "output_index": 401
        },
        {
          "added_point": [
            2,
            16,
            4,
            2
          ],
          "attempts": 1,
          "base_index": 402,
          "output_index": 402
        },
        {
          "added_point": [
            8,
            12,
            3,
            4
          ],
          "attempts": 6,
          "base_index": 403,
          "output_index": 403
        },
        {
          "added_point": [
            13,
            14,
            2,
            3
          ],
          "attempts": 1,
          "base_index": 404,
          "output_index": 404
        },
        {
          "added_point": [
            14,
            5,
            3,
            4
          ],
          "attempts": 7,
          "base_index": 405,
          "output_index": 405
        },
        {
          "added_point": [
            14,
            14,
            4,
            3
          ],
          "attempts": 2,
          "base_index": 406,
          "output_index": 406
        },
        {
          "added_point": [
            4,
            18,
            1,
            4
          ],
          "attempts": 1,
          "base_index": 407,
          "output_index": 407
        },
        {
          "added_point": [
            0,
            17,
            4,
            2
          ],
          "attempts": 2,
          "base_index": 408,
          "output_index": 408
        },
        {
          "added_point": [
            16,
            16,
            2,
            1
          ],
          "attempts": 1,
          "base_index": 409,
          "output_index": 409
        },
        {
          "added_point": [
            19,
            18,
            4,
            3
          ],
          "attempts": 3,
          "base_index": 410,
          "output_index": 410
        },
        {
          "added_point": [
            4,
            19,
            2,
            4
          ],
          "attempts": 3,
          "base_index": 411,
          "output_index": 411
        },
        {
          "added_point": [
            7,
            17,
            3,
            4
          ],
          "attempts": 1,
          "base_index": 412,
          "output_index": 412
        },
        {
          "added_point": [
            6,
            9,
            3,
            0
          ],
          "attempts": 14,
          "base_index": 413,
          "output_index": 413
        },
        {
          "added_point": [
            14,
            8,
            4,
            3
          ],
          "attempts": 10,
          "base_index": 414,
          "output_index": 414
        },
        {
          "added_point": [
            3,
            13,
            2,
            2
          ],
          "attempts": 4,
          "base_index": 415,
          "output_index": 415
        },
        {
          "added_point": [
            12,
            14,
            1,
            4
          ],
          "attempts": 2,
          "base_index": 416,
          "output_index": 416
        },
        {
          "added_point": [
            12,
            19,
            2,
            4
          ],
          "attempts": 7,
          "base_index": 417,
          "output_index": 417
        },
        {
          "added_point": [
            13,
            6,
            2,
            1
          ],
          "attempts": 4,
          "base_index": 418,
          "output_index": 418
        },
        {
          "added_point": [
            3,
            8,
            1,
            1
          ],
          "attempts": 2,
          "base_index": 419,
          "output_index": 419
        },
        {
          "added_point": [
            5,
            11,
            1,
            2
          ],
          "attempts": 2,
          "base_index": 420,
          "output_index": 420
        },
        {
          "added_point": [
            6,
            15,
            3,
            1
          ],
          "attempts": 18,
          "base_index": 421,
          "output_index": 421
        },
        {
          "added_point": [
            9,
            10,
            2,
            1
          ],
          "attempts": 1,
          "base_index": 422,
          "output_index": 422
        },
        {
          "added_point": [
            14,
            11,
            4,
            4
          ],
          "attempts": 1,
          "base_index": 423,
          "output_index": 423
        },
        {
          "added_point": [
            10,
            8,
            1,
            0
          ],
          "attempts": 2,
          "base_index": 424,
          "output_index": 424
        },
        {
          "added_point": [
            8,
            9,
            3,
            0
          ],
          "attempts": 5,
          "base_index": 425,
          "output_index": 425
        },
        {
          "added_point": [
            3,
            5,
            2,
            3
          ],
          "attempts": 1,
          "base_index": 426,
          "output_index": 426
        },
        {
          "added_point": [
            1,
            14,
            2,
            3
          ],
          "attempts": 3,
          "base_index": 427,
          "output_index": 427
        },
        {
          "added_point": [
            13,
            19,
            1,
            3
          ],
          "attempts": 1,
          "base_index": 428,
          "output_index": 428
        },
        {
          "added_point": [
            5,
            8,
            4,
            4
          ],
          "attempts": 5,
          "base_index": 429,
          "output_index": 429
        },
        {
          "added_point": [
            6,
            9,
            2,
            2
          ],
          "attempts": 1,
          "base_index": 430,
          "output_index": 430
        },
        {
          "added_point": [
            5,
            16,
            3,
            0
          ],
          "attempts": 1,
          "base_index": 431,
          "output_index": 431
        },
        {
          "added_point": [
            16,
            19,
            2,
            3
          ],
          "attempts": 1,
          "base_index": 432,
          "output_index": 432
        },
        {
          "added_point": [
            2,
            11,
            1,
            4
          ],
          "attempts": 2,
          "base_index": 433,
          "output_index": 433
        },
        {
          "added_point": [
            13,
            8,
            1,
            1
          ],
          "attempts": 1,
          "base_index": 434,
          "output_index": 434
        },
        {
          "added_point": [
            18,
            8,
            4,
            0
          ],
          "attempts": 3,
          "base_index": 435,
          "output_index": 435
        },
        {
          "added_point": [
            6,
            16,
            3,
            0
          ],
          "attempts": 8,
          "base_index": 436,
          "output_index": 436
        },
        {
          "added_point": [
            18,
            3,
            1,
            4
          ],
          "attempts": 1,
          "base_index": 437,
          "output_index": 437
        },
        {
          "added_point": [
            2,
            9,
            4,
            1
          ],
          "attempts": 1,
          "base_index": 438,
          "output_index": 438
        },
        {
          "added_point": [
            0,
            17,
            3,
            3
          ],
          "attempts": 2,
          "base_index": 439,
          "output_index": 439
        },
        {
          "added_point": [
            1,
            16,
            4,
            1
          ],
          "attempts": 1,
          "base_index": 440,
          "output_index": 440
        },
        {
          "added_point": [
            2,
            13,
            0,
            1
          ],
          "attempts": 1,
          "base_index": 441,
          "output_index": 441
        },
        {
          "added_point": [
            9,
            19,
            2,
            4
          ],
          "attempts": 1,
          "base_index": 442,
          "output_index": 442
        },
        {
          "added_point": [
            14,
            12,
            1,
            2
          ],
          "attempts": 6,
          "base_index": 443,
          "output_index": 443
        },
        {
          "added_point": [
            1,
            3,
            3,
            2
          ],
          "attempts": 1,
          "base_index": 444,
          "output_index": 444
        },
        {
          "added_point": [
            17,
            12,
            2,
            2
          ],
          "attempts": 9,
          "base_index": 445,
          "output_index": 445
        },
        {
          "added_point": [
            7,
            9,
            4,
            1
          ],
          "attempts": 2,
          "base_index": 446,
          "output_index": 446
        },
        {
          "added_point": [
            17,
            9,
            4,
            1
          ],
          "attempts": 9,
          "base_index": 447,
          "output_index": 447
        },
        {
          "added_point": [
            1,
            5,
            4,
            0
          ],
          "attempts": 1,
          "base_index": 448,
          "output_index": 448
        },
        {
          "added_point": [
            7,
            17,
            4,
            4
          ],
          "attempts": 5,
          "base_index": 449,
          "output_index": 449
        },
        {
          "added_point": [
            16,
            17,
            2,
            2
          ],
          "attempts": 1,
          "base_index": 450,
          "output_index": 450
        },
        {
          "added_point": [
            5,
            17,
            1,
            3
          ],
          "attempts": 1,
          "base_index": 451,
          "output_index": 451
        },
        {
          "added_point": [
            7,
            17,
            4,
            1
          ],
          "attempts": 12,
          "base_index": 452,
          "output_index": 452
        },
        {
          "added_point": [
            11,
            10,
            2,
            4
          ],
          "attempts": 1,
          "base_index": 453,
          "output_index": 453
        },
        {
          "added_point": [
            19,
            13,
            2,
            3
          ],
          "attempts": 1,
          "base_index": 454,
          "output_index": 454
        },
        {
          "added_point": [
            17,
            15,
            3,
            0
          ],
          "attempts": 4,
          "base_index": 455,
          "output_index": 455
        },
        {
          "added_point": [
            11,
            8,
            3,
            0
          ],
          "attempts": 1,
          "base_index": 456,
          "output_index": 456
        },
        {
          "added_point": [
            19,
            6,
            1,
            3
          ],
          "attempts": 2,
          "base_index": 457,
          "output_index": 457
        },
        {
          "added_point": [
            19,
            13,
            4,
            3
          ],
          "attempts": 3,
          "base_index": 458,
          "output_index": 458
        },
        {
          "added_point": [
            13,
            14,
            1,
            0
          ],
          "attempts": 1,
          "base_index": 459,
          "output_index": 459
        },
        {
          "added_point": [
            4,
            15,
            4,
            0
          ],
          "attempts": 1,
          "base_index": 460,
          "output_index": 460
        },
        {
          "added_point": [
            0,
            12,
            3,
            3
          ],
          "attempts": 8,
          "base_index": 461,
          "output_index": 461
        },
        {
          "added_point": [
            0,
            16,
            2,
            3
          ],
          "attempts": 2,
          "base_index": 462,
          "output_index": 462
        },
        {
          "added_point": [
            13,
            6,
            1,
            4
          ],
          "attempts": 6,
          "base_index": 463,
          "output_index": 463
        },
        {
          "added_point": [
            8,
            12,
            2,
            0
          ],
          "attempts": 4,
          "base_index": 464,
          "output_index": 464
        },
        {
          "added_point": [
            1,
            17,
            1,
            2
          ],
          "attempts": 5,
          "base_index": 465,
          "output_index": 465
        },
        {
          "added_point": [
            8,
            7,
            2,
            1
          ],
          "attempts": 1,
          "base_index": 466,
          "output_index": 466
        },
        {
          "added_point": [
            1,
            15,
            0,
            0
          ],
          "attempts": 1,
          "base_index": 467,
          "output_index": 467
        },
        {
          "added_point": [
            4,
            12,
            3,
            2
          ],
          "attempts": 2,
          "base_index": 468,
          "output_index": 468
        },
        {
          "added_point": [
            1,
            9,
            4,
            3
          ],
          "attempts": 2,
          "base_index": 469,
          "output_index": 469
        },
        {
          "added_point": [
            3,
            5,
            3,
            3
          ],
          "attempts": 7,
          "base_index": 470,
          "output_index": 470
        },
        {
          "added_point": [
            7,
            15,
            3,
            1
          ],
          "attempts": 9,
          "base_index": 471,
          "output_index": 471
        },
        {
          "added_point": [
            6,
            4,
            0,
            4
          ],
          "attempts": 3,
          "base_index": 472,
          "output_index": 472
        },
        {
          "added_point": [
            10,
            12,
            4,
            0
          ],
          "attempts": 3,
          "base_index": 473,
          "output_index": 473
        },
        {
          "added_point": [
            7,
            10,
            0,
            2
          ],
          "attempts": 1,
          "base_index": 474,
          "output_index": 474
        },
        {
          "added_point": [
            11,
            14,
            4,
            1
          ],
          "attempts": 3,
          "base_index": 475,
          "output_index": 475
        },
        {
          "added_point": [
            3,
            19,
            3,
            4
          ],
          "attempts": 6,
          "base_index": 476,
          "output_index": 476
        },
        {
          "added_point": [
            10,
            18,
            2,
            1
          ],
          "attempts": 12,
          "base_index": 477,
          "output_index": 477
        },
        {
          "added_point": [
            12,
            14,
            4,
            2
          ],
          "attempts": 1,
          "base_index": 478,
          "output_index": 478
        },
        {
          "added_point": [
            3,
            12,
            4,
            0
          ],
          "attempts": 1,
          "base_index": 479,
          "output_index": 479
        },
        {
          "added_point": [
            15,
            5,
            4,
            4
          ],
          "attempts": 12,
          "base_index": 480,
          "output_index": 480
        },
        {
          "added_point": [
            14,
            16,
            3,
            3
          ],
          "attempts": 8,
          "base_index": 481,
          "output_index": 481
        },
        {
          "added_point": [
            8,
            14,
            4,
            3
          ],
          "attempts": 3,
          "base_index": 482,
          "output_index": 482
        },
        {
          "added_point": [
            8,
            14,
            4,
            0
          ],
          "attempts": 1,
          "base_index": 483,
          "output_index": 483
        },
        {
          "added_point": [
            3,
            16,
            2,
            2
          ],
          "attempts": 7,
          "base_index": 484,
          "output_index": 484
        },
        {
          "added_point": [
            8,
            9,
            1,
            0
          ],
          "attempts": 8,
          "base_index": 485,
          "output_index": 485
        },
        {
          "added_point": [
            8,
            11,
            4,
            2
          ],
          "attempts": 3,
          "base_index": 486,
          "output_index": 486
        },
        {
          "added_point": [
            8,
            13,
            3,
            4
          ],
          "attempts": 11,
          "base_index": 487,
          "output_index": 487
        },
        {
          "added_point": [
            1,
            9,
            2,
            4
          ],
          "attempts": 1,
          "base_index": 488,
          "output_index": 488
        },
        {
          "added_point": [
            8,
            17,
            4,
            2
          ],
          "attempts": 2,
          "base_index": 489,
          "output_index": 489
        },
        {
          "added_point": [
            0,
            5,
            2,
            4
          ],
          "attempts": 1,
          "base_index": 490,
          "output_index": 490
        },
        {
          "added_point": [
            6,
            16,
            2,
            1
          ],
          "attempts": 2,
          "base_index": 491,
          "output_index": 491
        },
        {
          "added_point": [
            5,
            15,
            3,
            2
          ],
          "attempts": 3,
          "base_index": 492,
          "output_index": 492
        },
        {
          "added_point": [
            19,
            18,
            3,
            0
          ],
          "attempts": 8,
          "base_index": 493,
          "output_index": 493
        },
        {
          "added_point": [
            8,
            7,
            3,
            1
          ],
          "attempts": 4,
          "base_index": 494,
          "output_index": 494
        },
        {
          "added_point": [
            3,
            17,
            3,
            3
          ],
          "attempts": 2,
          "base_index": 495,
          "output_index": 495
        },
        {
          "added_point": [
            15,
            5,
            3,
            3
          ],
          "attempts": 1,
          "base_index": 496,
          "output_index": 496
        },
        {
          "added_point": [
            14,
            16,
            4,
            4
          ],
          "attempts": 1,
          "base_index": 497,
          "output_index": 497
        },
        {
          "added_point": [
            12,
            13,
            0,
            3
          ],
          "attempts": 10,
          "base_index": 498,
          "output_index": 498
        },
        {
          "added_point": [
            5,
            12,
            4,
            3
          ],
          "attempts": 1,
          "base_index": 499,
          "output_index": 499
        },
        {
          "added_point": [
            7,
            8,
            4,
            1
          ],
          "attempts": 1,
          "base_index": 500,
          "output_index": 500
        },
        {
          "added_point": [
            8,
            16,
            3,
            2
          ],
          "attempts": 1,
          "base_index": 501,
          "output_index": 501
        },
        {
          "added_point": [
            17,
            14,
            2,
            0
          ],
          "attempts": 1,
          "base_index": 502,
          "output_index": 502
        },
        {
          "added_point": [
            14,
            15,
            3,
            4
          ],
          "attempts": 2,
          "base_index": 503,
          "output_index": 503
        },
        {
          "added_point": [
            2,
            2,
            2,
            3
          ],
          "attempts": 1,
          "base_index": 504,
          "output_index": 504
        },
        {
          "added_point": [
            1,
            3,
            4,
            2
          ],
          "attempts": 2,
          "base_index": 505,
          "output_index": 505
        },
        {
          "added_point": [
            13,
            19,
            3,
            0
          ],
          "attempts": 3,
          "base_index": 506,
          "output_index": 506
        },
        {
          "added_point": [
            3,
            19,
            4,
            4
          ],
          "attempts": 2,
          "base_index": 507,
          "output_index": 507
        },
        {
          "added_point": [
            10,
            18,
            1,
            2
          ],
          "attempts": 1,
          "base_index": 508,
          "output_index": 508
        },
        {
          "added_point": [
            1,
            6,
            3,
            4
          ],
          "attempts": 2,
          "base_index": 509,
          "output_index": 509
        },
        {
          "added_point": [
            17,
            19,
            2,
            4
          ],
          "attempts": 2,
          "base_index": 510,
          "output_index": 510
        },
        {
          "added_point": [
            18,
            15,
            3,
            0
          ],
          "attempts": 5,
          "base_index": 511,
          "output_index": 511
        },
        {
          "added_point": [
            12,
            15,
            1,
            4
          ],
          "attempts": 1,
          "base_index": 512,
          "output_index": 512
        },
        {
          "added_point": [
            14,
            16,
            4,
            1
          ],
          "attempts": 10,
          "base_index": 513,
          "output_index": 513
        },
        {
          "added_point": [
            5,
            15,
            3,
            1
          ],
          "attempts": 4,
          "base_index": 514,
          "output_index": 514
        },
        {
          "added_point": [
            7,
            11,
            3,
            3
          ],
          "attempts": 1,
          "base_index": 515,
          "output_index": 515
        },
        {
          "added_point": [
            11,
            13,
            4,
            0
          ],
          "attempts": 4,
          "base_index": 516,
          "output_index": 516
        },
        {
          "added_point": [
            17,
            8,
            2,
            0
          ],
          "attempts": 10,
          "base_index": 517,
          "output_index": 517
        },
        {
          "added_point": [
            0,
            17,
            3,
            2
          ],
          "attempts": 6,
          "base_index": 518,
          "output_index": 518
        },
        {
          "added_point": [
            0,
            4,
            2,
            4
          ],
          "attempts": 4,
          "base_index": 519,
          "output_index": 519
        },
        {
          "added_point": [
            17,
            17,
            4,
            4
          ],
          "attempts": 14,
          "base_index": 520,
          "output_index": 520
        },
        {
          "added_point": [
            6,
            16,
            2,
            2
          ],
          "attempts": 3,
          "base_index": 521,
          "output_index": 521
        },
        {
          "added_point": [
            1,
            17,
            3,
            0
          ],
          "attempts": 13,
          "base_index": 522,
          "output_index": 522
        },
        {
          "added_point": [
            12,
            8,
            2,
            1
          ],
          "attempts": 19,
          "base_index": 523,
          "output_index": 523
        },
        {
          "added_point": [
            7,
            9,
            4,
            0
          ],
          "attempts": 6,
          "base_index": 524,
          "output_index": 524
        },
        {
          "added_point": [
            11,
            17,
            2,
            4
          ],
          "attempts": 1,
          "base_index": 525,
          "output_index": 525
        },
        {
          "added_point": [
            15,
            13,
            2,
            4
          ],
          "attempts": 3,
          "base_index": 526,
          "output_index": 526
        },
        {
          "added_point": [
            2,
            12,
            3,
            2
          ],
          "attempts": 5,
          "base_index": 527,
          "output_index": 527
        },
        {
          "added_point": [
            13,
            16,
            2,
            0
          ],
          "attempts": 17,
          "base_index": 528,
          "output_index": 528
        },
        {
          "added_point": [
            18,
            16,
            4,
            1
          ],
          "attempts": 4,
          "base_index": 529,
          "output_index": 529
        },
        {
          "added_point": [
            11,
            5,
            2,
            4
          ],
          "attempts": 3,
          "base_index": 530,
          "output_index": 530
        },
        {
          "added_point": [
            7,
            4,
            4,
            1
          ],
          "attempts": 2,
          "base_index": 531,
          "output_index": 531
        },
        {
          "added_point": [
            6,
            16,
            1,
            0
          ],
          "attempts": 3,
          "base_index": 532,
          "output_index": 532
        },
        {
          "added_point": [
            18,
            19,
            1,
            4
          ],
          "attempts": 1,
          "base_index": 533,
          "output_index": 533
        },
        {
          "added_point": [
            18,
            8,
            1,
            1
          ],
          "attempts": 2,
          "base_index": 534,
          "output_index": 534
        },
        {
          "added_point": [
            1,
            15,
            2,
            1
          ],
          "attempts": 2,
          "base_index": 535,
          "output_index": 535
        },
        {
          "added_point": [
            10,
            0,
            3,
            4
          ],
          "attempts": 3,
          "base_index": 536,
          "output_index": 536
        },
        {
          "added_point": [
            12,
            10,
            2,
            4
          ],
          "attempts": 5,
          "base_index": 537,
          "output_index": 537
        },
        {
          "added_point": [
            18,
            11,
            4,
            3
          ],
          "attempts": 1,
          "base_index": 538,
          "output_index": 538
        },
        {
          "added_point": [
            14,
            6,
            2,
            3
          ],
          "attempts": 1,
          "base_index": 539,
          "output_index": 539
        },
        {
          "added_point": [
            14,
            4,
            2,
            3
          ],
          "attempts": 13,
          "base_index": 540,
          "output_index": 540
        },
        {
          "added_point": [
            5,
            15,
            4,
            2
          ],
          "attempts": 4,
          "base_index": 541,
          "output_index": 541
        },
        {
          "added_point": [
            8,
            12,
            2,
            1
          ],
          "attempts": 3,
          "base_index": 542,
          "output_index": 542
        },
        {
          "added_point": [
            8,
            15,
            2,
            2
          ],
          "attempts": 2,
          "base_index": 543,
          "output_index": 543
        },
        {
          "added_point": [
            4,
            15,
            4,
            2
          ],
          "attempts": 10,
          "base_index": 544,
          "output_index": 544
        },
        {
          "added_point": [
            18,
            15,
            4,
            3
          ],
          "attempts": 4,
          "base_index": 545,
          "output_index": 545
        },
        {
          "added_point": [
            12,
            13,
            2,
            1
          ],
          "attempts": 3,
          "base_index": 546,
          "output_index": 546
        },
        {
          "added_point": [
            17,
            9,
            1,
            1
          ],
          "attempts": 1,
          "base_index": 547,
          "output_index": 547
        },
        {
          "added_point": [
            12,
            12,
            2,
            3
          ],
          "attempts": 6,
          "base_index": 548,
          "output_index": 548
        },
        {
          "added_point": [
            1,
            9,
            3,
            4
          ],
          "attempts": 1,
          "base_index": 549,
          "output_index": 549
        },
        {
          "added_point": [
            19,
            18,
            3,
            4
          ],
          "attempts": 2,
          "base_index": 550,
          "output_index": 550
        },
        {
          "added_point": [
            10,
            13,
            2,
            4
          ],
          "attempts": 6,
          "base_index": 551,
          "output_index": 551
        },
        {
          "added_point": [
            7,
            5,
            3,
            2
          ],
          "attempts": 4,
          "base_index": 552,
          "output_index": 552
        },
        {
          "added_point": [
            9,
            6,
            4,
            1
          ],
          "attempts": 1,
          "base_index": 553,
          "output_index": 553
        },
        {
          "added_point": [
            4,
            18,
            3,
            1
          ],
          "attempts": 2,
          "base_index": 554,
          "output_index": 554
        },
        {
          "added_point": [
            0,
            8,
            4,
            2
          ],
          "attempts": 2,
          "base_index": 555,
          "output_index": 555
        },
        {
          "added_point": [
            17,
            16,
            3,
            2
          ],
          "attempts": 2,
          "base_index": 556,
          "output_index": 556
        },
        {
          "added_point": [
            2,
            19,
            4,
            1
          ],
          "attempts": 1,
          "base_index": 557,
          "output_index": 557
        },
        {
          "added_point": [
            13,
            12,
            1,
            2
          ],
          "attempts": 2,
          "base_index": 558,
          "output_index": 558
        },
        {
          "added_point": [
            11,
            1,
            2,
            2
          ],
          "attempts": 7,
          "base_index": 559,
          "output_index": 559
        },
        {
          "added_point": [
            13,
            8,
            4,
            0
          ],
          "attempts": 10,
          "base_index": 560,
          "output_index": 560
        },
        {
          "added_point": [
            8,
            4,
            4,
            3
          ],
          "attempts": 1,
          "base_index": 561,
          "output_index": 561
        },
        {
          "added_point": [
            18,
            7,
            4,
            4
          ],
          "attempts": 1,
          "base_index": 562,
          "output_index": 562
        },
        {
          "added_point": [
            15,
            15,
            1,
            0
          ],
          "attempts": 7,
          "base_index": 563,
          "output_index": 563
        },
        {
          "added_point": [
            1,
            3,
            2,
            0
          ],
          "attempts": 3,
          "base_index": 564,
          "output_index": 564
        },
        {
          "added_point": [
            10,
            6,
            2,
            3
          ],
          "attempts": 3,
          "base_index": 565,
          "output_index": 565
        },
        {
          "added_point": [
            9,
            17,
            1,
            1
          ],
          "attempts": 5,
          "base_index": 566,
          "output_index": 566
        },
        {
          "added_point": [
            11,
            10,
            3,
            3
          ],
          "attempts": 7,
          "base_index": 567,
          "output_index": 567
        },
        {
          "added_point": [
            5,
            19,
            2,
            2
          ],
          "attempts": 1,
          "base_index": 568,
          "output_index": 568
        },
        {
          "added_point": [
            11,
            13,
            1,
            0
          ],
          "attempts": 1,
          "base_index": 569,
          "output_index": 569
        },
        {
          "added_point": [
            17,
            16,
            4,
            1
          ],
          "attempts": 23,
          "base_index": 570,
          "output_index": 570
        },
        {
          "added_point": [
            15,
            9,
            3,
            3
          ],
          "attempts": 3,
          "base_index": 571,
          "output_index": 571
        },
        {
          "added_point": [
            5,
            14,
            4,
            1
          ],
          "attempts": 2,
          "base_index": 572,
          "output_index": 572
        },
        {
          "added_point": [
            12,
            13,
            1,
            4
          ],
          "attempts": 10,
          "base_index": 573,
          "output_index": 573
        },
        {
          "added_point": [
            0,
            14,
            1,
            4
          ],
          "attempts": 1,
          "base_index": 574,
          "output_index": 574
        },
        {
          "added_point": [
            8,
            14,
            3,
            0
          ],
          "attempts": 1,
          "base_index": 575,
          "output_index": 575
        },
        {
          "added_point": [
            0,
            17,
            3,
            0
          ],
          "attempts": 1,
          "base_index": 576,
          "output_index": 576
        },
        {
          "added_point": [
            9,
            12,
            1,
            2
          ],
          "attempts": 3,
          "base_index": 577,
          "output_index": 577
        },
        {
          "added_point": [
            14,
            8,
            4,
            1
          ],
          "attempts": 1,
          "base_index": 578,
          "output_index": 578
        },
        {
          "added_point": [
            15,
            12,
            1,
            2
          ],
          "attempts": 1,
          "base_index": 579,
          "output_index": 579
        },
        {
          "added_point": [
            14,
            15,
            4,
            0
          ],
          "attempts": 2,
          "base_index": 580,
          "output_index": 580
        },
        {
          "added_point": [
            6,
            17,
            3,
            0
          ],
          "attempts": 7,
          "base_index": 581,
          "output_index": 581
        },
        {
          "added_point": [
            8,
            18,
            2,
            2
          ],
          "attempts": 4,
          "base_index": 582,
          "output_index": 582
        },
        {
          "added_point": [
            8,
            16,
            4,
            3
          ],
          "attempts": 5,
          "base_index": 583,
          "output_index": 583
        },
        {
          "added_point": [
            13,
            6,
            1,
            2
          ],
          "attempts": 9,
          "base_index": 584,
          "output_index": 584
        },
        {
          "added_point": [
            1,
            1,
            2,
            3
          ],
          "attempts": 2,
          "base_index": 585,
          "output_index": 585
        },
        {
          "added_point": [
            16,
            12,
            2,
            4
          ],
          "attempts": 2,
          "base_index": 586,
          "output_index": 586
        },
        {
          "added_point": [
            13,
            16,
            2,
            2
          ],
          "attempts": 1,
          "base_index": 587,
          "output_index": 587
        },
        {
          "added_point": [
            8,
            12,
            2,
            0
          ],
          "attempts": 1,
          "base_index": 588,
          "output_index": 588
        },
        {
          "added_point": [
            11,
            16,
            1,
            2
          ],
          "attempts": 2,
          "base_index": 589,
          "output_index": 589
        },
        {
          "added_point": [
            4,
            12,
            4,
            1
          ],
          "attempts": 3,
          "base_index": 590,
          "output_index": 590
        },
        {
          "added_point": [
            3,
            10,
            3,
            4
          ],
          "attempts": 1,
          "base_index": 591,
          "output_index": 591
        },
        {
          "added_point": [
            8,
            11,
            4,
            2
          ],
          "attempts": 1,
          "base_index": 592,
          "output_index": 592
        },
        {
          "added_point": [
            6,
            16,
            4,
            2
          ],
          "attempts": 1,
          "base_index": 593,
          "output_index": 593
        },
        {
          "added_point": [
            13,
            12,
            1,
            1
          ],
          "attempts": 2,
          "base_index": 594,
          "output_index": 594
        },
        {
          "added_point": [
            10,
            16,
            2,
            4
          ],
          "attempts": 1,
          "base_index": 595,
          "output_index": 595
        },
        {
          "added_point": [
            15,
            15,
            4,
            3
          ],
          "attempts": 2,
          "base_index": 596,
          "output_index": 596
        },
        {
          "added_point": [
            5,
            5,
            4,
            3
          ],
          "attempts": 1,
          "base_index": 597,
          "output_index": 597
        },
        {
          "added_point": [
            15,
            13,
            3,
            2
          ],
          "attempts": 2,
          "base_index": 598,
          "output_index": 598
        },
        {
          "added_point": [
            5,
            17,
            3,
            1
          ],
          "attempts": 7,
          "base_index": 599,
          "output_index": 599
        },
        {
          "added_point": [
            7,
            15,
            2,
            3
          ],
          "attempts": 1,
          "base_index": 600,
          "output_index": 600
        },
        {
          "added_point": [
            6,
            18,
            4,
            1
          ],
          "attempts": 2,
          "base_index": 601,
          "output_index": 601
        },
        {
          "added_point": [
            3,
            11,
            3,
            3
          ],
          "attempts": 7,
          "base_index": 602,
          "output_index": 602
        },
        {
          "added_point": [
            1,
            15,
            3,
            4
          ],
          "attempts": 2,
          "base_index": 603,
          "output_index": 603
        },
        {
          "added_point": [
            6,
            3,
            1,
            3
          ],
          "attempts": 5,
          "base_index": 604,
          "output_index": 604
        },
        {
          "added_point": [
            7,
            8,
            4,
            0
          ],
          "attempts": 4,
          "base_index": 605,
          "output_index": 605
        },
        {
          "added_point": [
            15,
            19,
            3,
            0
          ],
          "attempts": 7,
          "base_index": 606,
          "output_index": 606
        },
        {
          "added_point": [
            4,
            11,
            4,
            1
          ],
          "attempts": 1,
          "base_index": 607,
          "output_index": 607
        },
        {
          "added_point": [
            16,
            16,
            3,
            1
          ],
          "attempts": 1,
          "base_index": 608,
          "output_index": 608
        },
        {
          "added_point": [
            4,
            18,
            3,
            3
          ],
          "attempts": 3,
          "base_index": 609,
          "output_index": 609
        },
        {
          "added_point": [
            7,
            17,
            1,
            2
          ],
          "attempts": 1,
          "base_index": 610,
          "output_index": 610
        },
        {
          "added_point": [
            1,
            13,
            3,
            1
          ],
          "attempts": 4,
          "base_index": 611,
          "output_index": 611
        },
        {
          "added_point": [
            8,
            17,
            2,
            0
          ],
          "attempts": 4,
          "base_index": 612,
          "output_index": 612
        },
        {
          "added_point": [
            1,
            17,
            4,
            3
          ],
          "attempts": 1,
          "base_index": 613,
          "output_index": 613
        },
        {
          "added_point": [
            12,
            14,
            4,
            4
          ],
          "attempts": 3,
          "base_index": 614,
          "output_index": 614
        },
        {
          "added_point": [
            3,
            17,
            2,
            1
          ],
          "attempts": 1,
          "base_index": 615,
          "output_index": 615
        },
        {
          "added_point": [
            15,
            5,
            4,
            1
          ],
          "attempts": 3,
          "base_index": 616,
          "output_index": 616
        },
        {
          "added_point": [
            10,
            19,
            3,
            1
          ],
          "attempts": 2,
          "base_index": 617,
          "output_index": 617
        },
        {
          "added_point": [
            8,
            18,
            1,
            2
          ],
          "attempts": 1,
          "base_index": 618,
          "output_index": 618
        },
        {
          "added_point": [
            10,
            14,
            4,
            2
          ],
          "attempts": 2,
          "base_index": 619,
          "output_index": 619
        },
        {
          "added_point": [
            3,
            8,
            3,
            4
          ],
          "attempts": 2,
          "base_index": 620,
          "output_index": 620
        },
        {
          "added_point": [
            2,
            6,
            3,
            2
          ],
          "attempts": 2,
          "base_index": 621,
          "output_index": 621
        },
        {
          "added_point": [
            9,
            15,
            4,
            2
          ],
          "attempts": 5,
          "base_index": 622,
          "output_index": 622
        },
        {
          "added_point": [
            9,
            14,
            3,
            0
          ],
          "attempts": 1,
          "base_index": 623,
          "output_index": 623
        },
        {
          "added_point": [
            2,
            7,
            1,
            4
          ],
          "attempts": 1,
          "base_index": 624,
          "output_index": 624
        },
        {
          "added_point": [
            16,
            8,
            1,
            1
          ],
          "attempts": 2,
          "base_index": 625,
          "output_index": 625
        },
        {
          "added_point": [
            16,
            11,
            3,
            3
          ],
          "attempts": 2,
          "base_index": 626,
          "output_index": 626
        },
        {
          "added_point": [
            11,
            12,
            4,
            2
          ],
          "attempts": 1,
          "base_index": 627,
          "output_index": 627
        },
        {
          "added_point": [
            9,
            18,
            4,
            1
          ],
          "attempts": 2,
          "base_index": 628,
          "output_index": 628
        },
        {
          "added_point": [
            10,
            8,
            0,
            4
          ],
          "attempts": 1,
          "base_index": 629,
          "output_index": 629
        },
        {
          "added_point": [
            10,
            18,
            1,
            3
          ],
          "attempts": 3,
          "base_index": 630,
          "output_index": 630
        },
        {
          "added_point": [
            5,
            4,
            3,
            2
          ],
          "attempts": 2,
          "base_index": 631,
          "output_index": 631
        },
        {
          "added_point": [
            4,
            5,
            3,
            2
          ],
          "attempts": 3,
          "base_index": 632,
          "output_index": 632
        },
        {
          "added_point": [
            15,
            19,
            3,
            4
          ],
          "attempts": 1,
          "base_index": 633,
          "output_index": 633
        },
        {
          "added_point": [
            4,
            19,
            4,
            2
          ],
          "attempts": 1,
          "base_index": 634,
          "output_index": 634
        },
        {
          "added_point": [
            2,
            6,
            0,
            4
          ],
          "attempts": 1,
          "base_index": 635,
          "output_index": 635
        },
        {
          "added_point": [
            12,
            8,
            4,
            4
          ],
          "attempts": 5,
          "base_index": 636,
          "output_index": 636
        },
        {
          "added_point": [
            15,
            18,
            2,
            4
          ],
          "attempts": 2,
          "base_index": 637,
          "output_index": 637
        },
        {
          "added_point": [
            8,
            13,
            4,
            2
          ],
          "attempts": 2,
          "base_index": 638,
          "output_index": 638
        },
        {
          "added_point": [
            18,
            12,
            1,
            4
          ],
          "attempts": 1,
          "base_index": 639,
          "output_index": 639
        },
        {
          "added_point": [
            16,
            4,
            1,
            4
          ],
          "attempts": 1,
          "base_index": 640,
          "output_index": 640
        },
        {
          "added_point": [
            1,
            12,
            3,
            2
          ],
          "attempts": 4,
          "base_index": 641,
          "output_index": 641
        },
        {
          "added_point": [
            8,
            9,
            1,
            1
          ],
          "attempts": 8,
          "base_index": 642,
          "output_index": 642
        },
        {
          "added_point": [
            4,
            18,
            4,
            3
          ],
          "attempts": 2,
          "base_index": 643,
          "output_index": 643
        },
        {
          "added_point": [
            3,
            16,
            4,
            0
          ],
          "attempts": 1,
          "base_index": 644,
          "output_index": 644
        },
        {
          "added_point": [
            0,
            2,
            1,
            4
          ],
          "attempts": 1,
          "base_index": 645,
          "output_index": 645
        },
        {
          "added_point": [
            4,
            13,
            2,
            2
          ],
          "attempts": 4,
          "base_index": 646,
          "output_index": 646
        },
        {
          "added_point": [
            7,
            15,
            4,
            1
          ],
          "attempts": 3,
          "base_index": 647,
          "output_index": 647
        },
        {
          "added_point": [
            15,
            8,
            3,
            4
          ],
          "attempts": 10,
          "base_index": 648,
          "output_index": 648
        },
        {
          "added_point": [
            4,
            11,
            3,
            1
          ],
          "attempts": 7,
          "base_index": 649,
          "output_index": 649
        },
        {
          "added_point": [
            7,
            11,
            1,
            3
          ],
          "attempts": 3,
          "base_index": 650,
          "output_index": 650
        },
        {
          "added_point": [
            9,
            10,
            2,
            1
          ],
          "attempts": 1,
          "base_index": 651,
          "output_index": 651
        },
        {
          "added_point": [
            5,
            12,
            4,
            0
          ],
          "attempts": 1,
          "base_index": 652,
          "output_index": 652
        },
        {
          "added_point": [
            1,
            16,
            3,
            0
          ],
          "attempts": 4,
          "base_index": 653,
          "output_index": 653
        },
        {
          "added_point": [
            5,
            5,
            3,
            2
          ],
          "attempts": 1,
          "base_index": 654,
          "output_index": 654
        },
        {
          "added_point": [
            6,
            9,
            3,
            0
          ],
          "attempts": 1,
          "base_index": 655,
          "output_index": 655
        },
        {
          "added_point": [
            9,
            18,
            1,
            1
          ],
          "attempts": 6,
          "base_index": 656,
          "output_index": 656
        },
        {
          "added_point": [
            10,
            16,
            2,
            2
          ],
          "attempts": 2,
          "base_index": 657,
          "output_index": 657
        },
        {
          "added_point": [
            0,
            9,
            1,
            0
          ],
          "attempts": 1,
          "base_index": 658,
          "output_index": 658
        },
        {
          "added_point": [
            16,
            14,
            1,
            2
          ],
          "attempts": 1,
          "base_index": 659,
          "output_index": 659
        },
        {
          "added_point": [
            9,
            7,
            4,
            3
          ],
          "attempts": 1,
          "base_index": 660,
          "output_index": 660
        },
        {
          "added_point": [
            10,
            19,
            3,
            1
          ],
          "attempts": 1,
          "base_index": 661,
          "output_index": 661
        },
        {
          "added_point": [
            2,
            9,
            3,
            3
          ],
          "attempts": 1,
          "base_index": 662,
          "output_index": 662
        },
        {
          "added_point": [
            0,
            3,
            3,
            3
          ],
          "attempts": 1,
          "base_index": 663,
          "output_index": 663
        },
        {
          "added_point": [
            10,
            17,
            2,
            3
          ],
          "attempts": 25,
          "base_index": 664,
          "output_index": 664
        },
        {
          "added_point": [
            0,
            8,
            3,
            0
          ],
          "attempts": 3,
          "base_index": 665,
          "output_index": 665
        },
        {
          "added_point": [
            1,
            14,
            4,
            3
          ],
          "attempts": 1,
          "base_index": 666,
          "output_index": 666
        },
        {
          "added_point": [
            6,
            14,
            2,
            2
          ],
          "attempts": 2,
          "base_index": 667,
          "output_index": 667
        },
        {
          "added_point": [
            1,
            15,
            4,
            1
          ],
          "attempts": 1,
          "base_index": 668,
          "output_index": 668
        },
        {
          "added_point": [
            4,
            16,
            2,
            2
          ],
          "attempts": 9,
          "base_index": 669,
          "output_index": 669
        },
        {
          "added_point": [
            2,
            19,
            3,
            2
          ],
          "attempts": 9,
          "base_index": 670,
          "output_index": 670
        },
        {
          "added_point": [
            12,
            0,
            2,
            4
          ],
          "attempts": 2,
          "base_index": 671,
          "output_index": 671
        },
        {
          "added_point": [
            9,
            2,
            0,
            4
          ],
          "attempts": 1,
          "base_index": 672,
          "output_index": 672
        },
        {
          "added_point": [
            18,
            17,
            3,
            0
          ],
          "attempts": 1,
          "base_index": 673,
          "output_index": 673
        },
        {
          "added_point": [
            17,
            18,
            4,
            0
          ],
          "attempts": 1,
          "base_index": 674,
          "output_index": 674
        },
        {
          "added_point": [
            9,
            17,
            3,
            0
          ],
          "attempts": 7,
          "base_index": 675,
          "output_index": 675
        },
        {
          "added_point": [
            2,
            14,
            3,
            4
          ],
          "attempts": 1,
          "base_index": 676,
          "output_index": 676
        },
        {
          "added_point": [
            13,
            19,
            4,
            2
          ],
          "attempts": 4,
          "base_index": 677,
          "output_index": 677
        },
        {
          "added_point": [
            11,
            18,
            4,
            1
          ],
          "attempts": 1,
          "base_index": 678,
          "output_index": 678
        },
        {
          "added_point": [
            1,
            7,
            3,
            1
          ],
          "attempts": 1,
          "base_index": 679,
          "output_index": 679
        },
        {
          "added_point": [
            0,
            12,
            3,
            4
          ],
          "attempts": 4,
          "base_index": 680,
          "output_index": 680
        },
        {
          "added_point": [
            13,
            6,
            2,
            0
          ],
          "attempts": 2,
          "base_index": 681,
          "output_index": 681
        },
        {
          "added_point": [
            8,
            12,
            4,
            3
          ],
          "attempts": 1,
          "base_index": 682,
          "output_index": 682
        },
        {
          "added_point": [
            2,
            19,
            2,
            3
          ],
          "attempts": 1,
          "base_index": 683,
          "output_index": 683
        },
        {
          "added_point": [
            13,
            10,
            2,
            2
          ],
          "attempts": 1,
          "base_index": 684,
          "output_index": 684
        },
        {
          "added_point": [
            10,
            12,
            1,
            1
          ],
          "attempts": 1,
          "base_index": 685,
          "output_index": 685
        },
        {
          "added_point": [
            9,
            18,
            3,
            2
          ],
          "attempts": 1,
          "base_index": 686,
          "output_index": 686
        },
        {
          "added_point": [
            5,
            10,
            4,
            0
          ],
          "attempts": 11,
          "base_index": 687,
          "output_index": 687
        },
        {
          "added_point": [
            2,
            8,
            2,
            3
          ],
          "attempts": 5,
          "base_index": 688,
          "output_index": 688
        },
        {
          "added_point": [
            6,
            5,
            3,
            0
          ],
          "attempts": 2,
          "base_index": 689,
          "output_index": 689
        },
        {
          "added_point": [
            7,
            15,
            2,
            3
          ],
          "attempts": 5,
          "base_index": 690,
          "output_index": 690
        },
        {
          "added_point": [
            13,
            9,
            0,
            3
          ],
          "attempts": 1,
          "base_index": 691,
          "output_index": 691
        },
        {
          "added_point": [
            12,
            18,
            3,
            1
          ],
          "attempts": 3,
          "base_index": 692,
          "output_index": 692
        },
        {
          "added_point": [
            14,
            11,
            3,
            0
          ],
          "attempts": 8,
          "base_index": 693,
          "output_index": 693
        },
        {
          "added_point": [
            9,
            19,
            4,
            0
          ],
          "attempts": 2,
          "base_index": 694,
          "output_index": 694
        },
        {
          "added_point": [
            15,
            16,
            4,
            2
          ],
          "attempts": 5,
          "base_index": 695,
          "output_index": 695
        },
        {
          "added_point": [
            14,
            16,
            2,
            2
          ],
          "attempts": 5,
          "base_index": 696,
          "output_index": 696
        },
        {
          "added_point": [
            5,
            4,
            4,
            3
          ],
          "attempts": 8,
          "base_index": 697,
          "output_index": 697
        },
        {
          "added_point": [
            2,
            19,
            3,
            4
          ],
          "attempts": 1,
          "base_index": 698,
          "output_index": 698
        },
        {
          "added_point": [
            4,
            19,
            2,
            0
          ],
          "attempts": 3,
          "base_index": 699,
          "output_index": 699
        },
        {
          "added_point": [
            7,
            11,
            1,
            3
          ],
          "attempts": 1,
          "base_index": 700,
          "output_index": 700
        },
        {
          "added_point": [
            19,
            13,
            2,
            0
          ],
          "attempts": 9,
          "base_index": 701,
          "output_index": 701
        },
        {
          "added_point": [
            7,
            17,
            3,
            0
          ],
          "attempts": 6,
          "base_index": 702,
          "output_index": 702
        },
        {
          "added_point": [
            19,
            0,
            4,
            0
          ],
          "attempts": 1,
          "base_index": 703,
          "output_index": 703
        },
        {
          "added_point": [
            8,
            8,
            3,
            3
          ],
          "attempts": 4,
          "base_index": 704,
          "output_index": 704
        },
        {
          "added_point": [
            0,
            14,
            0,
            1
          ],
          "attempts": 17,
          "base_index": 705,
          "output_index": 705
        },
        {
          "added_point": [
            4,
            12,
            4,
            2
          ],
          "attempts": 1,
          "base_index": 706,
          "output_index": 706
        },
        {
          "added_point": [
            12,
            15,
            2,
            2
          ],
          "attempts": 2,
          "base_index": 707,
          "output_index": 707
        },
        {
          "added_point": [
            3,
            11,
            2,
            2
          ],
          "attempts": 2,
          "base_index": 708,
          "output_index": 708
        },
        {
          "added_point": [
            12,
            13,
            4,
            0
          ],
          "attempts": 1,
          "base_index": 709,
          "output_index": 709
        },
        {
          "added_point": [
            13,
            11,
            2,
            0
          ],
          "attempts": 16,
          "base_index": 710,
          "output_index": 710
        },
        {
          "added_point": [
            15,
            9,
            3,
            3
          ],
          "attempts": 3,
          "base_index": 711,
          "output_index": 711
        },
        {
          "added_point": [
            16,
            14,
            4,
            4
          ],
          "attempts": 1,
          "base_index": 712,
          "output_index": 712
        },
        {
          "added_point": [
            14,
            16,
            4,
            4
          ],
          "attempts": 1,
          "base_index": 713,
          "output_index": 713
        },
        {
          "added_point": [
            2,
            19,
            1,
            3
          ],
          "attempts": 2,
          "base_index": 714,
          "output_index": 714
        },
        {
          "added_point": [
            7,
            13,
            3,
            4
          ],
          "attempts": 2,
          "base_index": 715,
          "output_index": 715
        },
        {
          "added_point": [
            1,
            9,
            2,
            2
          ],
          "attempts": 1,
          "base_index": 716,
          "output_index": 716
        },
        {
          "added_point": [
            9,
            15,
            2,
            1
          ],
          "attempts": 10,
          "base_index": 717,
          "output_index": 717
        },
        {
          "added_point": [
            2,
            19,
            2,
            4
          ],
          "attempts": 2,
          "base_index": 718,
          "output_index": 718
        },
        {
          "added_point": [
            2,
            14,
            1,
            2
          ],
          "attempts": 2,
          "base_index": 719,
          "output_index": 719
        },
        {
          "added_point": [
            9,
            1,
            4,
            3
          ],
          "attempts": 5,
          "base_index": 720,
          "output_index": 720
        },
        {
          "added_point": [
            5,
            12,
            3,
            4
          ],
          "attempts": 19,
          "base_index": 721,
          "output_index": 721
        },
        {
          "added_point": [
            1,
            3,
            1,
            1
          ],
          "attempts": 2,
          "base_index": 722,
          "output_index": 722
        },
        {
          "added_point": [
            12,
            14,
            2,
            3
          ],
          "attempts": 2,
          "base_index": 723,
          "output_index": 723
        },
        {
          "added_point": [
            2,
            12,
            2,
            0
          ],
          "attempts": 3,
          "base_index": 724,
          "output_index": 724
        },
        {
          "added_point": [
            5,
            18,
            1,
            4
          ],
          "attempts": 6,
          "base_index": 725,
          "output_index": 725
        },
        {
          "added_point": [
            14,
            13,
            3,
            4
          ],
          "attempts": 2,
          "base_index": 726,
          "output_index": 726
        },
        {
          "added_point": [
            1,
            19,
            1,
            4
          ],
          "attempts": 2,
          "base_index": 727,
          "output_index": 727
        },
        {
          "added_point": [
            5,
            7,
            3,
            2
          ],
          "attempts": 4,
          "base_index": 728,
          "output_index": 728
        },
        {
          "added_point": [
            9,
            18,
            4,
            3
          ],
          "attempts": 1,
          "base_index": 729,
          "output_index": 729
        },
        {
          "added_point": [
            10,
            18,
            4,
            4
          ],
          "attempts": 4,
          "base_index": 730,
          "output_index": 730
        },
        {
          "added_point": [
            1,
            10,
            2,
            3
          ],
          "attempts": 3,
          "base_index": 731,
          "output_index": 731
        },
        {
          "added_point": [
            11,
            6,
            3,
            0
          ],
          "attempts": 3,
          "base_index": 732,
          "output_index": 732
        },
        {
          "added_point": [
            12,
            17,
            3,
            1
          ],
          "attempts": 1,
          "base_index": 733,
          "output_index": 733
        },
        {
          "added_point": [
            11,
            18,
            4,
            3
          ],
          "attempts": 2,
          "base_index": 734,
          "output_index": 734
        },
        {
          "added_point": [
            19,
            15,
            4,
            3
          ],
          "attempts": 4,
          "base_index": 735,
          "output_index": 735
        },
        {
          "added_point": [
            15,
            8,
            2,
            1
          ],
          "attempts": 15,
          "base_index": 736,
          "output_index": 736
        },
        {
          "added_point": [
            19,
            16,
            2,
            1
          ],
          "attempts": 5,
          "base_index": 737,
          "output_index": 737
        },
        {
          "added_point": [
            10,
            9,
            4,
            0
          ],
          "attempts": 8,
          "base_index": 738,
          "output_index": 738
        },
        {
          "added_point": [
            10,
            15,
            3,
            2
          ],
          "attempts": 3,
          "base_index": 739,
          "output_index": 739
        },
        {
          "added_point": [
            3,
            17,
            2,
            1
          ],
          "attempts": 7,
          "base_index": 740,
          "output_index": 740
        },
        {
          "added_point": [
            11,
            15,
            0,
            2
          ],
          "attempts": 1,
          "base_index": 741,
          "output_index": 741
        },
        {
          "added_point": [
            5,
            14,
            2,
            4
          ],
          "attempts": 4,
          "base_index": 742,
          "output_index": 742
        },
        {
          "added_point": [
            9,
            2,
            3,
            4
          ],
          "attempts": 1,
          "base_index": 743,
          "output_index": 743
        },
        {
          "added_point": [
            5,
            0,
            3,
            3
          ],
          "attempts": 5,
          "base_index": 744,
          "output_index": 744
        },
        {
          "added_point": [
            6,
            15,
            0,
            4
          ],
          "attempts": 1,
          "base_index": 745,
          "output_index": 745
        },
        {
          "added_point": [
            0,
            19,
            1,
            4
          ],
          "attempts": 17,
          "base_index": 746,
          "output_index": 746
        },
        {
          "added_point": [
            15,
            17,
            1,
            4
          ],
          "attempts": 1,
          "base_index": 747,
          "output_index": 747
        },
        {
          "added_point": [
            7,
            15,
            4,
            0
          ],
          "attempts": 1,
          "base_index": 748,
          "output_index": 748
        },
        {
          "added_point": [
            5,
            12,
            4,
            1
          ],
          "attempts": 12,
          "base_index": 749,
          "output_index": 749
        },
        {
          "added_point": [
            0,
            19,
            2,
            3
          ],
          "attempts": 1,
          "base_index": 750,
          "output_index": 750
        },
        {
          "added_point": [
            15,
            12,
            4,
            2
          ],
          "attempts": 1,
          "base_index": 751,
          "output_index": 751
        },
        {
          "added_point": [
            11,
            10,
            1,
            4
          ],
          "attempts": 9,
          "base_index": 752,
          "output_index": 752
        },
        {
          "added_point": [
            11,
            17,
            2,
            3
          ],
          "attempts": 3,
          "base_index": 753,
          "output_index": 753
        },
        {
          "added_point": [
            19,
            13,
            4,
            2
          ],
          "attempts": 1,
          "base_index": 754,
          "output_index": 754
        },
        {
          "added_point": [
            10,
            7,
            3,
            3
          ],
          "attempts": 3,
          "base_index": 755,
          "output_index": 755
        },
        {
          "added_point": [
            12,
            17,
            3,
            4
          ],
          "attempts": 1,
          "base_index": 756,
          "output_index": 756
        },
        {
          "added_point": [
            9,
            17,
            0,
            0
          ],
          "attempts": 11,
          "base_index": 757,
          "output_index": 757
        },
        {
          "added_point": [
            14,
            0,
            1,
            0
          ],
          "attempts": 2,
          "base_index": 758,
          "output_index": 758
        },
        {
          "added_point": [
            7,
            5,
            4,
            4
          ],
          "attempts": 1,
          "base_index": 759,
          "output_index": 759
        },
        {
          "added_point": [
            11,
            0,
            2,
            4
          ],
          "attempts": 1,
          "base_index": 760,
          "output_index": 760
        },
        {
          "added_point": [
            16,
            0,
            2,
            0
          ],
          "attempts": 8,
          "base_index": 761,
          "output_index": 761
        },
        {
          "added_point": [
            18,
            17,
            2,
            0
          ],
          "attempts": 2,
          "base_index": 762,
          "output_index": 762
        },
        {
          "added_point": [
            2,
            17,
            2,
            1
          ],
          "attempts": 8,
          "base_index": 763,
          "output_index": 763
        },
        {
          "added_point": [
            0,
            9,
            2,
            3
          ],
          "attempts": 5,
          "base_index": 764,
          "output_index": 764
        },
        {
          "added_point": [
            9,
            6,
            2,
            1
          ],
          "attempts": 1,
          "base_index": 765,
          "output_index": 765
        },
        {
          "added_point": [
            18,
            18,
            0,
            4
          ],
          "attempts": 1,
          "base_index": 766,
          "output_index": 766
        },
        {
          "added_point": [
            8,
            2,
            4,
            0
          ],
          "attempts": 2,
          "base_index": 767,
          "output_index": 767
        },
        {
          "added_point": [
            17,
            12,
            0,
            1
          ],
          "attempts": 5,
          "base_index": 768,
          "output_index": 768
        },
        {
          "added_point": [
            5,
            9,
            4,
            2
          ],
          "attempts": 1,
          "base_index": 769,
          "output_index": 769
        },
        {
          "added_point": [
            11,
            14,
            3,
            3
          ],
          "attempts": 1,
          "base_index": 770,
          "output_index": 770
        },
        {
          "added_point": [
            6,
            16,
            1,
            2
          ],
          "attempts": 4,
          "base_index": 771,
          "output_index": 771
        },
        {
          "added_point": [
            8,
            9,
            4,
            1
          ],
          "attempts": 9,
          "base_index": 772,
          "output_index": 772
        },
        {
          "added_point": [
            13,
            15,
            0,
            2
          ],
          "attempts": 1,
          "base_index": 773,
          "output_index": 773
        },
        {
          "added_point": [
            8,
            3,
            2,
            2
          ],
          "attempts": 1,
          "base_index": 774,
          "output_index": 774
        },
        {
          "added_point": [
            5,
            12,
            3,
            1
          ],
          "attempts": 1,
          "base_index": 775,
          "output_index": 775
        },
        {
          "added_point": [
            12,
            9,
            4,
            1
          ],
          "attempts": 2,
          "base_index": 776,
          "output_index": 776
        },
        {
          "added_point": [
            6,
            4,
            1,
            2
          ],
          "attempts": 2,
          "base_index": 777,
          "output_index": 777
        },
        {
          "added_point": [
            13,
            8,
            3,
            2
          ],
          "attempts": 1,
          "base_index": 778,
          "output_index": 778
        },
        {
          "added_point": [
            12,
            14,
            1,
            2
          ],
          "attempts": 3,
          "base_index": 779,
          "output_index": 779
        },
        {
          "added_point": [
            1,
            6,
            4,
            1
          ],
          "attempts": 2,
          "base_index": 780,
          "output_index": 780
        },
        {
          "added_point": [
            0,
            4,
            4,
            4
          ],
          "attempts": 2,
          "base_index": 781,
          "output_index": 781
        },
        {
          "added_point": [
            8,
            18,
            4,
            1
          ],
          "attempts": 1,
          "base_index": 782,
          "output_index": 782
        },
        {
          "added_point": [
            7,
            7,
            4,
            4
          ],
          "attempts": 1,
          "base_index": 783,
          "output_index": 783
        },
        {
          "added_point": [
            14,
            19,
            3,
            3
          ],
          "attempts": 1,
          "base_index": 784,
          "output_index": 784
        },
        {
          "added_point": [
            1,
            12,
            1,
            1
          ],
          "attempts": 1,
          "base_index": 785,
          "output_index": 785
        },
        {
          "added_point": [
            0,
            5,
            2,
            2
          ],
          "attempts": 3,
          "base_index": 786,
          "output_index": 786
        },
        {
          "added_point": [
            9,
            19,
            2,
            1
          ],
          "attempts": 1,
          "base_index": 787,
          "output_index": 787
        },
        {
          "added_point": [
            6,
            12,
            4,
            4
          ],
          "attempts": 1,
          "base_index": 788,
          "output_index": 788
        },
        {
          "added_point": [
            12,
            17,
            3,
            2
          ],
          "attempts": 1,
          "base_index": 789,
          "output_index": 789
        },
        {
          "added_point": [
            17,
            16,
            4,
            2
          ],
          "attempts": 1,
          "base_index": 790,
          "output_index": 790
        },
        {
          "added_point": [
            2,
            17,
            2,
            4
          ],
          "attempts": 2,
          "base_index": 791,
          "output_index": 791
        },
        {
          "added_point": [
            5,
            10,
            2,
            1
          ],
          "attempts": 3,
          "base_index": 792,
          "output_index": 792
        },
        {
          "added_point": [
            0,
            15,
            3,
            1
          ],
          "attempts": 1,
          "base_index": 793,
          "output_index": 793
        },
        {
          "added_point": [
            3,
            7,
            0,
            3
          ],
          "attempts": 3,
          "base_index": 794,
          "output_index": 794
        },
        {
          "added_point": [
            19,
            10,
            4,
            3
          ],
          "attempts": 5,
          "base_index": 795,
          "output_index": 795
        },
        {
          "added_point": [
            0,
            17,
            2,
            1
          ],
          "attempts": 3,
          "base_index": 796,
          "output_index": 796
        },
        {
          "added_point": [
            8,
            11,
            1,
            3
          ],
          "attempts": 1,
          "base_index": 797,
          "output_index": 797
        },
        {
          "added_point": [
            5,
            5,
            3,
            0
          ],
          "attempts": 2,
          "base_index": 798,
          "output_index": 798
        },
        {
          "added_point": [
            9,
            9,
            2,
            4
          ],
          "attempts": 1,
          "base_index": 799,
          "output_index": 799
        },
        {
          "added_point": [
            1,
            11,
            3,
            2
          ],
          "attempts": 2,
          "base_index": 800,
          "output_index": 800
        },
        {
          "added_point": [
            19,
            16,
            3,
            3
          ],
          "attempts": 4,
          "base_index": 801,
          "output_index": 801
        },
        {
          "added_point": [
            5,
            12,
            3,
            2
          ],
          "attempts": 19,
          "base_index": 802,
          "output_index": 802
        },
        {
          "added_point": [
            15,
            14,
            4,
            2
          ],
          "attempts": 9,
          "base_index": 803,
          "output_index": 803
        },
        {
          "added_point": [
            3,
            18,
            2,
            4
          ],
          "attempts": 1,
          "base_index": 804,
          "output_index": 804
        },
        {
          "added_point": [
            9,
            15,
            3,
            3
          ],
          "attempts": 15,
          "base_index": 805,
          "output_index": 805
        },
        {
          "added_point": [
            13,
            9,
            2,
            0
          ],
          "attempts": 1,
          "base_index": 806,
          "output_index": 806
        },
        {
          "added_point": [
            13,
            12,
            1,
            4
          ],
          "attempts": 2,
          "base_index": 807,
          "output_index": 807
        },
        {
          "added_point": [
            17,
            11,
            4,
            0
          ],
          "attempts": 1,
          "base_index": 808,
          "output_index": 808
        },
        {
          "added_point": [
            15,
            11,
            4,
            4
          ],
          "attempts": 2,
          "base_index": 809,
          "output_index": 809
        },
        {
          "added_point": [
            10,
            16,
            3,
            4
          ],
          "attempts": 2,
          "base_index": 810,
          "output_index": 810
        },
        {
          "added_point": [
            14,
            19,
            3,
            4
          ],
          "attempts": 3,
          "base_index": 811,
          "output_index": 811
        },
        {
          "added_point": [
            12,
            9,
            4,
            3
          ],
          "attempts": 3,
          "base_index": 812,
          "output_index": 812
        },
        {
          "added_point": [
            15,
            13,
            3,
            3
          ],
          "attempts": 13,
          "base_index": 813,
          "output_index": 813
        },
        {
          "added_point": [
            3,
            18,
            2,
            2
          ],
          "attempts": 1,
          "base_index": 814,
          "output_index": 814
        },
        {
          "added_point": [
            2,
            19,
            2,
            4
          ],
          "attempts": 9,
          "base_index": 815,
          "output_index": 815
        },
        {
          "added_point": [
            0,
            19,
            4,
            4
          ],
          "attempts": 1,
          "base_index": 816,
          "output_index": 816
        },
        {
          "added_point": [
            10,
            13,
            4,
            1
          ],
          "attempts": 4,
          "base_index": 817,
          "output_index": 817
        },
        {
          "added_point": [
            15,
            5,
            4,
            1
          ],
          "attempts": 2,
          "base_index": 818,
          "output_index": 818
        },
        {
          "added_point": [
            5,
            9,
            3,
            3
          ],
          "attempts": 8,
          "base_index": 819,
          "output_index": 819
        },
        {
          "added_point": [
            3,
            8,
            1,
            0
          ],
          "attempts": 1,
          "base_index": 820,
          "output_index": 820
        },
        {
          "added_point": [
            11,
            19,
            4,
            3
          ],
          "attempts": 1,
          "base_index": 821,
          "output_index": 821
        },
        {
          "added_point": [
            17,
            11,
            4,
            0
          ],
          "attempts": 1,
          "base_index": 822,
          "output_index": 822
        },
        {
          "added_point": [
            2,
            8,
            2,
            0
          ],
          "attempts": 2,
          "base_index": 823,
          "output_index": 823
        },
        {
          "added_point": [
            8,
            15,
            4,
            0
          ],
          "attempts": 4,
          "base_index": 824,
          "output_index": 824
        },
        {
          "added_point": [
            1,
            13,
            3,
            0
          ],
          "attempts": 12,
          "base_index": 825,
          "output_index": 825
        },
        {
          "added_point": [
            2,
            17,
            2,
            1
          ],
          "attempts": 1,
          "base_index": 826,
          "output_index": 826
        },
        {
          "added_point": [
            12,
            14,
            3,
            2
          ],
          "attempts": 2,
          "base_index": 827,
          "output_index": 827
        },
        {
          "added_point": [
            7,
            18,
            3,
            2
          ],
          "attempts": 1,
          "base_index": 828,
          "output_index": 828
        },
        {
          "added_point": [
            17,
            11,
            2,
            3
          ],
          "attempts": 8,
          "base_index": 829,
          "output_index": 829
        },
        {
          "added_point": [
            16,
            2,
            2,
            4
          ],
          "attempts": 3,
          "base_index": 830,
          "output_index": 830
        },
        {
          "added_point": [
            6,
            11,
            2,
            1
          ],
          "attempts": 1,
          "base_index": 831,
          "output_index": 831
        },
        {
          "added_point": [
            8,
            10,
            4,
            1
          ],
          "attempts": 2,
          "base_index": 832,
          "output_index": 832
        },
        {
          "added_point": [
            7,
            13,
            3,
            0
          ],
          "attempts": 2,
          "base_index": 833,
          "output_index": 833
        },
        {
          "added_point": [
            0,
            15,
            3,
            3
          ],
          "attempts": 7,
          "base_index": 834,
          "output_index": 834
        },
        {
          "added_point": [
            0,
            15,
            4,
            1
          ],
          "attempts": 1,
          "base_index": 835,
          "output_index": 835
        },
        {
          "added_point": [
            12,
            7,
            2,
            1
          ],
          "attempts": 1,
          "base_index": 836,
          "output_index": 836
        },
        {
          "added_point": [
            9,
            11,
            2,
            3
          ],
          "attempts": 3,
          "base_index": 837,
          "output_index": 837
        },
        {
          "added_point": [
            19,
            17,
            3,
            4
          ],
          "attempts": 1,
          "base_index": 838,
          "output_index": 838
        },
        {
          "added_point": [
            1,
            9,
            3,
            1
          ],
          "attempts": 4,
          "base_index": 839,
          "output_index": 839
        },
        {
          "added_point": [
            8,
            7,
            1,
            0
          ],
          "attempts": 4,
          "base_index": 840,
          "output_index": 840
        },
        {
          "added_point": [
            16,
            7,
            3,
            3
          ],
          "attempts": 1,
          "base_index": 841,
          "output_index": 841
        },
        {
          "added_point": [
            8,
            17,
            3,
            2
          ],
          "attempts": 2,
          "base_index": 842,
          "output_index": 842
        },
        {
          "added_point": [
            6,
            4,
            3,
            4
          ],
          "attempts": 6,
          "base_index": 843,
          "output_index": 843
        },
        {
          "added_point": [
            18,
            9,
            4,
            1
          ],
          "attempts": 5,
          "base_index": 844,
          "output_index": 844
        },
        {
          "added_point": [
            0,
            18,
            1,
            0
          ],
          "attempts": 4,
          "base_index": 845,
          "output_index": 845
        },
        {
          "added_point": [
            5,
            9,
            1,
            2
          ],
          "attempts": 2,
          "base_index": 846,
          "output_index": 846
        },
        {
          "added_point": [
            6,
            14,
            3,
            1
          ],
          "attempts": 4,
          "base_index": 847,
          "output_index": 847
        },
        {
          "added_point": [
            12,
            11,
            1,
            3
          ],
          "attempts": 1,
          "base_index": 848,
          "output_index": 848
        },
        {
          "added_point": [
            16,
            14,
            2,
            1
          ],
          "attempts": 2,
          "base_index": 849,
          "output_index": 849
        },
        {
          "added_point": [
            9,
            3,
            0,
            0
          ],
          "attempts": 1,
          "base_index": 850,
          "output_index": 850
        },
        {
          "added_point": [
            4,
            16,
            3,
            0
          ],
          "attempts": 2,
          "base_index": 851,
          "output_index": 851
        },
        {
          "added_point": [
            3,
            12,
            4,
            1
          ],
          "attempts": 3,
          "base_index": 852,
          "output_index": 852
        },
        {
          "added_point": [
            15,
            17,
            3,
            1
          ],
          "attempts": 1,
          "base_index": 853,
          "output_index": 853
        },
        {
          "added_point": [
            6,
            16,
            3,
            1
          ],
          "attempts": 1,
          "base_index": 854,
          "output_index": 854
        },
        {
          "added_point": [
            9,
            12,
            1,
            4
          ],
          "attempts": 4,
          "base_index": 855,
          "output_index": 855
        },
        {
          "added_point": [
            7,
            13,
            3,
            4
          ],
          "attempts": 3,
          "base_index": 856,
          "output_index": 856
        },
        {
          "added_point": [
            15,
            16,
            2,
            0
          ],
          "attempts": 1,
          "base_index": 857,
          "output_index": 857
        },
        {
          "added_point": [
            6,
            17,
            4,
            2
          ],
          "attempts": 2,
          "base_index": 858,
          "output_index": 858
        },
        {
          "added_point": [
            7,
            10,
            4,
            3
          ],
          "attempts": 6,
          "base_index": 859,
          "output_index": 859
        },
        {
          "added_point": [
            16,
            8,
            4,
            4
          ],
          "attempts": 2,
          "base_index": 860,
          "output_index": 860
        },
        {
          "added_point": [
            11,
            4,
            3,
            1
          ],
          "attempts": 3,
          "base_index": 861,
          "output_index": 861
        },
        {
          "added_point": [
            7,
            18,
            3,
            1
          ],
          "attempts": 1,
          "base_index": 862,
          "output_index": 862
        },
        {
          "added_point": [
            9,
            14,
            2,
            4
          ],
          "attempts": 3,
          "base_index": 863,
          "output_index": 863
        },
        {
          "added_point": [
            5,
            9,
            2,
            0
          ],
          "attempts": 5,
          "base_index": 864,
          "output_index": 864
        },
        {
          "added_point": [
            11,
            14,
            4,
            2
          ],
          "attempts": 1,
          "base_index": 865,
          "output_index": 865
        },
        {
          "added_point": [
            17,
            4,
            4,
            0
          ],
          "attempts": 1,
          "base_index": 866,
          "output_index": 866
        },
        {
          "added_point": [
            6,
            10,
            3,
            3
          ],
          "attempts": 19,
          "base_index": 867,
          "output_index": 867
        },
        {
          "added_point": [
            9,
            3,
            4,
            4
          ],
          "attempts": 1,
          "base_index": 868,
          "output_index": 868
        },
        {
          "added_point": [
            8,
            11,
            2,
            3
          ],
          "attempts": 1,
          "base_index": 869,
          "output_index": 869
        },
        {
          "added_point": [
            13,
            17,
            4,
            2
          ],
          "attempts": 2,
          "base_index": 870,
          "output_index": 870
        },
        {
          "added_point": [
            19,
            2,
            3,
            4
          ],
          "attempts": 3,
          "base_index": 871,
          "output_index": 871
        },
        {
          "added_point": [
            7,
            1,
            2,
            3
          ],
          "attempts": 2,
          "base_index": 872,
          "output_index": 872
        },
        {
          "added_point": [
            0,
            18,
            1,
            4
          ],
          "attempts": 3,
          "base_index": 873,
          "output_index": 873
        },
        {
          "added_point": [
            5,
            12,
            4,
            4
          ],
          "attempts": 2,
          "base_index": 874,
          "output_index": 874
        },
        {
          "added_point": [
            5,
            5,
            4,
            0
          ],
          "attempts": 4,
          "base_index": 875,
          "output_index": 875
        },
        {
          "added_point": [
            9,
            8,
            4,
            3
          ],
          "attempts": 7,
          "base_index": 876,
          "output_index": 876
        },
        {
          "added_point": [
            19,
            15,
            4,
            2
          ],
          "attempts": 3,
          "base_index": 877,
          "output_index": 877
        },
        {
          "added_point": [
            8,
            5,
            0,
            4
          ],
          "attempts": 3,
          "base_index": 878,
          "output_index": 878
        },
        {
          "added_point": [
            6,
            14,
            3,
            0
          ],
          "attempts": 1,
          "base_index": 879,
          "output_index": 879
        },
        {
          "added_point": [
            18,
            14,
            3,
            1
          ],
          "attempts": 3,
          "base_index": 880,
          "output_index": 880
        },
        {
          "added_point": [
            16,
            6,
            1,
            2
          ],
          "attempts": 1,
          "base_index": 881,
          "output_index": 881
        },
        {
          "added_point": [
            5,
            7,
            3,
            1
          ],
          "attempts": 1,
          "base_index": 882,
          "output_index": 882
        },
        {
          "added_point": [
            6,
            6,
            3,
            0
          ],
          "attempts": 1,
          "base_index": 883,
          "output_index": 883
        },
        {
          "added_point": [
            15,
            12,
            1,
            3
          ],
          "attempts": 1,
          "base_index": 884,
          "output_index": 884
        },
        {
          "added_point": [
            10,
            12,
            1,
            1
          ],
          "attempts": 1,
          "base_index": 885,
          "output_index": 885
        },
        {
          "added_point": [
            9,
            16,
            2,
            3
          ],
          "attempts": 3,
          "base_index": 886,
          "output_index": 886
        },
        {
          "added_point": [
            8,
            5,
            4,
            0
          ],
          "attempts": 33,
          "base_index": 887,
          "output_index": 887
        },
        {
          "added_point": [
            4,
            4,
            4,
            3
          ],
          "attempts": 1,
          "base_index": 888,
          "output_index": 888
        },
        {
          "added_point": [
            11,
            18,
            4,
            0
          ],
          "attempts": 2,
          "base_index": 889,
          "output_index": 889
        },
        {
          "added_point": [
            3,
            10,
            2,
            2
          ],
          "attempts": 10,
          "base_index": 890,
          "output_index": 890
        },
        {
          "added_point": [
            13,
            16,
            2,
            0
          ],
          "attempts": 15,
          "base_index": 891,
          "output_index": 891
        },
        {
          "added_point": [
            1,
            18,
            1,
            4
          ],
          "attempts": 1,
          "base_index": 892,
          "output_index": 892
        },
        {
          "added_point": [
            18,
            5,
            3,
            1
          ],
          "attempts": 1,
          "base_index": 893,
          "output_index": 893
        },
        {
          "added_point": [
            3,
            15,
            4,
            4
          ],
          "attempts": 14,
          "base_index": 894,
          "output_index": 894
        },
        {
          "added_point": [
            18,
            18,
            2,
            3
          ],
          "attempts": 1,
          "base_index": 895,
          "output_index": 895
        },
        {
          "added_point": [
            7,
            5,
            4,
            3
          ],
          "attempts": 6,
          "base_index": 896,
          "output_index": 896
        },
        {
          "added_point": [
            7,
            16,
            3,
            1
          ],
          "attempts": 3,
          "base_index": 897,
          "output_index": 897
        },
        {
          "added_point": [
            8,
            16,
            4,
            3
          ],
          "attempts": 2,
          "base_index": 898,
          "output_index": 898
        },
        {
          "added_point": [
            16,
            17,
            3,
            4
          ],
          "attempts": 6,
          "base_index": 899,
          "output_index": 899
        },
        {
          "added_point": [
            7,
            11,
            3,
            4
          ],
          "attempts": 5,
          "base_index": 900,
          "output_index": 900
        },
        {
          "added_point": [
            17,
            19,
            3,
            0
          ],
          "attempts": 1,
          "base_index": 901,
          "output_index": 901
        },
        {
          "added_point": [
            12,
            14,
            2,
            2
          ],
          "attempts": 7,
          "base_index": 902,
          "output_index": 902
        },
        {
          "added_point": [
            16,
            5,
            4,
            3
          ],
          "attempts": 1,
          "base_index": 903,
          "output_index": 903
        },
        {
          "added_point": [
            18,
            14,
            2,
            0
          ],
          "attempts": 15,
          "base_index": 904,
          "output_index": 904
        },
        {
          "added_point": [
            5,
            14,
            3,
            1
          ],
          "attempts": 3,
          "base_index": 905,
          "output_index": 905
        },
        {
          "added_point": [
            16,
            18,
            1,
            4
          ],
          "attempts": 1,
          "base_index": 906,
          "output_index": 906
        },
        {
          "added_point": [
            11,
            17,
            1,
            3
          ],
          "attempts": 4,
          "base_index": 907,
          "output_index": 907
        },
        {
          "added_point": [
            4,
            4,
            4,
            4
          ],
          "attempts": 1,
          "base_index": 908,
          "output_index": 908
        },
        {
          "added_point": [
            6,
            3,
            2,
            1
          ],
          "attempts": 4,
          "base_index": 909,
          "output_index": 909
        },
        {
          "added_point": [
            6,
            1,
            2,
            0
          ],
          "attempts": 2,
          "base_index": 910,
          "output_index": 910
        },
        {
          "added_point": [
            12,
            19,
            2,
            1
          ],
          "attempts": 1,
          "base_index": 911,
          "output_index": 911
        },
        {
          "added_point": [
            5,
            5,
            3,
            4
          ],
          "attempts": 1,
          "base_index": 912,
          "output_index": 912
        },
        {
          "added_point": [
            8,
            7,
            3,
            2
          ],
          "attempts": 1,
          "base_index": 913,
          "output_index": 913
        },
        {
          "added_point": [
            3,
            15,
            4,
            2
          ],
          "attempts": 1,
          "base_index": 914,
          "output_index": 914
        },
        {
          "added_point": [
            6,
            18,
            4,
            3
          ],
          "attempts": 2,
          "base_index": 915,
          "output_index": 915
        },
        {
          "added_point": [
            16,
            18,
            3,
            1
          ],
          "attempts": 1,
          "base_index": 916,
          "output_index": 916
        },
        {
          "added_point": [
            1,
            11,
            4,
            4
          ],
          "attempts": 2,
          "base_index": 917,
          "output_index": 917
        },
        {
          "added_point": [
            3,
            13,
            2,
            2
          ],
          "attempts": 7,
          "base_index": 918,
          "output_index": 918
        },
        {
          "added_point": [
            9,
            19,
            2,
            4
          ],
          "attempts": 2,
          "base_index": 919,
          "output_index": 919
        },
        {
          "added_point": [
            0,
            16,
            1,
            1
          ],
          "attempts": 4,
          "base_index": 920,
          "output_index": 920
        },
        {
          "added_point": [
            0,
            12,
            1,
            3
          ],
          "attempts": 9,
          "base_index": 921,
          "output_index": 921
        },
        {
          "added_point": [
            5,
            17,
            4,
            2
          ],
          "attempts": 2,
          "base_index": 922,
          "output_index": 922
        },
        {
          "added_point": [
            2,
            10,
            4,
            1
          ],
          "attempts": 4,
          "base_index": 923,
          "output_index": 923
        },
        {
          "added_point": [
            0,
            10,
            3,
            4
          ],
          "attempts": 1,
          "base_index": 924,
          "output_index": 924
        },
        {
          "added_point": [
            0,
            13,
            3,
            3
          ],
          "attempts": 6,
          "base_index": 925,
          "output_index": 925
        },
        {
          "added_point": [
            12,
            19,
            4,
            3
          ],
          "attempts": 21,
          "base_index": 926,
          "output_index": 926
        },
        {
          "added_point": [
            9,
            6,
            3,
            2
          ],
          "attempts": 1,
          "base_index": 927,
          "output_index": 927
        },
        {
          "added_point": [
            1,
            4,
            3,
            2
          ],
          "attempts": 1,
          "base_index": 928,
          "output_index": 928
        },
        {
          "added_point": [
            7,
            15,
            1,
            4
          ],
          "attempts": 3,
          "base_index": 929,
          "output_index": 929
        },
        {
          "added_point": [
            4,
            19,
            4,
            1
          ],
          "attempts": 3,
          "base_index": 930,
          "output_index": 930
        },
        {
          "added_point": [
            10,
            6,
            4,
            2
          ],
          "attempts": 2,
          "base_index": 931,
          "output_index": 931
        },
        {
          "added_point": [
            12,
            11,
            1,
            4
          ],
          "attempts": 3,
          "base_index": 932,
          "output_index": 932
        },
        {
          "added_point": [
            0,
            11,
            3,
            2
          ],
          "attempts": 1,
          "base_index": 933,
          "output_index": 933
        },
        {
          "added_point": [
            2,
            7,
            2,
            0
          ],
          "attempts": 1,
          "base_index": 934,
          "output_index": 934
        },
        {
          "added_point": [
            13,
            16,
            4,
            0
          ],
          "attempts": 2,
          "base_index": 935,
          "output_index": 935
        },
        {
          "added_point": [
            13,
            13,
            4,
            0
          ],
          "attempts": 1,
          "base_index": 936,
          "output_index": 936
        },
        {
          "added_point": [
            14,
            19,
            0,
            2
          ],
          "attempts": 2,
          "base_index": 937,
          "output_index": 937
        },
        {
          "added_point": [
            4,
            9,
            4,
            4
          ],
          "attempts": 1,
          "base_index": 938,
          "output_index": 938
        },
        {
          "added_point": [
            9,
            12,
            4,
            0
          ],
          "attempts": 1,
          "base_index": 939,
          "output_index": 939
        },
        {
          "added_point": [
            10,
            6,
            2,
            4
          ],
          "attempts": 1,
          "base_index": 940,
          "output_index": 940
        },
        {
          "added_point": [
            8,
            8,
            1,
            2
          ],
          "attempts": 2,
          "base_index": 941,
          "output_index": 941
        },
        {
          "added_point": [
            11,
            8,
            3,
            2
          ],
          "attempts": 2,
          "base_index": 942,
          "output_index": 942
        },
        {
          "added_point": [
            9,
            12,
            3,
            0
          ],
          "attempts": 1,
          "base_index": 943,
          "output_index": 943
        },
        {
          "added_point": [
            0,
            3,
            0,
            2
          ],
          "attempts": 2,
          "base_index": 944,
          "output_index": 944
        },
        {
          "added_point": [
            12,
            15,
            0,
            0
          ],
          "attempts": 4,
          "base_index": 945,
          "output_index": 945
        },
        {
          "added_point": [
            7,
            2,
            2,
            1
          ],
          "attempts": 4,
          "base_index": 946,
          "output_index": 946
        },
        {
          "added_point": [
            7,
            14,
            2,
            0
          ],
          "attempts": 4,
          "base_index": 947,
          "output_index": 947
        },
        {
          "added_point": [
            7,
            3,
            0,
            1
          ],
          "attempts": 2,
          "base_index": 948,
          "output_index": 948
        },
        {
          "added_point": [
            7,
            3,
            3,
            2
          ],
          "attempts": 2,
          "base_index": 949,
          "output_index": 949
        },
        {
          "added_point": [
            17,
            12,
            2,
            1
          ],
          "attempts": 2,
          "base_index": 950,
          "output_index": 950
        },
        {
          "added_point": [
            9,
            16,
            1,
            0
          ],
          "attempts": 3,
          "base_index": 951,
          "output_index": 951
        },
        {
          "added_point": [
            9,
            18,
            4,
            3
          ],
          "attempts": 2,
          "base_index": 952,
          "output_index": 952
        },
        {
          "added_point": [
            0,
            6,
            2,
            4
          ],
          "attempts": 4,
          "base_index": 953,
          "output_index": 953
        },
        {
          "added_point": [
            13,
            14,
            3,
            2
          ],
          "attempts": 6,
          "base_index": 954,
          "output_index": 954
        },
        {
          "added_point": [
            14,
            16,
            2,
            4
          ],
          "attempts": 4,
          "base_index": 955,
          "output_index": 955
        },
        {
          "added_point": [
            7,
            11,
            4,
            4
          ],
          "attempts": 1,
          "base_index": 956,
          "output_index": 956
        },
        {
          "added_point": [
            5,
            0,
            3,
            0
          ],
          "attempts": 2,
          "base_index": 957,
          "output_index": 957
        },
        {
          "added_point": [
            6,
            19,
            3,
            2
          ],
          "attempts": 5,
          "base_index": 958,
          "output_index": 958
        },
        {
          "added_point": [
            13,
            13,
            4,
            4
          ],
          "attempts": 5,
          "base_index": 959,
          "output_index": 959
        },
        {
          "added_point": [
            7,
            9,
            1,
            2
          ],
          "attempts": 13,
          "base_index": 960,
          "output_index": 960
        },
        {
          "added_point": [
            1,
            2,
            4,
            1
          ],
          "attempts": 2,
          "base_index": 961,
          "output_index": 961
        },
        {
          "added_point": [
            15,
            11,
            3,
            3
          ],
          "attempts": 5,
          "base_index": 962,
          "output_index": 962
        },
        {
          "added_point": [
            16,
            16,
            4,
            3
          ],
          "attempts": 25,
          "base_index": 963,
          "output_index": 963
        },
        {
          "added_point": [
            1,
            13,
            3,
            4
          ],
          "attempts": 1,
          "base_index": 964,
          "output_index": 964
        },
        {
          "added_point": [
            15,
            14,
            3,
            2
          ],
          "attempts": 3,
          "base_index": 965,
          "output_index": 965
        },
        {
          "added_point": [
            17,
            17,
            4,
            4
          ],
          "attempts": 3,
          "base_index": 966,
          "output_index": 966
        },
        {
          "added_point": [
            6,
            19,
            4,
            4
          ],
          "attempts": 2,
          "base_index": 967,
          "output_index": 967
        },
        {
          "added_point": [
            3,
            10,
            4,
            0
          ],
          "attempts": 1,
          "base_index": 968,
          "output_index": 968
        },
        {
          "added_point": [
            14,
            12,
            4,
            3
          ],
          "attempts": 1,
          "base_index": 969,
          "output_index": 969
        },
        {
          "added_point": [
            14,
            19,
            4,
            3
          ],
          "attempts": 4,
          "base_index": 970,
          "output_index": 970
        },
        {
          "added_point": [
            7,
            14,
            4,
            3
          ],
          "attempts": 3,
          "base_index": 971,
          "output_index": 971
        },
        {
          "added_point": [
            4,
            7,
            2,
            1
          ],
          "attempts": 1,
          "base_index": 972,
          "output_index": 972
        },
        {
          "added_point": [
            0,
            10,
            2,
            3
          ],
          "attempts": 1,
          "base_index": 973,
          "output_index": 973
        },
        {
          "added_point": [
            1,
            17,
            3,
            3
          ],
          "attempts": 1,
          "base_index": 974,
          "output_index": 974
        },
        {
          "added_point": [
            17,
            16,
            4,
            2
          ],
          "attempts": 2,
          "base_index": 975,
          "output_index": 975
        },
        {
          "added_point": [
            9,
            4,
            3,
            4
          ],
          "attempts": 1,
          "base_index": 976,
          "output_index": 976
        },
        {
          "added_point": [
            5,
            7,
            2,
            3
          ],
          "attempts": 2,
          "base_index": 977,
          "output_index": 977
        },
        {
          "added_point": [
            1,
            9,
            4,
            0
          ],
          "attempts": 2,
          "base_index": 978,
          "output_index": 978
        },
        {
          "added_point": [
            12,
            16,
            4,
            1
          ],
          "attempts": 1,
          "base_index": 979,
          "output_index": 979
        },
        {
          "added_point": [
            5,
            4,
            3,
            2
          ],
          "attempts": 1,
          "base_index": 980,
          "output_index": 980
        },
        {
          "added_point": [
            17,
            13,
            4,
            0
          ],
          "attempts": 2,
          "base_index": 981,
          "output_index": 981
        },
        {
          "added_point": [
            3,
            12,
            3,
            3
          ],
          "attempts": 1,
          "base_index": 982,
          "output_index": 982
        },
        {
          "added_point": [
            3,
            18,
            2,
            2
          ],
          "attempts": 7,
          "base_index": 983,
          "output_index": 983
        },
        {
          "added_point": [
            10,
            16,
            3,
            4
          ],
          "attempts": 1,
          "base_index": 984,
          "output_index": 984
        },
        {
          "added_point": [
            1,
            19,
            3,
            2
          ],
          "attempts": 1,
          "base_index": 985,
          "output_index": 985
        },
        {
          "added_point": [
            18,
            16,
            1,
            2
          ],
          "attempts": 2,
          "base_index": 986,
          "output_index": 986
        },
        {
          "added_point": [
            14,
            14,
            4,
            2
          ],
          "attempts": 21,
          "base_index": 987,
          "output_index": 987
        },
        {
          "added_point": [
            13,
            13,
            4,
            3
          ],
          "attempts": 1,
          "base_index": 988,
          "output_index": 988
        },
        {
          "added_point": [
            7,
            4,
            3,
            3
          ],
          "attempts": 1,
          "base_index": 989,
          "output_index": 989
        },
        {
          "added_point": [
            5,
            17,
            2,
            2
          ],
          "attempts": 6,
          "base_index": 990,
          "output_index": 990
        },
        {
          "added_point": [
            18,
            18,
            4,
            0
          ],
          "attempts": 1,
          "base_index": 991,
          "output_index": 991
        },
        {
          "added_point": [
            8,
            19,
            3,
            2
          ],
          "attempts": 4,
          "base_index": 992,
          "output_index": 992
        },
        {
          "added_point": [
            4,
            10,
            4,
            1
          ],
          "attempts": 1,
          "base_index": 993,
          "output_index": 993
        },
        {
          "added_point": [
            13,
            3,
            3,
            3
          ],
          "attempts": 1,
          "base_index": 994,
          "output_index": 994
        },
        {
          "added_point": [
            6,
            13,
            1,
            0
          ],
          "attempts": 5,
          "base_index": 995,
          "output_index": 995
        },
        {
          "added_point": [
            2,
            10,
            1,
            1
          ],
          "attempts": 2,
          "base_index": 996,
          "output_index": 996
        },
        {
          "added_point": [
            13,
            9,
            4,
            0
          ],
          "attempts": 12,
          "base_index": 997,
          "output_index": 997
        },
        {
          "added_point": [
            4,
            16,
            3,
            2
          ],
          "attempts": 1,
          "base_index": 998,
          "output_index": 998
        },
        {
          "added_point": [
            12,
            18,
            4,
            0
          ],
          "attempts": 1,
          "base_index": 999,
          "output_index": 999
        }
      ],
      "terminal": {
        "maximum": 18,
        "median": 4.0,
        "minimum": 1
      },
      "terminal_histogram": {
        "1": 25,
        "2": 107,
        "3": 176,
        "4": 221,
        "5": 161,
        "6": 91,
        "7": 68,
        "8": 59,
        "9": 24,
        "10": 23,
        "11": 21,
        "12": 8,
        "13": 7,
        "14": 2,
        "15": 4,
        "16": 1,
        "17": 1,
        "18": 1
      },
      "wall_time_seconds": {
        "mean": 858.5511443448066,
        "median": 762.3431051969528,
        "sum": 858551.1443448067
      }
    }
  },
  "alphaevolve_style": {
    "3d": {
      "all_candidate_counts_32": true,
      "all_candidates_convex": true,
      "all_error_flags_zero": true,
      "all_internal_calls_1000": true,
      "first_best_mutation": 7,
      "minimum_radon_count": 1,
      "reported_mutations": 20,
      "returned_candidates": 640,
      "wall_time_to_mutation_20_seconds": 17555.251,
      "mutations": [
        {
          "mutation": 1,
          "metrics": {
            "candidate_count": 32.0,
            "convex_fraction": 1.0,
            "error": 0.0,
            "internal_radon_calls": 1000.0,
            "min_radon_count": 2.0,
            "success": 0.0
          }
        },
        {
          "mutation": 2,
          "metrics": {
            "candidate_count": 32.0,
            "convex_fraction": 1.0,
            "error": 0.0,
            "internal_radon_calls": 1000.0,
            "min_radon_count": 2.0,
            "success": 0.0
          }
        },
        {
          "mutation": 3,
          "metrics": {
            "candidate_count": 32.0,
            "convex_fraction": 1.0,
            "error": 0.0,
            "internal_radon_calls": 1000.0,
            "min_radon_count": 2.0,
            "success": 0.0
          }
        },
        {
          "mutation": 4,
          "metrics": {
            "candidate_count": 32.0,
            "convex_fraction": 1.0,
            "error": 0.0,
            "internal_radon_calls": 1000.0,
            "min_radon_count": 2.0,
            "success": 0.0
          }
        },
        {
          "mutation": 5,
          "metrics": {
            "candidate_count": 32.0,
            "convex_fraction": 1.0,
            "error": 0.0,
            "internal_radon_calls": 1000.0,
            "min_radon_count": 2.0,
            "success": 0.0
          }
        },
        {
          "mutation": 6,
          "metrics": {
            "candidate_count": 32.0,
            "convex_fraction": 1.0,
            "error": 0.0,
            "internal_radon_calls": 1000.0,
            "min_radon_count": 2.0,
            "success": 0.0
          }
        },
        {
          "mutation": 7,
          "metrics": {
            "candidate_count": 32.0,
            "convex_fraction": 1.0,
            "error": 0.0,
            "internal_radon_calls": 1000.0,
            "min_radon_count": 1.0,
            "success": 0.0
          }
        },
        {
          "mutation": 8,
          "metrics": {
            "candidate_count": 32.0,
            "convex_fraction": 1.0,
            "error": 0.0,
            "internal_radon_calls": 1000.0,
            "min_radon_count": 2.0,
            "success": 0.0
          }
        },
        {
          "mutation": 9,
          "metrics": {
            "candidate_count": 32.0,
            "convex_fraction": 1.0,
            "error": 0.0,
            "internal_radon_calls": 1000.0,
            "min_radon_count": 2.0,
            "success": 0.0
          }
        },
        {
          "mutation": 10,
          "metrics": {
            "candidate_count": 32.0,
            "convex_fraction": 1.0,
            "error": 0.0,
            "internal_radon_calls": 1000.0,
            "min_radon_count": 2.0,
            "success": 0.0
          }
        },
        {
          "mutation": 11,
          "metrics": {
            "candidate_count": 32.0,
            "convex_fraction": 1.0,
            "error": 0.0,
            "internal_radon_calls": 1000.0,
            "min_radon_count": 2.0,
            "success": 0.0
          }
        },
        {
          "mutation": 12,
          "metrics": {
            "candidate_count": 32.0,
            "convex_fraction": 1.0,
            "error": 0.0,
            "internal_radon_calls": 1000.0,
            "min_radon_count": 2.0,
            "success": 0.0
          }
        },
        {
          "mutation": 13,
          "metrics": {
            "candidate_count": 32.0,
            "convex_fraction": 1.0,
            "error": 0.0,
            "internal_radon_calls": 1000.0,
            "min_radon_count": 1.0,
            "success": 0.0
          }
        },
        {
          "mutation": 14,
          "metrics": {
            "candidate_count": 32.0,
            "convex_fraction": 1.0,
            "error": 0.0,
            "internal_radon_calls": 1000.0,
            "min_radon_count": 2.0,
            "success": 0.0
          }
        },
        {
          "mutation": 15,
          "metrics": {
            "candidate_count": 32.0,
            "convex_fraction": 1.0,
            "error": 0.0,
            "internal_radon_calls": 1000.0,
            "min_radon_count": 2.0,
            "success": 0.0
          }
        },
        {
          "mutation": 16,
          "metrics": {
            "candidate_count": 32.0,
            "convex_fraction": 1.0,
            "error": 0.0,
            "internal_radon_calls": 1000.0,
            "min_radon_count": 1.0,
            "success": 0.0
          }
        },
        {
          "mutation": 17,
          "metrics": {
            "candidate_count": 32.0,
            "convex_fraction": 1.0,
            "error": 0.0,
            "internal_radon_calls": 1000.0,
            "min_radon_count": 2.0,
            "success": 0.0
          }
        },
        {
          "mutation": 18,
          "metrics": {
            "candidate_count": 32.0,
            "convex_fraction": 1.0,
            "error": 0.0,
            "internal_radon_calls": 1000.0,
            "min_radon_count": 2.0,
            "success": 0.0
          }
        },
        {
          "mutation": 19,
          "metrics": {
            "candidate_count": 32.0,
            "convex_fraction": 1.0,
            "error": 0.0,
            "internal_radon_calls": 1000.0,
            "min_radon_count": 1.0,
            "success": 0.0
          }
        },
        {
          "mutation": 20,
          "metrics": {
            "candidate_count": 32.0,
            "convex_fraction": 1.0,
            "error": 0.0,
            "internal_radon_calls": 1000.0,
            "min_radon_count": 2.0,
            "success": 0.0
          }
        }
      ]
    },
    "4d": {
      "all_candidate_counts_32": true,
      "all_candidates_convex": true,
      "all_error_flags_zero": true,
      "all_internal_calls_1000": true,
      "first_best_mutation": 11,
      "minimum_radon_count": 1,
      "reported_mutations": 20,
      "returned_candidates": 640,
      "wall_time_to_mutation_20_seconds": 171279.0,
      "mutations": [
        {
          "mutation": 1,
          "metrics": {
            "candidate_count": 32.0,
            "convex_fraction": 1.0,
            "error": 0.0,
            "internal_radon_calls": 1000.0,
            "min_radon_count": 2.0,
            "success": 0.0
          }
        },
        {
          "mutation": 2,
          "metrics": {
            "candidate_count": 32.0,
            "convex_fraction": 1.0,
            "error": 0.0,
            "internal_radon_calls": 1000.0,
            "min_radon_count": 2.0,
            "success": 0.0
          }
        },
        {
          "mutation": 3,
          "metrics": {
            "candidate_count": 32.0,
            "convex_fraction": 1.0,
            "error": 0.0,
            "internal_radon_calls": 1000.0,
            "min_radon_count": 2.0,
            "success": 0.0
          }
        },
        {
          "mutation": 4,
          "metrics": {
            "candidate_count": 32.0,
            "convex_fraction": 1.0,
            "error": 0.0,
            "internal_radon_calls": 1000.0,
            "min_radon_count": 2.0,
            "success": 0.0
          }
        },
        {
          "mutation": 5,
          "metrics": {
            "candidate_count": 32.0,
            "convex_fraction": 1.0,
            "error": 0.0,
            "internal_radon_calls": 1000.0,
            "min_radon_count": 2.0,
            "success": 0.0
          }
        },
        {
          "mutation": 6,
          "metrics": {
            "candidate_count": 32.0,
            "convex_fraction": 1.0,
            "error": 0.0,
            "internal_radon_calls": 1000.0,
            "min_radon_count": 2.0,
            "success": 0.0
          }
        },
        {
          "mutation": 7,
          "metrics": {
            "candidate_count": 32.0,
            "convex_fraction": 1.0,
            "error": 0.0,
            "internal_radon_calls": 1000.0,
            "min_radon_count": 2.0,
            "success": 0.0
          }
        },
        {
          "mutation": 8,
          "metrics": {
            "candidate_count": 32.0,
            "convex_fraction": 1.0,
            "error": 0.0,
            "internal_radon_calls": 1000.0,
            "min_radon_count": 2.0,
            "success": 0.0
          }
        },
        {
          "mutation": 9,
          "metrics": {
            "candidate_count": 32.0,
            "convex_fraction": 1.0,
            "error": 0.0,
            "internal_radon_calls": 1000.0,
            "min_radon_count": 2.0,
            "success": 0.0
          }
        },
        {
          "mutation": 10,
          "metrics": {
            "candidate_count": 32.0,
            "convex_fraction": 1.0,
            "error": 0.0,
            "internal_radon_calls": 1000.0,
            "min_radon_count": 3.0,
            "success": 0.0
          }
        },
        {
          "mutation": 11,
          "metrics": {
            "candidate_count": 32.0,
            "convex_fraction": 1.0,
            "error": 0.0,
            "internal_radon_calls": 1000.0,
            "min_radon_count": 1.0,
            "success": 0.0
          }
        },
        {
          "mutation": 12,
          "metrics": {
            "candidate_count": 32.0,
            "convex_fraction": 1.0,
            "error": 0.0,
            "internal_radon_calls": 1000.0,
            "min_radon_count": 2.0,
            "success": 0.0
          }
        },
        {
          "mutation": 13,
          "metrics": {
            "candidate_count": 32.0,
            "convex_fraction": 1.0,
            "error": 0.0,
            "internal_radon_calls": 1000.0,
            "min_radon_count": 2.0,
            "success": 0.0
          }
        },
        {
          "mutation": 14,
          "metrics": {
            "candidate_count": 32.0,
            "convex_fraction": 1.0,
            "error": 0.0,
            "internal_radon_calls": 1000.0,
            "min_radon_count": 1.0,
            "success": 0.0
          }
        },
        {
          "mutation": 15,
          "metrics": {
            "candidate_count": 32.0,
            "convex_fraction": 1.0,
            "error": 0.0,
            "internal_radon_calls": 1000.0,
            "min_radon_count": 2.0,
            "success": 0.0
          }
        },
        {
          "mutation": 16,
          "metrics": {
            "candidate_count": 32.0,
            "convex_fraction": 1.0,
            "error": 0.0,
            "internal_radon_calls": 1000.0,
            "min_radon_count": 1.0,
            "success": 0.0
          }
        },
        {
          "mutation": 17,
          "metrics": {
            "candidate_count": 32.0,
            "convex_fraction": 1.0,
            "error": 0.0,
            "internal_radon_calls": 1000.0,
            "min_radon_count": 1.0,
            "success": 0.0
          }
        },
        {
          "mutation": 18,
          "metrics": {
            "candidate_count": 32.0,
            "convex_fraction": 1.0,
            "error": 0.0,
            "internal_radon_calls": 1000.0,
            "min_radon_count": 2.0,
            "success": 0.0
          }
        },
        {
          "mutation": 19,
          "metrics": {
            "candidate_count": 32.0,
            "convex_fraction": 1.0,
            "error": 0.0,
            "internal_radon_calls": 1000.0,
            "min_radon_count": 1.0,
            "success": 0.0
          }
        },
        {
          "mutation": 20,
          "metrics": {
            "candidate_count": 32.0,
            "convex_fraction": 1.0,
            "error": 0.0,
            "internal_radon_calls": 1000.0,
            "min_radon_count": 1.0,
            "success": 0.0
          }
        }
      ]
    }
  }
}


==> anc/supplementary_bundle/data/exhaustive_search/3d/results.json <==
{
  "convex_position_candidates": 85913,
  "dimension": 3,
  "elapsed_seconds": {
    "mean": 253.110428647995,
    "median": 233.80068504810333,
    "sum": 12655.52143239975
  },
  "method": "exhaustive extension",
  "minimum_radon_count": 2,
  "per_seed_minimum_distribution": {
    "2": 31,
    "3": 13,
    "4": 4,
    "6": 2
  },
  "reported_seed_count": 50,
  "schema_version": 1,
  "seed_records": [
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 1463,
      "coordinates": [
        [
          -8,
          -9,
          0
        ],
        [
          3,
          0,
          0
        ],
        [
          -4,
          -8,
          0
        ],
        [
          -4,
          -5,
          0
        ],
        [
          2,
          0,
          0
        ],
        [
          -6,
          -10,
          1
        ],
        [
          2,
          -5,
          1
        ],
        [
          -9,
          -9,
          1
        ],
        [
          -10,
          -10,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 454.3346457481384,
      "minimizing_points": [
        [
          -8,
          -10,
          0
        ],
        [
          -7,
          -9,
          0
        ],
        [
          1,
          -6,
          1
        ],
        [
          3,
          -4,
          1
        ]
      ],
      "minimum_radon_count": 6,
      "radon_count_histogram": {
        "10": 11,
        "11": 19,
        "12": 32,
        "13": 17,
        "14": 40,
        "15": 29,
        "16": 27,
        "17": 59,
        "18": 61,
        "19": 97,
        "20": 158,
        "21": 200,
        "22": 151,
        "23": 154,
        "24": 131,
        "25": 66,
        "26": 45,
        "27": 46,
        "28": 36,
        "29": 21,
        "30": 16,
        "31": 11,
        "32": 8,
        "33": 1,
        "6": 4,
        "7": 3,
        "8": 8,
        "9": 12
      },
      "source_index": 14,
      "task_index": 0,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 1974,
      "coordinates": [
        [
          1,
          -9,
          0
        ],
        [
          5,
          -6,
          0
        ],
        [
          5,
          -8,
          0
        ],
        [
          -1,
          -9,
          0
        ],
        [
          2,
          -7,
          0
        ],
        [
          4,
          -8,
          1
        ],
        [
          5,
          -6,
          1
        ],
        [
          0,
          -9,
          1
        ],
        [
          1,
          -9,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 245.16689276695251,
      "minimizing_points": [
        [
          0,
          -8,
          0
        ],
        [
          4,
          -6,
          0
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 119,
        "11": 287,
        "12": 227,
        "13": 400,
        "14": 126,
        "15": 91,
        "16": 56,
        "17": 6,
        "2": 2,
        "3": 6,
        "4": 16,
        "5": 71,
        "6": 122,
        "7": 171,
        "8": 158,
        "9": 116
      },
      "source_index": 62,
      "task_index": 1,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 1759,
      "coordinates": [
        [
          -5,
          -7,
          0
        ],
        [
          0,
          -5,
          0
        ],
        [
          -3,
          -8,
          0
        ],
        [
          -5,
          -8,
          0
        ],
        [
          -1,
          -5,
          0
        ],
        [
          1,
          -4,
          1
        ],
        [
          2,
          -3,
          1
        ],
        [
          -6,
          -8,
          1
        ],
        [
          -4,
          -8,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 197.46586441993713,
      "minimizing_points": [
        [
          -4,
          -6,
          0
        ],
        [
          -2,
          -6,
          2
        ],
        [
          -2,
          -5,
          2
        ],
        [
          -1,
          -5,
          2
        ],
        [
          -1,
          -4,
          3
        ],
        [
          0,
          -4,
          2
        ],
        [
          1,
          -3,
          1
        ],
        [
          1,
          -3,
          3
        ],
        [
          2,
          -2,
          4
        ]
      ],
      "minimum_radon_count": 3,
      "radon_count_histogram": {
        "10": 120,
        "11": 115,
        "12": 14,
        "3": 9,
        "4": 32,
        "5": 220,
        "6": 107,
        "7": 382,
        "8": 592,
        "9": 168
      },
      "source_index": 85,
      "task_index": 2,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 1978,
      "coordinates": [
        [
          2,
          -5,
          0
        ],
        [
          7,
          -4,
          0
        ],
        [
          4,
          -6,
          0
        ],
        [
          0,
          -7,
          0
        ],
        [
          5,
          -3,
          0
        ],
        [
          8,
          -3,
          1
        ],
        [
          9,
          -2,
          1
        ],
        [
          1,
          -7,
          1
        ],
        [
          3,
          -7,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 314.2519464492798,
      "minimizing_points": [
        [
          6,
          -5,
          0
        ],
        [
          7,
          -5,
          0
        ]
      ],
      "minimum_radon_count": 3,
      "radon_count_histogram": {
        "10": 117,
        "11": 133,
        "12": 155,
        "13": 66,
        "14": 91,
        "15": 106,
        "16": 86,
        "17": 232,
        "18": 200,
        "19": 251,
        "20": 200,
        "21": 130,
        "22": 45,
        "23": 28,
        "24": 16,
        "25": 5,
        "26": 2,
        "3": 2,
        "4": 9,
        "5": 8,
        "6": 4,
        "7": 7,
        "8": 26,
        "9": 59
      },
      "source_index": 144,
      "task_index": 3,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 1904,
      "coordinates": [
        [
          -4,
          -6,
          0
        ],
        [
          1,
          -5,
          0
        ],
        [
          -2,
          -7,
          0
        ],
        [
          -6,
          -8,
          0
        ],
        [
          -1,
          -4,
          0
        ],
        [
          2,
          -4,
          1
        ],
        [
          3,
          -3,
          1
        ],
        [
          -5,
          -8,
          1
        ],
        [
          -2,
          -7,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 245.2264666557312,
      "minimizing_points": [
        [
          -6,
          -8,
          1
        ],
        [
          -5,
          -9,
          1
        ],
        [
          -4,
          -8,
          1
        ],
        [
          0,
          -6,
          0
        ],
        [
          1,
          -6,
          0
        ]
      ],
      "minimum_radon_count": 3,
      "radon_count_histogram": {
        "10": 229,
        "11": 184,
        "12": 429,
        "13": 343,
        "14": 192,
        "15": 104,
        "16": 22,
        "17": 6,
        "18": 3,
        "3": 5,
        "4": 10,
        "5": 23,
        "6": 14,
        "7": 71,
        "8": 111,
        "9": 158
      },
      "source_index": 182,
      "task_index": 4,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 1617,
      "coordinates": [
        [
          -3,
          -8,
          0
        ],
        [
          1,
          -5,
          0
        ],
        [
          -2,
          -8,
          0
        ],
        [
          -4,
          -7,
          0
        ],
        [
          1,
          -1,
          0
        ],
        [
          0,
          -6,
          1
        ],
        [
          7,
          -2,
          1
        ],
        [
          -4,
          -7,
          1
        ],
        [
          -2,
          -7,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 302.2917470932007,
      "minimizing_points": [
        [
          -4,
          -6,
          0
        ],
        [
          -2,
          -4,
          0
        ],
        [
          -1,
          -3,
          0
        ],
        [
          0,
          -7,
          0
        ]
      ],
      "minimum_radon_count": 4,
      "radon_count_histogram": {
        "10": 211,
        "11": 608,
        "12": 227,
        "13": 118,
        "14": 54,
        "15": 27,
        "16": 8,
        "4": 4,
        "5": 13,
        "6": 60,
        "7": 100,
        "8": 120,
        "9": 67
      },
      "source_index": 205,
      "task_index": 5,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 2342,
      "coordinates": [
        [
          1,
          -6,
          0
        ],
        [
          4,
          -7,
          0
        ],
        [
          2,
          -8,
          0
        ],
        [
          0,
          -8,
          0
        ],
        [
          4,
          -5,
          0
        ],
        [
          9,
          -4,
          1
        ],
        [
          9,
          -2,
          1
        ],
        [
          0,
          -9,
          1
        ],
        [
          2,
          -8,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 430.82889342308044,
      "minimizing_points": [
        [
          -1,
          -7,
          0
        ],
        [
          0,
          -7,
          0
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 131,
        "11": 119,
        "12": 182,
        "13": 127,
        "14": 144,
        "15": 128,
        "16": 166,
        "17": 138,
        "18": 174,
        "19": 294,
        "2": 2,
        "20": 292,
        "21": 82,
        "22": 69,
        "23": 74,
        "24": 45,
        "25": 50,
        "26": 16,
        "27": 3,
        "3": 4,
        "4": 6,
        "5": 2,
        "6": 4,
        "7": 9,
        "8": 25,
        "9": 56
      },
      "source_index": 260,
      "task_index": 6,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 1240,
      "coordinates": [
        [
          -4,
          -7,
          0
        ],
        [
          0,
          -4,
          0
        ],
        [
          -1,
          -7,
          0
        ],
        [
          -3,
          -8,
          0
        ],
        [
          -2,
          -4,
          0
        ],
        [
          -1,
          -6,
          1
        ],
        [
          2,
          -4,
          1
        ],
        [
          -5,
          -7,
          1
        ],
        [
          -5,
          -8,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 130.29048347473145,
      "minimizing_points": [
        [
          -4,
          -8,
          0
        ],
        [
          -2,
          -8,
          0
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 181,
        "11": 105,
        "12": 47,
        "13": 2,
        "2": 2,
        "4": 14,
        "5": 18,
        "6": 53,
        "7": 116,
        "8": 257,
        "9": 445
      },
      "source_index": 267,
      "task_index": 7,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 1453,
      "coordinates": [
        [
          -1,
          -10,
          0
        ],
        [
          4,
          -8,
          0
        ],
        [
          3,
          -10,
          0
        ],
        [
          0,
          -9,
          0
        ],
        [
          3,
          -7,
          0
        ],
        [
          6,
          -7,
          1
        ],
        [
          7,
          -5,
          1
        ],
        [
          0,
          -8,
          1
        ],
        [
          2,
          -8,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 182.29401659965515,
      "minimizing_points": [
        [
          4,
          -9,
          0
        ],
        [
          4,
          -7,
          0
        ],
        [
          6,
          -5,
          2
        ]
      ],
      "minimum_radon_count": 3,
      "radon_count_histogram": {
        "10": 267,
        "11": 285,
        "12": 247,
        "13": 175,
        "14": 79,
        "3": 3,
        "4": 13,
        "5": 44,
        "6": 93,
        "7": 80,
        "8": 67,
        "9": 100
      },
      "source_index": 297,
      "task_index": 8,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 1595,
      "coordinates": [
        [
          -1,
          -8,
          0
        ],
        [
          3,
          -5,
          0
        ],
        [
          3,
          -7,
          0
        ],
        [
          -3,
          -8,
          0
        ],
        [
          0,
          -6,
          0
        ],
        [
          2,
          -7,
          1
        ],
        [
          3,
          -5,
          1
        ],
        [
          -2,
          -8,
          1
        ],
        [
          -1,
          -8,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 186.40673398971558,
      "minimizing_points": [
        [
          -2,
          -7,
          0
        ],
        [
          2,
          -5,
          0
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 149,
        "11": 335,
        "12": 377,
        "13": 85,
        "14": 97,
        "15": 30,
        "16": 10,
        "17": 1,
        "2": 2,
        "3": 6,
        "4": 7,
        "5": 25,
        "6": 103,
        "7": 132,
        "8": 127,
        "9": 109
      },
      "source_index": 335,
      "task_index": 9,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 1116,
      "coordinates": [
        [
          3,
          -7,
          0
        ],
        [
          5,
          -4,
          0
        ],
        [
          5,
          -6,
          0
        ],
        [
          1,
          -7,
          0
        ],
        [
          2,
          -5,
          0
        ],
        [
          4,
          -6,
          1
        ],
        [
          7,
          -4,
          1
        ],
        [
          0,
          -7,
          1
        ],
        [
          0,
          -8,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 133.8064787387848,
      "minimizing_points": [
        [
          1,
          -6,
          0
        ],
        [
          2,
          -6,
          2
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 191,
        "11": 140,
        "12": 145,
        "13": 52,
        "14": 44,
        "15": 19,
        "16": 21,
        "2": 2,
        "3": 4,
        "4": 20,
        "5": 55,
        "6": 84,
        "7": 118,
        "8": 62,
        "9": 159
      },
      "source_index": 418,
      "task_index": 10,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 2496,
      "coordinates": [
        [
          -3,
          -10,
          0
        ],
        [
          0,
          -8,
          0
        ],
        [
          -1,
          -9,
          0
        ],
        [
          -5,
          -10,
          0
        ],
        [
          -2,
          -8,
          0
        ],
        [
          0,
          -9,
          1
        ],
        [
          2,
          -8,
          1
        ],
        [
          -5,
          -10,
          1
        ],
        [
          -3,
          -10,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 299.80195808410645,
      "minimizing_points": [
        [
          -10,
          -9,
          0
        ],
        [
          -9,
          -9,
          0
        ],
        [
          -8,
          -9,
          0
        ],
        [
          -7,
          -9,
          0
        ],
        [
          -6,
          -9,
          0
        ],
        [
          -5,
          -9,
          0
        ],
        [
          -4,
          -9,
          0
        ],
        [
          -1,
          -9,
          2
        ],
        [
          0,
          -9,
          2
        ],
        [
          0,
          -9,
          3
        ],
        [
          0,
          -7,
          0
        ],
        [
          1,
          -9,
          3
        ],
        [
          1,
          -9,
          4
        ],
        [
          2,
          -9,
          4
        ],
        [
          2,
          -9,
          5
        ],
        [
          3,
          -9,
          5
        ],
        [
          3,
          -9,
          6
        ],
        [
          4,
          -9,
          6
        ],
        [
          4,
          -9,
          7
        ],
        [
          5,
          -9,
          7
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 210,
        "11": 139,
        "12": 232,
        "13": 306,
        "14": 445,
        "15": 100,
        "16": 76,
        "17": 17,
        "18": 4,
        "2": 20,
        "3": 46,
        "4": 82,
        "5": 136,
        "6": 116,
        "7": 134,
        "8": 258,
        "9": 175
      },
      "source_index": 502,
      "task_index": 11,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 1507,
      "coordinates": [
        [
          -4,
          -8,
          0
        ],
        [
          1,
          -6,
          0
        ],
        [
          -2,
          -9,
          0
        ],
        [
          -4,
          -9,
          0
        ],
        [
          0,
          -6,
          0
        ],
        [
          3,
          -6,
          1
        ],
        [
          2,
          -5,
          1
        ],
        [
          -5,
          -9,
          1
        ],
        [
          -3,
          -9,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 208.78295612335205,
      "minimizing_points": [
        [
          -1,
          -7,
          2
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 37,
        "11": 10,
        "12": 135,
        "13": 233,
        "14": 86,
        "15": 83,
        "16": 34,
        "17": 22,
        "18": 2,
        "2": 1,
        "3": 26,
        "4": 36,
        "5": 194,
        "6": 175,
        "7": 237,
        "8": 131,
        "9": 65
      },
      "source_index": 523,
      "task_index": 12,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 2239,
      "coordinates": [
        [
          2,
          -8,
          0
        ],
        [
          5,
          -6,
          0
        ],
        [
          5,
          -7,
          0
        ],
        [
          0,
          -8,
          0
        ],
        [
          3,
          -6,
          0
        ],
        [
          5,
          -7,
          1
        ],
        [
          6,
          -6,
          1
        ],
        [
          -1,
          -8,
          1
        ],
        [
          1,
          -8,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 271.5796637535095,
      "minimizing_points": [
        [
          -10,
          -7,
          0
        ],
        [
          -9,
          -7,
          0
        ],
        [
          -8,
          -7,
          0
        ],
        [
          -7,
          -7,
          0
        ],
        [
          -6,
          -7,
          0
        ],
        [
          -5,
          -7,
          0
        ],
        [
          -4,
          -7,
          0
        ],
        [
          -3,
          -7,
          0
        ],
        [
          -2,
          -7,
          0
        ],
        [
          -1,
          -7,
          0
        ],
        [
          0,
          -7,
          0
        ],
        [
          1,
          -7,
          0
        ],
        [
          2,
          -7,
          2
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 105,
        "11": 175,
        "12": 374,
        "13": 430,
        "14": 147,
        "15": 35,
        "16": 16,
        "17": 4,
        "18": 1,
        "2": 13,
        "3": 48,
        "4": 73,
        "5": 109,
        "6": 170,
        "7": 102,
        "8": 220,
        "9": 217
      },
      "source_index": 538,
      "task_index": 13,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 1424,
      "coordinates": [
        [
          -5,
          -5,
          0
        ],
        [
          0,
          -4,
          0
        ],
        [
          -3,
          -6,
          0
        ],
        [
          -6,
          -7,
          0
        ],
        [
          -2,
          -4,
          0
        ],
        [
          2,
          -2,
          1
        ],
        [
          3,
          -2,
          1
        ],
        [
          -6,
          -7,
          1
        ],
        [
          -4,
          -7,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 167.03831362724304,
      "minimizing_points": [
        [
          -5,
          -7,
          0
        ],
        [
          -1,
          -5,
          0
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 201,
        "11": 46,
        "12": 1,
        "2": 2,
        "3": 1,
        "4": 12,
        "5": 50,
        "6": 232,
        "7": 323,
        "8": 290,
        "9": 266
      },
      "source_index": 664,
      "task_index": 14,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 1643,
      "coordinates": [
        [
          -2,
          -4,
          0
        ],
        [
          1,
          -2,
          0
        ],
        [
          0,
          -3,
          0
        ],
        [
          -4,
          -4,
          0
        ],
        [
          -1,
          -2,
          0
        ],
        [
          1,
          -3,
          1
        ],
        [
          3,
          -2,
          1
        ],
        [
          -4,
          -4,
          1
        ],
        [
          -2,
          -4,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 125.95078134536743,
      "minimizing_points": [
        [
          -10,
          -3,
          0
        ],
        [
          -9,
          -3,
          0
        ],
        [
          -8,
          -3,
          0
        ],
        [
          -7,
          -3,
          0
        ],
        [
          -6,
          -3,
          0
        ],
        [
          -5,
          -3,
          0
        ],
        [
          -4,
          -3,
          0
        ],
        [
          -3,
          -3,
          0
        ],
        [
          0,
          -3,
          2
        ],
        [
          1,
          -3,
          2
        ],
        [
          1,
          -3,
          3
        ],
        [
          1,
          -1,
          0
        ],
        [
          2,
          -3,
          3
        ],
        [
          2,
          -3,
          4
        ],
        [
          3,
          -3,
          4
        ],
        [
          3,
          -3,
          5
        ],
        [
          4,
          -3,
          5
        ],
        [
          4,
          -3,
          6
        ],
        [
          5,
          -3,
          6
        ],
        [
          5,
          -3,
          7
        ],
        [
          6,
          -3,
          7
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 5,
        "2": 21,
        "3": 67,
        "4": 68,
        "5": 587,
        "6": 492,
        "7": 218,
        "8": 151,
        "9": 34
      },
      "source_index": 721,
      "task_index": 15,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 1717,
      "coordinates": [
        [
          -1,
          -8,
          0
        ],
        [
          4,
          -5,
          0
        ],
        [
          3,
          -7,
          0
        ],
        [
          -1,
          -7,
          0
        ],
        [
          3,
          -5,
          0
        ],
        [
          7,
          -5,
          1
        ],
        [
          8,
          -4,
          1
        ],
        [
          0,
          -7,
          1
        ],
        [
          1,
          -7,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 221.08813738822937,
      "minimizing_points": [
        [
          -2,
          -8,
          0
        ],
        [
          0,
          -8,
          0
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 105,
        "11": 78,
        "12": 83,
        "13": 100,
        "14": 283,
        "15": 323,
        "16": 190,
        "17": 90,
        "18": 64,
        "19": 58,
        "2": 2,
        "20": 35,
        "21": 21,
        "22": 1,
        "3": 6,
        "4": 13,
        "5": 8,
        "6": 54,
        "7": 21,
        "8": 92,
        "9": 90
      },
      "source_index": 830,
      "task_index": 16,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 1426,
      "coordinates": [
        [
          -8,
          -9,
          0
        ],
        [
          4,
          0,
          0
        ],
        [
          -4,
          -8,
          0
        ],
        [
          -3,
          -4,
          0
        ],
        [
          2,
          0,
          0
        ],
        [
          -6,
          -10,
          1
        ],
        [
          2,
          -5,
          1
        ],
        [
          -9,
          -9,
          1
        ],
        [
          -10,
          -10,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 417.366352558136,
      "minimizing_points": [
        [
          1,
          -6,
          1
        ],
        [
          3,
          -4,
          1
        ]
      ],
      "minimum_radon_count": 6,
      "radon_count_histogram": {
        "10": 6,
        "11": 13,
        "12": 10,
        "13": 16,
        "14": 28,
        "15": 29,
        "16": 26,
        "17": 32,
        "18": 44,
        "19": 54,
        "20": 109,
        "21": 133,
        "22": 135,
        "23": 135,
        "24": 159,
        "25": 133,
        "26": 94,
        "27": 78,
        "28": 50,
        "29": 41,
        "30": 40,
        "31": 36,
        "32": 6,
        "6": 2,
        "7": 3,
        "8": 4,
        "9": 10
      },
      "source_index": 848,
      "task_index": 17,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 2463,
      "coordinates": [
        [
          2,
          -1,
          0
        ],
        [
          6,
          -2,
          0
        ],
        [
          2,
          -4,
          0
        ],
        [
          1,
          -3,
          0
        ],
        [
          4,
          -1,
          0
        ],
        [
          8,
          -1,
          1
        ],
        [
          9,
          2,
          1
        ],
        [
          -1,
          -7,
          1
        ],
        [
          -2,
          -7,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 475.13121223449707,
      "minimizing_points": [
        [
          1,
          -4,
          0
        ],
        [
          1,
          -2,
          0
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 23,
        "11": 34,
        "12": 139,
        "13": 107,
        "14": 147,
        "15": 151,
        "16": 336,
        "17": 420,
        "18": 244,
        "19": 295,
        "2": 2,
        "20": 208,
        "21": 166,
        "22": 74,
        "23": 36,
        "24": 25,
        "25": 21,
        "26": 5,
        "3": 1,
        "5": 2,
        "7": 3,
        "8": 6,
        "9": 18
      },
      "source_index": 853,
      "task_index": 18,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 1415,
      "coordinates": [
        [
          2,
          -7,
          0
        ],
        [
          4,
          -4,
          0
        ],
        [
          3,
          -6,
          0
        ],
        [
          0,
          -7,
          0
        ],
        [
          1,
          -4,
          0
        ],
        [
          2,
          -6,
          1
        ],
        [
          5,
          -4,
          1
        ],
        [
          -2,
          -7,
          1
        ],
        [
          -2,
          -8,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 167.2445478439331,
      "minimizing_points": [
        [
          0,
          -8,
          0
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 186,
        "11": 463,
        "12": 158,
        "13": 72,
        "14": 4,
        "2": 1,
        "3": 4,
        "4": 13,
        "5": 61,
        "6": 58,
        "7": 68,
        "8": 94,
        "9": 233
      },
      "source_index": 883,
      "task_index": 19,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 1515,
      "coordinates": [
        [
          -7,
          -8,
          0
        ],
        [
          3,
          -2,
          0
        ],
        [
          -6,
          -8,
          0
        ],
        [
          0,
          -1,
          0
        ],
        [
          4,
          1,
          0
        ],
        [
          -5,
          -8,
          1
        ],
        [
          -3,
          -9,
          1
        ],
        [
          -8,
          -1,
          1
        ],
        [
          -7,
          -4,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 451.5187072753906,
      "minimizing_points": [
        [
          -4,
          -9,
          1
        ]
      ],
      "minimum_radon_count": 4,
      "radon_count_histogram": {
        "10": 7,
        "11": 17,
        "12": 23,
        "13": 4,
        "14": 14,
        "15": 13,
        "16": 9,
        "17": 13,
        "18": 15,
        "19": 6,
        "20": 10,
        "21": 14,
        "22": 18,
        "23": 27,
        "24": 26,
        "25": 36,
        "26": 54,
        "27": 57,
        "28": 68,
        "29": 84,
        "30": 88,
        "31": 92,
        "32": 80,
        "33": 77,
        "34": 81,
        "35": 87,
        "36": 110,
        "37": 129,
        "38": 78,
        "39": 36,
        "4": 1,
        "40": 28,
        "41": 30,
        "42": 30,
        "43": 19,
        "44": 8,
        "5": 1,
        "6": 1,
        "7": 4,
        "8": 4,
        "9": 16
      },
      "source_index": 887,
      "task_index": 20,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 1611,
      "coordinates": [
        [
          0,
          -7,
          0
        ],
        [
          4,
          -4,
          0
        ],
        [
          4,
          -6,
          0
        ],
        [
          -1,
          -7,
          0
        ],
        [
          3,
          -3,
          0
        ],
        [
          7,
          -4,
          1
        ],
        [
          7,
          -3,
          1
        ],
        [
          -1,
          -6,
          1
        ],
        [
          0,
          -6,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 213.7970495223999,
      "minimizing_points": [
        [
          -1,
          -6,
          0
        ],
        [
          4,
          -5,
          1
        ]
      ],
      "minimum_radon_count": 3,
      "radon_count_histogram": {
        "10": 96,
        "11": 61,
        "12": 235,
        "13": 215,
        "14": 330,
        "15": 197,
        "16": 36,
        "17": 12,
        "18": 1,
        "3": 2,
        "4": 24,
        "5": 10,
        "6": 113,
        "7": 21,
        "8": 77,
        "9": 181
      },
      "source_index": 903,
      "task_index": 21,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 1422,
      "coordinates": [
        [
          -3,
          -6,
          0
        ],
        [
          -2,
          -3,
          0
        ],
        [
          -1,
          -5,
          0
        ],
        [
          -4,
          -6,
          0
        ],
        [
          -4,
          -4,
          0
        ],
        [
          -2,
          -5,
          1
        ],
        [
          1,
          -3,
          1
        ],
        [
          -6,
          -6,
          1
        ],
        [
          -6,
          -7,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 135.0173213481903,
      "minimizing_points": [
        [
          -5,
          -5,
          0
        ],
        [
          -3,
          -3,
          0
        ],
        [
          -3,
          -2,
          0
        ],
        [
          -1,
          -3,
          0
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 123,
        "11": 30,
        "12": 2,
        "2": 4,
        "3": 7,
        "4": 54,
        "5": 35,
        "6": 178,
        "7": 188,
        "8": 266,
        "9": 535
      },
      "source_index": 909,
      "task_index": 22,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 1574,
      "coordinates": [
        [
          1,
          -2,
          0
        ],
        [
          5,
          -3,
          0
        ],
        [
          1,
          -5,
          0
        ],
        [
          0,
          -4,
          0
        ],
        [
          3,
          -2,
          0
        ],
        [
          6,
          -2,
          1
        ],
        [
          8,
          0,
          1
        ],
        [
          -2,
          -7,
          1
        ],
        [
          -2,
          -8,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 243.11616802215576,
      "minimizing_points": [
        [
          0,
          -5,
          0
        ],
        [
          0,
          -3,
          0
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 7,
        "11": 41,
        "12": 47,
        "13": 108,
        "14": 167,
        "15": 68,
        "16": 106,
        "17": 110,
        "18": 199,
        "19": 182,
        "2": 2,
        "20": 178,
        "21": 115,
        "22": 80,
        "23": 75,
        "24": 46,
        "25": 10,
        "26": 3,
        "3": 1,
        "5": 4,
        "6": 5,
        "7": 6,
        "8": 6,
        "9": 8
      },
      "source_index": 932,
      "task_index": 23,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 1600,
      "coordinates": [
        [
          -7,
          -8,
          0
        ],
        [
          1,
          -3,
          0
        ],
        [
          -2,
          -7,
          0
        ],
        [
          -7,
          -6,
          0
        ],
        [
          -2,
          -4,
          0
        ],
        [
          1,
          -5,
          1
        ],
        [
          2,
          -4,
          1
        ],
        [
          -6,
          -7,
          1
        ],
        [
          -5,
          -7,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 248.35412335395813,
      "minimizing_points": [
        [
          -1,
          -6,
          1
        ]
      ],
      "minimum_radon_count": 3,
      "radon_count_histogram": {
        "10": 40,
        "11": 57,
        "12": 89,
        "13": 124,
        "14": 215,
        "15": 274,
        "16": 343,
        "17": 139,
        "18": 136,
        "19": 80,
        "20": 21,
        "21": 4,
        "22": 3,
        "3": 1,
        "4": 2,
        "5": 6,
        "6": 13,
        "7": 14,
        "8": 23,
        "9": 16
      },
      "source_index": 995,
      "task_index": 24,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 2422,
      "coordinates": [
        [
          1,
          -3,
          0
        ],
        [
          3,
          -5,
          0
        ],
        [
          0,
          -6,
          0
        ],
        [
          -1,
          -5,
          0
        ],
        [
          2,
          -3,
          0
        ],
        [
          5,
          -4,
          1
        ],
        [
          7,
          0,
          1
        ],
        [
          -3,
          -9,
          1
        ],
        [
          -4,
          -9,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 465.1614968776703,
      "minimizing_points": [
        [
          -1,
          -6,
          0
        ],
        [
          1,
          -6,
          0
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 173,
        "11": 70,
        "12": 175,
        "13": 249,
        "14": 183,
        "15": 128,
        "16": 138,
        "17": 227,
        "18": 329,
        "19": 262,
        "2": 2,
        "20": 175,
        "21": 130,
        "22": 56,
        "23": 38,
        "24": 11,
        "25": 1,
        "3": 2,
        "4": 2,
        "6": 1,
        "7": 12,
        "8": 26,
        "9": 32
      },
      "source_index": 1021,
      "task_index": 25,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 1533,
      "coordinates": [
        [
          -1,
          -7,
          0
        ],
        [
          4,
          -4,
          0
        ],
        [
          0,
          -7,
          0
        ],
        [
          -2,
          -6,
          0
        ],
        [
          2,
          -1,
          0
        ],
        [
          2,
          -5,
          1
        ],
        [
          9,
          -1,
          1
        ],
        [
          -2,
          -6,
          1
        ],
        [
          0,
          -6,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 272.51558566093445,
      "minimizing_points": [
        [
          -2,
          -5,
          0
        ],
        [
          0,
          -3,
          0
        ],
        [
          1,
          -2,
          0
        ],
        [
          2,
          -6,
          0
        ],
        [
          3,
          -5,
          0
        ],
        [
          5,
          -3,
          0
        ]
      ],
      "minimum_radon_count": 4,
      "radon_count_histogram": {
        "10": 234,
        "11": 420,
        "12": 365,
        "13": 95,
        "14": 55,
        "15": 9,
        "4": 6,
        "5": 12,
        "6": 29,
        "7": 126,
        "8": 73,
        "9": 109
      },
      "source_index": 1047,
      "task_index": 26,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 1433,
      "coordinates": [
        [
          -3,
          -6,
          0
        ],
        [
          1,
          -5,
          0
        ],
        [
          0,
          -7,
          0
        ],
        [
          -4,
          -8,
          0
        ],
        [
          0,
          -5,
          0
        ],
        [
          4,
          -3,
          1
        ],
        [
          5,
          -3,
          1
        ],
        [
          -4,
          -8,
          1
        ],
        [
          -2,
          -8,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 196.4322829246521,
      "minimizing_points": [
        [
          -5,
          -8,
          0
        ],
        [
          -4,
          -9,
          0
        ],
        [
          -3,
          -8,
          0
        ],
        [
          1,
          -6,
          0
        ],
        [
          2,
          -6,
          0
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 140,
        "11": 110,
        "12": 83,
        "13": 67,
        "14": 75,
        "15": 70,
        "16": 44,
        "17": 27,
        "18": 35,
        "19": 2,
        "2": 5,
        "3": 8,
        "4": 7,
        "5": 27,
        "6": 129,
        "7": 161,
        "8": 209,
        "9": 234
      },
      "source_index": 1085,
      "task_index": 27,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 702,
      "coordinates": [
        [
          0,
          -4,
          0
        ],
        [
          2,
          -1,
          0
        ],
        [
          2,
          -3,
          0
        ],
        [
          -3,
          -4,
          0
        ],
        [
          -1,
          -2,
          0
        ],
        [
          1,
          -3,
          1
        ],
        [
          4,
          -1,
          1
        ],
        [
          -3,
          -4,
          1
        ],
        [
          -3,
          -5,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 64.24220156669617,
      "minimizing_points": [
        [
          -3,
          -3,
          0
        ],
        [
          -1,
          -3,
          2
        ],
        [
          1,
          -1,
          0
        ]
      ],
      "minimum_radon_count": 3,
      "radon_count_histogram": {
        "10": 31,
        "11": 12,
        "12": 6,
        "3": 3,
        "4": 10,
        "5": 24,
        "6": 75,
        "7": 279,
        "8": 187,
        "9": 75
      },
      "source_index": 1265,
      "task_index": 28,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 1615,
      "coordinates": [
        [
          0,
          -3,
          0
        ],
        [
          5,
          -2,
          0
        ],
        [
          2,
          -4,
          0
        ],
        [
          -2,
          -5,
          0
        ],
        [
          3,
          -1,
          0
        ],
        [
          6,
          -1,
          1
        ],
        [
          7,
          0,
          1
        ],
        [
          -1,
          -5,
          1
        ],
        [
          1,
          -5,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 208.57727980613708,
      "minimizing_points": [
        [
          4,
          -3,
          0
        ],
        [
          5,
          -3,
          0
        ],
        [
          6,
          0,
          1
        ]
      ],
      "minimum_radon_count": 3,
      "radon_count_histogram": {
        "10": 81,
        "11": 153,
        "12": 124,
        "13": 330,
        "14": 414,
        "15": 132,
        "16": 89,
        "17": 19,
        "3": 3,
        "4": 12,
        "5": 21,
        "6": 4,
        "7": 9,
        "8": 84,
        "9": 140
      },
      "source_index": 1268,
      "task_index": 29,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 1518,
      "coordinates": [
        [
          -7,
          -4,
          0
        ],
        [
          -4,
          -2,
          0
        ],
        [
          -5,
          -3,
          0
        ],
        [
          -9,
          -4,
          0
        ],
        [
          -6,
          -2,
          0
        ],
        [
          -4,
          -3,
          1
        ],
        [
          -2,
          -2,
          1
        ],
        [
          -9,
          -4,
          1
        ],
        [
          -7,
          -4,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 115.37794589996338,
      "minimizing_points": [
        [
          -10,
          -3,
          0
        ],
        [
          -9,
          -3,
          0
        ],
        [
          -9,
          -3,
          6
        ],
        [
          -9,
          -3,
          7
        ],
        [
          -8,
          -3,
          0
        ],
        [
          -8,
          -3,
          4
        ],
        [
          -8,
          -3,
          5
        ],
        [
          -8,
          -3,
          6
        ],
        [
          -8,
          -3,
          7
        ],
        [
          -7,
          -3,
          2
        ],
        [
          -7,
          -3,
          3
        ],
        [
          -7,
          -3,
          4
        ],
        [
          -7,
          -3,
          5
        ],
        [
          -7,
          -3,
          6
        ],
        [
          -7,
          -3,
          7
        ],
        [
          -6,
          -3,
          2
        ],
        [
          -6,
          -3,
          3
        ],
        [
          -6,
          -3,
          4
        ],
        [
          -6,
          -3,
          5
        ],
        [
          -6,
          -3,
          6
        ],
        [
          -6,
          -3,
          7
        ],
        [
          -5,
          -3,
          2
        ],
        [
          -5,
          -3,
          3
        ],
        [
          -5,
          -3,
          4
        ],
        [
          -5,
          -3,
          5
        ],
        [
          -5,
          -3,
          6
        ],
        [
          -5,
          -3,
          7
        ],
        [
          -4,
          -3,
          2
        ],
        [
          -4,
          -3,
          3
        ],
        [
          -4,
          -3,
          4
        ],
        [
          -4,
          -3,
          5
        ],
        [
          -4,
          -3,
          6
        ],
        [
          -4,
          -3,
          7
        ],
        [
          -4,
          -1,
          0
        ],
        [
          -3,
          -3,
          3
        ],
        [
          -3,
          -3,
          4
        ],
        [
          -3,
          -3,
          5
        ],
        [
          -3,
          -3,
          6
        ],
        [
          -3,
          -3,
          7
        ],
        [
          -2,
          -3,
          4
        ],
        [
          -2,
          -3,
          5
        ],
        [
          -2,
          -3,
          6
        ],
        [
          -2,
          -3,
          7
        ],
        [
          -1,
          -3,
          5
        ],
        [
          -1,
          -3,
          6
        ],
        [
          -1,
          -3,
          7
        ],
        [
          0,
          -3,
          6
        ],
        [
          0,
          -3,
          7
        ],
        [
          1,
          -3,
          7
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "2": 49,
        "3": 35,
        "4": 507,
        "5": 789,
        "6": 133,
        "7": 5
      },
      "source_index": 1273,
      "task_index": 30,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 1803,
      "coordinates": [
        [
          -4,
          -7,
          0
        ],
        [
          0,
          -6,
          0
        ],
        [
          -2,
          -8,
          0
        ],
        [
          -4,
          -9,
          0
        ],
        [
          -1,
          -5,
          0
        ],
        [
          4,
          -4,
          1
        ],
        [
          4,
          -2,
          1
        ],
        [
          -5,
          -9,
          1
        ],
        [
          -3,
          -8,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 262.1224801540375,
      "minimizing_points": [
        [
          0,
          -5,
          0
        ],
        [
          1,
          -4,
          0
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 114,
        "11": 515,
        "12": 202,
        "13": 273,
        "14": 136,
        "15": 37,
        "16": 17,
        "2": 2,
        "3": 5,
        "4": 5,
        "5": 9,
        "6": 55,
        "7": 128,
        "8": 167,
        "9": 138
      },
      "source_index": 1361,
      "task_index": 31,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 1480,
      "coordinates": [
        [
          2,
          -1,
          0
        ],
        [
          6,
          -2,
          0
        ],
        [
          2,
          -4,
          0
        ],
        [
          1,
          -3,
          0
        ],
        [
          4,
          -1,
          0
        ],
        [
          7,
          -1,
          1
        ],
        [
          9,
          1,
          1
        ],
        [
          -1,
          -6,
          1
        ],
        [
          -1,
          -7,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 221.40843105316162,
      "minimizing_points": [
        [
          1,
          -4,
          0
        ],
        [
          1,
          -2,
          0
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 7,
        "11": 43,
        "12": 44,
        "13": 113,
        "14": 184,
        "15": 97,
        "16": 128,
        "17": 187,
        "18": 173,
        "19": 157,
        "2": 2,
        "20": 98,
        "21": 135,
        "22": 68,
        "23": 16,
        "3": 1,
        "5": 4,
        "6": 6,
        "7": 5,
        "8": 4,
        "9": 8
      },
      "source_index": 1390,
      "task_index": 32,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 1091,
      "coordinates": [
        [
          -9,
          -8,
          0
        ],
        [
          2,
          1,
          0
        ],
        [
          -6,
          -7,
          0
        ],
        [
          -6,
          -4,
          0
        ],
        [
          2,
          2,
          0
        ],
        [
          -7,
          -8,
          1
        ],
        [
          1,
          -4,
          1
        ],
        [
          -9,
          -7,
          1
        ],
        [
          -10,
          -8,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 257.85810565948486,
      "minimizing_points": [
        [
          -10,
          -9,
          1
        ]
      ],
      "minimum_radon_count": 4,
      "radon_count_histogram": {
        "10": 12,
        "11": 16,
        "12": 19,
        "13": 40,
        "14": 65,
        "15": 54,
        "16": 77,
        "17": 89,
        "18": 103,
        "19": 43,
        "20": 72,
        "21": 107,
        "22": 134,
        "23": 90,
        "24": 69,
        "25": 34,
        "26": 24,
        "4": 1,
        "6": 4,
        "7": 5,
        "8": 17,
        "9": 16
      },
      "source_index": 1409,
      "task_index": 33,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 1375,
      "coordinates": [
        [
          -3,
          -10,
          0
        ],
        [
          -2,
          -6,
          0
        ],
        [
          -2,
          -9,
          0
        ],
        [
          -5,
          -10,
          0
        ],
        [
          -4,
          -6,
          0
        ],
        [
          -2,
          -8,
          1
        ],
        [
          -1,
          -7,
          1
        ],
        [
          -6,
          -9,
          1
        ],
        [
          -6,
          -10,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 153.58896446228027,
      "minimizing_points": [
        [
          -5,
          -10,
          1
        ],
        [
          -1,
          -6,
          1
        ]
      ],
      "minimum_radon_count": 3,
      "radon_count_histogram": {
        "10": 237,
        "11": 277,
        "12": 245,
        "13": 43,
        "14": 6,
        "3": 2,
        "4": 14,
        "5": 33,
        "6": 34,
        "7": 79,
        "8": 217,
        "9": 188
      },
      "source_index": 1422,
      "task_index": 34,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 2363,
      "coordinates": [
        [
          0,
          -7,
          0
        ],
        [
          4,
          -6,
          0
        ],
        [
          3,
          -8,
          0
        ],
        [
          -1,
          -9,
          0
        ],
        [
          3,
          -6,
          0
        ],
        [
          7,
          -5,
          1
        ],
        [
          8,
          -4,
          1
        ],
        [
          0,
          -9,
          1
        ],
        [
          2,
          -9,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 383.4655725955963,
      "minimizing_points": [
        [
          -2,
          -9,
          0
        ],
        [
          -1,
          -10,
          0
        ],
        [
          0,
          -9,
          0
        ],
        [
          4,
          -7,
          0
        ],
        [
          5,
          -7,
          0
        ],
        [
          6,
          -7,
          0
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 169,
        "11": 97,
        "12": 164,
        "13": 153,
        "14": 66,
        "15": 116,
        "16": 135,
        "17": 86,
        "18": 145,
        "19": 270,
        "2": 6,
        "20": 275,
        "21": 151,
        "22": 112,
        "23": 54,
        "24": 40,
        "25": 27,
        "26": 29,
        "27": 9,
        "28": 6,
        "29": 2,
        "3": 8,
        "4": 6,
        "5": 9,
        "6": 11,
        "7": 30,
        "8": 58,
        "9": 129
      },
      "source_index": 1513,
      "task_index": 35,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 1844,
      "coordinates": [
        [
          -3,
          -9,
          0
        ],
        [
          2,
          -7,
          0
        ],
        [
          1,
          -9,
          0
        ],
        [
          -2,
          -8,
          0
        ],
        [
          1,
          -6,
          0
        ],
        [
          5,
          -6,
          1
        ],
        [
          6,
          -5,
          1
        ],
        [
          -2,
          -8,
          1
        ],
        [
          -1,
          -8,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 239.23429083824158,
      "minimizing_points": [
        [
          -3,
          -10,
          0
        ],
        [
          2,
          -8,
          0
        ],
        [
          2,
          -6,
          0
        ],
        [
          3,
          -7,
          1
        ]
      ],
      "minimum_radon_count": 3,
      "radon_count_histogram": {
        "10": 148,
        "11": 108,
        "12": 216,
        "13": 543,
        "14": 200,
        "15": 102,
        "16": 56,
        "17": 76,
        "18": 8,
        "3": 4,
        "4": 5,
        "5": 5,
        "6": 49,
        "7": 74,
        "8": 87,
        "9": 163
      },
      "source_index": 1525,
      "task_index": 36,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 2187,
      "coordinates": [
        [
          2,
          -7,
          0
        ],
        [
          7,
          -5,
          0
        ],
        [
          4,
          -8,
          0
        ],
        [
          2,
          -8,
          0
        ],
        [
          6,
          -5,
          0
        ],
        [
          8,
          -4,
          1
        ],
        [
          9,
          -3,
          1
        ],
        [
          1,
          -8,
          1
        ],
        [
          3,
          -8,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 304.08193373680115,
      "minimizing_points": [
        [
          3,
          -6,
          0
        ],
        [
          7,
          -6,
          0
        ],
        [
          8,
          -3,
          1
        ]
      ],
      "minimum_radon_count": 3,
      "radon_count_histogram": {
        "10": 205,
        "11": 69,
        "12": 154,
        "13": 465,
        "14": 242,
        "15": 99,
        "16": 102,
        "17": 62,
        "18": 43,
        "19": 10,
        "3": 3,
        "4": 25,
        "5": 101,
        "6": 62,
        "7": 161,
        "8": 233,
        "9": 151
      },
      "source_index": 1565,
      "task_index": 37,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 2394,
      "coordinates": [
        [
          2,
          -10,
          0
        ],
        [
          5,
          -5,
          0
        ],
        [
          3,
          -9,
          0
        ],
        [
          2,
          -9,
          0
        ],
        [
          4,
          -5,
          0
        ],
        [
          5,
          -7,
          1
        ],
        [
          7,
          -5,
          1
        ],
        [
          1,
          -10,
          1
        ],
        [
          0,
          -10,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 321.98230934143066,
      "minimizing_points": [
        [
          3,
          -6,
          0
        ],
        [
          5,
          -6,
          0
        ],
        [
          5,
          -4,
          0
        ],
        [
          6,
          -2,
          0
        ],
        [
          7,
          0,
          0
        ],
        [
          8,
          2,
          0
        ],
        [
          9,
          4,
          0
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 161,
        "11": 257,
        "12": 131,
        "13": 193,
        "14": 200,
        "15": 479,
        "16": 106,
        "17": 43,
        "18": 34,
        "19": 70,
        "2": 7,
        "20": 4,
        "21": 1,
        "4": 4,
        "5": 11,
        "6": 68,
        "7": 173,
        "8": 207,
        "9": 245
      },
      "source_index": 1567,
      "task_index": 38,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 1305,
      "coordinates": [
        [
          1,
          -3,
          0
        ],
        [
          5,
          -2,
          0
        ],
        [
          4,
          -4,
          0
        ],
        [
          0,
          -5,
          0
        ],
        [
          4,
          -2,
          0
        ],
        [
          8,
          0,
          1
        ],
        [
          9,
          0,
          1
        ],
        [
          0,
          -5,
          1
        ],
        [
          2,
          -5,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 156.5221574306488,
      "minimizing_points": [
        [
          -1,
          -5,
          0
        ],
        [
          0,
          -6,
          0
        ],
        [
          1,
          -5,
          0
        ],
        [
          5,
          -3,
          0
        ],
        [
          6,
          -3,
          0
        ],
        [
          7,
          -3,
          0
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 106,
        "11": 90,
        "12": 198,
        "13": 148,
        "14": 135,
        "15": 91,
        "16": 38,
        "2": 6,
        "3": 10,
        "4": 5,
        "5": 13,
        "6": 53,
        "7": 60,
        "8": 124,
        "9": 228
      },
      "source_index": 1629,
      "task_index": 39,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 1900,
      "coordinates": [
        [
          0,
          -3,
          0
        ],
        [
          3,
          -4,
          0
        ],
        [
          1,
          -5,
          0
        ],
        [
          -1,
          -5,
          0
        ],
        [
          2,
          -3,
          0
        ],
        [
          8,
          -1,
          1
        ],
        [
          8,
          1,
          1
        ],
        [
          -1,
          -6,
          1
        ],
        [
          1,
          -5,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 268.6541950702667,
      "minimizing_points": [
        [
          -10,
          -4,
          0
        ],
        [
          -9,
          -4,
          0
        ],
        [
          -8,
          -4,
          0
        ],
        [
          -7,
          -4,
          0
        ],
        [
          -6,
          -4,
          0
        ],
        [
          -5,
          -4,
          0
        ],
        [
          -4,
          -4,
          0
        ],
        [
          -3,
          -4,
          0
        ],
        [
          -2,
          -4,
          0
        ],
        [
          -1,
          -4,
          0
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 85,
        "11": 192,
        "12": 215,
        "13": 155,
        "14": 147,
        "15": 434,
        "16": 149,
        "17": 68,
        "18": 26,
        "19": 7,
        "2": 10,
        "20": 13,
        "5": 10,
        "6": 17,
        "7": 38,
        "8": 115,
        "9": 219
      },
      "source_index": 1652,
      "task_index": 40,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 2339,
      "coordinates": [
        [
          -5,
          -8,
          0
        ],
        [
          -1,
          -7,
          0
        ],
        [
          -2,
          -9,
          0
        ],
        [
          -6,
          -10,
          0
        ],
        [
          -2,
          -7,
          0
        ],
        [
          2,
          -6,
          1
        ],
        [
          3,
          -5,
          1
        ],
        [
          -5,
          -10,
          1
        ],
        [
          -3,
          -10,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 343.6571395397186,
      "minimizing_points": [
        [
          -7,
          -10,
          0
        ],
        [
          -5,
          -10,
          0
        ],
        [
          -1,
          -8,
          0
        ],
        [
          0,
          -8,
          0
        ],
        [
          1,
          -8,
          0
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 179,
        "11": 127,
        "12": 154,
        "13": 70,
        "14": 284,
        "15": 363,
        "16": 296,
        "17": 131,
        "18": 62,
        "19": 69,
        "2": 5,
        "20": 27,
        "21": 46,
        "22": 25,
        "3": 5,
        "4": 4,
        "5": 9,
        "6": 16,
        "7": 63,
        "8": 179,
        "9": 225
      },
      "source_index": 1655,
      "task_index": 41,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 1659,
      "coordinates": [
        [
          -1,
          -5,
          0
        ],
        [
          2,
          -3,
          0
        ],
        [
          2,
          -4,
          0
        ],
        [
          -3,
          -5,
          0
        ],
        [
          0,
          -3,
          0
        ],
        [
          2,
          -4,
          1
        ],
        [
          3,
          -3,
          1
        ],
        [
          -4,
          -5,
          1
        ],
        [
          -2,
          -5,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 148.259503364563,
      "minimizing_points": [
        [
          -10,
          -4,
          0
        ],
        [
          -9,
          -4,
          0
        ],
        [
          -8,
          -4,
          0
        ],
        [
          -7,
          -4,
          0
        ],
        [
          -6,
          -4,
          0
        ],
        [
          -5,
          -4,
          0
        ],
        [
          -4,
          -4,
          0
        ],
        [
          -3,
          -4,
          0
        ],
        [
          -2,
          -4,
          0
        ],
        [
          -1,
          -4,
          2
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 98,
        "11": 3,
        "2": 10,
        "3": 71,
        "4": 31,
        "5": 101,
        "6": 265,
        "7": 228,
        "8": 495,
        "9": 357
      },
      "source_index": 1682,
      "task_index": 42,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 1980,
      "coordinates": [
        [
          -6,
          -8,
          0
        ],
        [
          -1,
          -7,
          0
        ],
        [
          -4,
          -9,
          0
        ],
        [
          -7,
          -10,
          0
        ],
        [
          -3,
          -7,
          0
        ],
        [
          2,
          -6,
          1
        ],
        [
          1,
          -5,
          1
        ],
        [
          -7,
          -10,
          1
        ],
        [
          -5,
          -10,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 310.6500973701477,
      "minimizing_points": [
        [
          -6,
          -10,
          0
        ],
        [
          -2,
          -8,
          0
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 96,
        "11": 86,
        "12": 86,
        "13": 154,
        "14": 80,
        "15": 45,
        "16": 251,
        "17": 61,
        "18": 140,
        "19": 63,
        "2": 2,
        "20": 3,
        "4": 5,
        "5": 19,
        "6": 58,
        "7": 231,
        "8": 377,
        "9": 223
      },
      "source_index": 1754,
      "task_index": 43,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 1754,
      "coordinates": [
        [
          1,
          -5,
          0
        ],
        [
          4,
          -3,
          0
        ],
        [
          4,
          -4,
          0
        ],
        [
          -1,
          -5,
          0
        ],
        [
          2,
          -3,
          0
        ],
        [
          4,
          -4,
          1
        ],
        [
          5,
          -3,
          1
        ],
        [
          -2,
          -5,
          1
        ],
        [
          0,
          -5,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 167.19236397743225,
      "minimizing_points": [
        [
          -10,
          -4,
          0
        ],
        [
          -9,
          -4,
          0
        ],
        [
          -8,
          -4,
          0
        ],
        [
          -7,
          -4,
          0
        ],
        [
          -6,
          -4,
          0
        ],
        [
          -5,
          -4,
          0
        ],
        [
          -4,
          -4,
          0
        ],
        [
          -3,
          -4,
          0
        ],
        [
          -2,
          -4,
          0
        ],
        [
          -1,
          -4,
          0
        ],
        [
          0,
          -4,
          0
        ],
        [
          1,
          -4,
          2
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 26,
        "11": 4,
        "2": 12,
        "3": 61,
        "4": 54,
        "5": 106,
        "6": 246,
        "7": 180,
        "8": 749,
        "9": 316
      },
      "source_index": 1777,
      "task_index": 44,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 1700,
      "coordinates": [
        [
          -2,
          -7,
          0
        ],
        [
          1,
          -2,
          0
        ],
        [
          -1,
          -6,
          0
        ],
        [
          -2,
          -6,
          0
        ],
        [
          0,
          -2,
          0
        ],
        [
          1,
          -4,
          1
        ],
        [
          3,
          -2,
          1
        ],
        [
          -3,
          -7,
          1
        ],
        [
          -4,
          -7,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 164.38233971595764,
      "minimizing_points": [
        [
          -1,
          -3,
          0
        ],
        [
          1,
          -3,
          0
        ],
        [
          1,
          -1,
          0
        ],
        [
          2,
          1,
          0
        ],
        [
          3,
          3,
          0
        ],
        [
          4,
          5,
          0
        ],
        [
          5,
          7,
          0
        ],
        [
          6,
          9,
          0
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 45,
        "11": 9,
        "12": 3,
        "2": 8,
        "4": 16,
        "5": 70,
        "6": 215,
        "7": 495,
        "8": 588,
        "9": 251
      },
      "source_index": 1778,
      "task_index": 45,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 2432,
      "coordinates": [
        [
          1,
          -3,
          0
        ],
        [
          5,
          -4,
          0
        ],
        [
          1,
          -6,
          0
        ],
        [
          0,
          -5,
          0
        ],
        [
          3,
          -3,
          0
        ],
        [
          6,
          -4,
          1
        ],
        [
          8,
          0,
          1
        ],
        [
          -2,
          -9,
          1
        ],
        [
          -3,
          -9,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 502.52715969085693,
      "minimizing_points": [
        [
          0,
          -6,
          0
        ],
        [
          0,
          -4,
          0
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 55,
        "11": 35,
        "12": 57,
        "13": 96,
        "14": 226,
        "15": 308,
        "16": 151,
        "17": 119,
        "18": 132,
        "19": 294,
        "2": 2,
        "20": 263,
        "21": 218,
        "22": 118,
        "23": 124,
        "24": 102,
        "25": 57,
        "26": 31,
        "27": 5,
        "3": 1,
        "5": 4,
        "6": 1,
        "7": 5,
        "8": 14,
        "9": 14
      },
      "source_index": 1836,
      "task_index": 46,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 1480,
      "coordinates": [
        [
          3,
          -6,
          0
        ],
        [
          7,
          -5,
          0
        ],
        [
          5,
          -10,
          0
        ],
        [
          4,
          -9,
          0
        ],
        [
          6,
          -4,
          0
        ],
        [
          7,
          -3,
          1
        ],
        [
          7,
          -2,
          1
        ],
        [
          2,
          -10,
          1
        ],
        [
          3,
          -9,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 213.42847514152527,
      "minimizing_points": [
        [
          5,
          -4,
          0
        ],
        [
          6,
          -5,
          1
        ],
        [
          7,
          -4,
          0
        ]
      ],
      "minimum_radon_count": 3,
      "radon_count_histogram": {
        "10": 36,
        "11": 69,
        "12": 158,
        "13": 132,
        "14": 171,
        "15": 148,
        "16": 90,
        "17": 139,
        "18": 268,
        "19": 156,
        "20": 41,
        "21": 18,
        "22": 1,
        "3": 3,
        "4": 4,
        "5": 6,
        "6": 13,
        "7": 4,
        "8": 5,
        "9": 18
      },
      "source_index": 1919,
      "task_index": 47,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 1395,
      "coordinates": [
        [
          0,
          -6,
          0
        ],
        [
          8,
          -1,
          0
        ],
        [
          5,
          -5,
          0
        ],
        [
          0,
          -4,
          0
        ],
        [
          5,
          -2,
          0
        ],
        [
          8,
          -3,
          1
        ],
        [
          9,
          -2,
          1
        ],
        [
          1,
          -5,
          1
        ],
        [
          2,
          -5,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 228.3670792579651,
      "minimizing_points": [
        [
          6,
          -4,
          1
        ]
      ],
      "minimum_radon_count": 3,
      "radon_count_histogram": {
        "10": 12,
        "11": 16,
        "12": 47,
        "13": 45,
        "14": 71,
        "15": 127,
        "16": 264,
        "17": 295,
        "18": 156,
        "19": 122,
        "20": 78,
        "21": 49,
        "22": 32,
        "23": 26,
        "24": 1,
        "3": 1,
        "4": 2,
        "5": 4,
        "6": 11,
        "7": 13,
        "8": 11,
        "9": 12
      },
      "source_index": 1972,
      "task_index": 48,
      "tested_candidates": 3190
    },
    {
      "bounds": [
        [
          -10,
          9
        ],
        [
          -10,
          9
        ],
        [
          0,
          7
        ]
      ],
      "convex_position_candidates": 1716,
      "coordinates": [
        [
          0,
          -9,
          0
        ],
        [
          2,
          -6,
          0
        ],
        [
          1,
          -8,
          0
        ],
        [
          -2,
          -9,
          0
        ],
        [
          -1,
          -6,
          0
        ],
        [
          0,
          -8,
          1
        ],
        [
          3,
          -6,
          1
        ],
        [
          -4,
          -9,
          1
        ],
        [
          -4,
          -10,
          1
        ],
        [
          0,
          0,
          3
        ]
      ],
      "elapsed_seconds": 217.68057942390442,
      "minimizing_points": [
        [
          -2,
          -10,
          0
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 140,
        "11": 210,
        "12": 288,
        "13": 198,
        "14": 283,
        "15": 50,
        "16": 11,
        "2": 1,
        "3": 4,
        "4": 15,
        "5": 71,
        "6": 47,
        "7": 68,
        "8": 169,
        "9": 161
      },
      "source_index": 1986,
      "task_index": 49,
      "tested_candidates": 3190
    }
  ],
  "target_size": 11,
  "tested_candidates": 159500
}


==> anc/supplementary_bundle/data/exhaustive_search/4d/results.json <==
{
  "convex_position_candidates": 173355,
  "dimension": 4,
  "elapsed_seconds": {
    "mean": 2146.2969140052796,
    "median": 1886.1538263559341,
    "sum": 107314.84570026398
  },
  "method": "exhaustive extension",
  "minimum_radon_count": 2,
  "per_seed_minimum_distribution": {
    "2": 40,
    "3": 9,
    "4": 1
  },
  "reported_seed_count": 50,
  "schema_version": 1,
  "seed_records": [
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 2262,
      "coordinates": [
        [
          4,
          12,
          1,
          2
        ],
        [
          9,
          15,
          1,
          2
        ],
        [
          8,
          13,
          1,
          2
        ],
        [
          4,
          13,
          1,
          2
        ],
        [
          8,
          15,
          1,
          2
        ],
        [
          12,
          15,
          2,
          2
        ],
        [
          13,
          16,
          2,
          2
        ],
        [
          5,
          13,
          2,
          2
        ],
        [
          6,
          13,
          2,
          2
        ],
        [
          9,
          18,
          4,
          2
        ],
        [
          9,
          3,
          1,
          3
        ],
        [
          14,
          6,
          1,
          3
        ],
        [
          13,
          4,
          1,
          3
        ],
        [
          9,
          4,
          1,
          3
        ],
        [
          13,
          6,
          1,
          3
        ],
        [
          17,
          6,
          2,
          3
        ],
        [
          18,
          7,
          2,
          3
        ],
        [
          10,
          4,
          2,
          3
        ],
        [
          11,
          4,
          2,
          3
        ],
        [
          12,
          12,
          4,
          3
        ]
      ],
      "elapsed_seconds": 1027.1916019916534,
      "minimizing_points": [
        [
          3,
          12,
          1,
          2
        ],
        [
          5,
          12,
          1,
          2
        ],
        [
          8,
          3,
          1,
          3
        ],
        [
          10,
          3,
          1,
          3
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 65,
        "11": 32,
        "12": 32,
        "13": 45,
        "14": 134,
        "15": 696,
        "16": 776,
        "17": 65,
        "18": 48,
        "19": 26,
        "2": 4,
        "20": 8,
        "3": 14,
        "4": 37,
        "5": 23,
        "6": 55,
        "7": 55,
        "8": 94,
        "9": 53
      },
      "source_index": 177,
      "task_index": 50,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 3302,
      "coordinates": [
        [
          8,
          5,
          0,
          0
        ],
        [
          11,
          4,
          0,
          0
        ],
        [
          9,
          3,
          0,
          0
        ],
        [
          7,
          3,
          0,
          0
        ],
        [
          10,
          5,
          0,
          0
        ],
        [
          16,
          7,
          1,
          0
        ],
        [
          16,
          9,
          1,
          0
        ],
        [
          7,
          2,
          1,
          0
        ],
        [
          9,
          3,
          1,
          0
        ],
        [
          10,
          9,
          3,
          0
        ],
        [
          5,
          6,
          0,
          1
        ],
        [
          9,
          7,
          0,
          1
        ],
        [
          6,
          5,
          0,
          1
        ],
        [
          4,
          5,
          0,
          1
        ],
        [
          8,
          8,
          0,
          1
        ],
        [
          13,
          9,
          1,
          1
        ],
        [
          13,
          11,
          1,
          1
        ],
        [
          4,
          4,
          1,
          1
        ],
        [
          6,
          5,
          1,
          1
        ],
        [
          7,
          13,
          3,
          1
        ]
      ],
      "elapsed_seconds": 1344.867033481598,
      "minimizing_points": [
        [
          0,
          4,
          0,
          0
        ],
        [
          1,
          4,
          0,
          0
        ],
        [
          2,
          4,
          0,
          0
        ],
        [
          3,
          4,
          0,
          0
        ],
        [
          4,
          4,
          0,
          0
        ],
        [
          4,
          4,
          0,
          1
        ],
        [
          5,
          4,
          0,
          0
        ],
        [
          6,
          4,
          0,
          0
        ],
        [
          7,
          4,
          0,
          0
        ],
        [
          8,
          6,
          0,
          1
        ],
        [
          9,
          6,
          0,
          1
        ],
        [
          10,
          8,
          0,
          1
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 163,
        "11": 286,
        "12": 312,
        "13": 596,
        "14": 452,
        "15": 251,
        "16": 324,
        "17": 153,
        "18": 104,
        "19": 76,
        "2": 12,
        "20": 51,
        "21": 26,
        "22": 9,
        "23": 5,
        "24": 2,
        "25": 1,
        "3": 8,
        "4": 3,
        "5": 35,
        "6": 75,
        "7": 99,
        "8": 128,
        "9": 131
      },
      "source_index": 193,
      "task_index": 51,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 7582,
      "coordinates": [
        [
          11,
          1,
          0,
          3
        ],
        [
          15,
          4,
          0,
          3
        ],
        [
          15,
          2,
          0,
          3
        ],
        [
          10,
          1,
          0,
          3
        ],
        [
          12,
          3,
          0,
          3
        ],
        [
          14,
          2,
          1,
          3
        ],
        [
          17,
          4,
          1,
          3
        ],
        [
          10,
          1,
          1,
          3
        ],
        [
          12,
          1,
          1,
          3
        ],
        [
          19,
          15,
          3,
          3
        ],
        [
          11,
          8,
          1,
          4
        ],
        [
          15,
          11,
          1,
          4
        ],
        [
          15,
          9,
          1,
          4
        ],
        [
          10,
          8,
          1,
          4
        ],
        [
          12,
          10,
          1,
          4
        ],
        [
          14,
          9,
          2,
          4
        ],
        [
          17,
          11,
          2,
          4
        ],
        [
          10,
          8,
          2,
          4
        ],
        [
          10,
          7,
          2,
          4
        ],
        [
          14,
          17,
          4,
          4
        ]
      ],
      "elapsed_seconds": 4111.443243741989,
      "minimizing_points": [
        [
          10,
          2,
          0,
          3
        ],
        [
          10,
          9,
          1,
          4
        ],
        [
          14,
          4,
          0,
          3
        ],
        [
          14,
          11,
          1,
          4
        ],
        [
          16,
          4,
          0,
          3
        ],
        [
          16,
          11,
          1,
          4
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 235,
        "11": 239,
        "12": 447,
        "13": 930,
        "14": 2176,
        "15": 1182,
        "16": 772,
        "17": 523,
        "18": 287,
        "19": 257,
        "2": 6,
        "20": 110,
        "21": 51,
        "22": 24,
        "3": 5,
        "4": 23,
        "5": 29,
        "6": 118,
        "7": 47,
        "8": 55,
        "9": 66
      },
      "source_index": 229,
      "task_index": 52,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 2047,
      "coordinates": [
        [
          3,
          5,
          0,
          3
        ],
        [
          7,
          8,
          0,
          3
        ],
        [
          5,
          5,
          0,
          3
        ],
        [
          2,
          6,
          0,
          3
        ],
        [
          7,
          11,
          0,
          3
        ],
        [
          7,
          7,
          1,
          3
        ],
        [
          14,
          11,
          1,
          3
        ],
        [
          3,
          6,
          1,
          3
        ],
        [
          5,
          6,
          1,
          3
        ],
        [
          7,
          19,
          3,
          3
        ],
        [
          12,
          8,
          0,
          4
        ],
        [
          15,
          7,
          0,
          4
        ],
        [
          13,
          6,
          0,
          4
        ],
        [
          12,
          6,
          0,
          4
        ],
        [
          14,
          9,
          0,
          4
        ],
        [
          14,
          8,
          1,
          4
        ],
        [
          16,
          12,
          1,
          4
        ],
        [
          8,
          1,
          1,
          4
        ],
        [
          9,
          2,
          1,
          4
        ],
        [
          4,
          17,
          3,
          4
        ]
      ],
      "elapsed_seconds": 1257.0681366920471,
      "minimizing_points": [
        [
          11,
          7,
          0,
          4
        ],
        [
          13,
          9,
          0,
          4
        ],
        [
          13,
          10,
          0,
          4
        ],
        [
          15,
          9,
          0,
          4
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 94,
        "11": 141,
        "12": 133,
        "13": 153,
        "14": 140,
        "15": 111,
        "16": 106,
        "17": 112,
        "18": 103,
        "19": 112,
        "2": 4,
        "20": 72,
        "21": 57,
        "22": 50,
        "23": 82,
        "24": 46,
        "25": 67,
        "26": 38,
        "27": 152,
        "28": 32,
        "29": 28,
        "3": 9,
        "30": 11,
        "31": 14,
        "32": 13,
        "33": 12,
        "34": 1,
        "4": 2,
        "5": 9,
        "6": 7,
        "7": 18,
        "8": 54,
        "9": 64
      },
      "source_index": 286,
      "task_index": 53,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 1238,
      "coordinates": [
        [
          2,
          6,
          1,
          0
        ],
        [
          5,
          5,
          1,
          0
        ],
        [
          3,
          4,
          1,
          0
        ],
        [
          1,
          4,
          1,
          0
        ],
        [
          4,
          6,
          1,
          0
        ],
        [
          10,
          8,
          2,
          0
        ],
        [
          10,
          10,
          2,
          0
        ],
        [
          1,
          3,
          2,
          0
        ],
        [
          3,
          4,
          2,
          0
        ],
        [
          7,
          17,
          4,
          0
        ],
        [
          8,
          8,
          0,
          1
        ],
        [
          19,
          17,
          0,
          1
        ],
        [
          12,
          9,
          0,
          1
        ],
        [
          12,
          12,
          0,
          1
        ],
        [
          18,
          17,
          0,
          1
        ],
        [
          11,
          9,
          1,
          1
        ],
        [
          16,
          12,
          1,
          1
        ],
        [
          7,
          8,
          1,
          1
        ],
        [
          7,
          7,
          1,
          1
        ],
        [
          6,
          18,
          3,
          1
        ]
      ],
      "elapsed_seconds": 757.779173374176,
      "minimizing_points": [
        [
          0,
          5,
          1,
          0
        ],
        [
          1,
          5,
          1,
          0
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 93,
        "11": 73,
        "12": 65,
        "13": 102,
        "14": 47,
        "15": 42,
        "16": 50,
        "17": 32,
        "18": 114,
        "19": 108,
        "2": 2,
        "20": 34,
        "21": 68,
        "22": 65,
        "23": 42,
        "24": 57,
        "25": 42,
        "26": 27,
        "27": 13,
        "28": 6,
        "29": 5,
        "30": 4,
        "31": 5,
        "32": 3,
        "33": 2,
        "35": 1,
        "5": 4,
        "6": 10,
        "7": 31,
        "8": 45,
        "9": 46
      },
      "source_index": 290,
      "task_index": 54,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 1713,
      "coordinates": [
        [
          9,
          3,
          1,
          0
        ],
        [
          12,
          5,
          1,
          0
        ],
        [
          12,
          4,
          1,
          0
        ],
        [
          7,
          3,
          1,
          0
        ],
        [
          10,
          5,
          1,
          0
        ],
        [
          12,
          4,
          2,
          0
        ],
        [
          13,
          5,
          2,
          0
        ],
        [
          6,
          3,
          2,
          0
        ],
        [
          8,
          3,
          2,
          0
        ],
        [
          9,
          10,
          4,
          0
        ],
        [
          4,
          11,
          1,
          1
        ],
        [
          8,
          10,
          1,
          1
        ],
        [
          4,
          8,
          1,
          1
        ],
        [
          3,
          9,
          1,
          1
        ],
        [
          6,
          11,
          1,
          1
        ],
        [
          9,
          10,
          2,
          1
        ],
        [
          11,
          14,
          2,
          1
        ],
        [
          1,
          5,
          2,
          1
        ],
        [
          0,
          5,
          2,
          1
        ],
        [
          2,
          19,
          4,
          1
        ]
      ],
      "elapsed_seconds": 818.2373144626617,
      "minimizing_points": [
        [
          0,
          4,
          1,
          0
        ],
        [
          1,
          4,
          1,
          0
        ],
        [
          2,
          4,
          1,
          0
        ],
        [
          3,
          4,
          1,
          0
        ],
        [
          3,
          8,
          1,
          1
        ],
        [
          3,
          10,
          1,
          1
        ],
        [
          4,
          4,
          1,
          0
        ],
        [
          5,
          4,
          1,
          0
        ],
        [
          6,
          4,
          1,
          0
        ],
        [
          7,
          4,
          1,
          0
        ],
        [
          8,
          4,
          1,
          0
        ],
        [
          9,
          4,
          3,
          0
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 404,
        "11": 216,
        "12": 64,
        "13": 51,
        "14": 55,
        "15": 30,
        "16": 31,
        "17": 37,
        "18": 86,
        "19": 86,
        "2": 12,
        "20": 75,
        "21": 38,
        "22": 35,
        "23": 21,
        "24": 10,
        "25": 19,
        "26": 15,
        "27": 16,
        "28": 25,
        "29": 5,
        "3": 18,
        "30": 17,
        "32": 5,
        "33": 6,
        "34": 1,
        "35": 1,
        "4": 25,
        "5": 23,
        "6": 34,
        "7": 34,
        "8": 101,
        "9": 117
      },
      "source_index": 297,
      "task_index": 55,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 1607,
      "coordinates": [
        [
          8,
          5,
          0,
          0
        ],
        [
          13,
          4,
          0,
          0
        ],
        [
          11,
          2,
          0,
          0
        ],
        [
          10,
          2,
          0,
          0
        ],
        [
          12,
          5,
          0,
          0
        ],
        [
          11,
          6,
          1,
          0
        ],
        [
          11,
          8,
          1,
          0
        ],
        [
          7,
          1,
          1,
          0
        ],
        [
          8,
          0,
          1,
          0
        ],
        [
          1,
          6,
          3,
          0
        ],
        [
          5,
          5,
          1,
          1
        ],
        [
          9,
          6,
          1,
          1
        ],
        [
          7,
          4,
          1,
          1
        ],
        [
          5,
          3,
          1,
          1
        ],
        [
          8,
          7,
          1,
          1
        ],
        [
          13,
          8,
          2,
          1
        ],
        [
          13,
          10,
          2,
          1
        ],
        [
          4,
          3,
          2,
          1
        ],
        [
          6,
          4,
          2,
          1
        ],
        [
          8,
          17,
          4,
          1
        ]
      ],
      "elapsed_seconds": 741.6136257648468,
      "minimizing_points": [
        [
          9,
          7,
          1,
          1
        ],
        [
          10,
          8,
          1,
          1
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 148,
        "11": 43,
        "12": 47,
        "13": 65,
        "14": 141,
        "15": 58,
        "16": 39,
        "17": 38,
        "18": 36,
        "19": 46,
        "2": 2,
        "20": 81,
        "21": 91,
        "22": 105,
        "23": 93,
        "24": 116,
        "25": 50,
        "26": 9,
        "27": 4,
        "28": 1,
        "3": 5,
        "4": 12,
        "5": 16,
        "6": 39,
        "7": 78,
        "8": 117,
        "9": 127
      },
      "source_index": 485,
      "task_index": 56,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 4543,
      "coordinates": [
        [
          11,
          10,
          1,
          1
        ],
        [
          15,
          12,
          1,
          1
        ],
        [
          15,
          8,
          1,
          1
        ],
        [
          12,
          8,
          1,
          1
        ],
        [
          14,
          13,
          1,
          1
        ],
        [
          16,
          12,
          2,
          1
        ],
        [
          15,
          16,
          2,
          1
        ],
        [
          12,
          9,
          2,
          1
        ],
        [
          13,
          9,
          2,
          1
        ],
        [
          1,
          19,
          4,
          1
        ],
        [
          8,
          5,
          0,
          2
        ],
        [
          15,
          7,
          0,
          2
        ],
        [
          14,
          6,
          0,
          2
        ],
        [
          10,
          5,
          0,
          2
        ],
        [
          13,
          8,
          0,
          2
        ],
        [
          17,
          7,
          1,
          2
        ],
        [
          18,
          11,
          1,
          2
        ],
        [
          10,
          6,
          1,
          2
        ],
        [
          11,
          6,
          1,
          2
        ],
        [
          9,
          17,
          3,
          2
        ]
      ],
      "elapsed_seconds": 3052.4050636291504,
      "minimizing_points": [
        [
          0,
          6,
          0,
          2
        ],
        [
          1,
          6,
          0,
          2
        ],
        [
          2,
          6,
          0,
          2
        ],
        [
          3,
          6,
          0,
          2
        ],
        [
          4,
          6,
          0,
          2
        ],
        [
          5,
          6,
          0,
          2
        ],
        [
          6,
          6,
          0,
          2
        ],
        [
          7,
          6,
          0,
          2
        ],
        [
          8,
          6,
          0,
          2
        ],
        [
          9,
          6,
          0,
          2
        ]
      ],
      "minimum_radon_count": 3,
      "radon_count_histogram": {
        "10": 79,
        "11": 72,
        "12": 59,
        "13": 90,
        "14": 110,
        "15": 113,
        "16": 235,
        "17": 193,
        "18": 412,
        "19": 369,
        "20": 272,
        "21": 221,
        "22": 312,
        "23": 321,
        "24": 277,
        "25": 243,
        "26": 147,
        "27": 123,
        "28": 85,
        "29": 103,
        "3": 10,
        "30": 78,
        "31": 70,
        "32": 45,
        "33": 32,
        "34": 43,
        "35": 31,
        "36": 14,
        "37": 5,
        "38": 1,
        "4": 6,
        "5": 83,
        "6": 50,
        "7": 70,
        "8": 95,
        "9": 74
      },
      "source_index": 530,
      "task_index": 57,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 4188,
      "coordinates": [
        [
          6,
          4,
          1,
          1
        ],
        [
          11,
          6,
          1,
          1
        ],
        [
          8,
          3,
          1,
          1
        ],
        [
          6,
          3,
          1,
          1
        ],
        [
          10,
          6,
          1,
          1
        ],
        [
          12,
          7,
          2,
          1
        ],
        [
          13,
          8,
          2,
          1
        ],
        [
          5,
          3,
          2,
          1
        ],
        [
          7,
          3,
          2,
          1
        ],
        [
          2,
          17,
          4,
          1
        ],
        [
          8,
          5,
          1,
          2
        ],
        [
          13,
          6,
          1,
          2
        ],
        [
          10,
          4,
          1,
          2
        ],
        [
          6,
          3,
          1,
          2
        ],
        [
          11,
          7,
          1,
          2
        ],
        [
          14,
          7,
          2,
          2
        ],
        [
          15,
          8,
          2,
          2
        ],
        [
          7,
          3,
          2,
          2
        ],
        [
          10,
          4,
          2,
          2
        ],
        [
          18,
          17,
          4,
          2
        ]
      ],
      "elapsed_seconds": 2254.89657664299,
      "minimizing_points": [
        [
          6,
          3,
          2,
          2
        ],
        [
          7,
          2,
          2,
          2
        ],
        [
          7,
          5,
          1,
          1
        ],
        [
          8,
          3,
          2,
          2
        ],
        [
          11,
          5,
          1,
          1
        ],
        [
          12,
          5,
          1,
          2
        ],
        [
          13,
          5,
          1,
          2
        ]
      ],
      "minimum_radon_count": 3,
      "radon_count_histogram": {
        "10": 132,
        "11": 219,
        "12": 115,
        "13": 162,
        "14": 909,
        "15": 835,
        "16": 453,
        "17": 314,
        "18": 82,
        "19": 69,
        "20": 69,
        "21": 43,
        "22": 58,
        "23": 49,
        "24": 48,
        "25": 109,
        "26": 22,
        "27": 89,
        "28": 19,
        "29": 10,
        "3": 7,
        "30": 8,
        "31": 5,
        "32": 5,
        "33": 2,
        "34": 1,
        "4": 41,
        "5": 41,
        "6": 48,
        "7": 102,
        "8": 49,
        "9": 73
      },
      "source_index": 537,
      "task_index": 58,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 2198,
      "coordinates": [
        [
          4,
          8,
          1,
          3
        ],
        [
          14,
          17,
          1,
          3
        ],
        [
          8,
          10,
          1,
          3
        ],
        [
          9,
          14,
          1,
          3
        ],
        [
          13,
          18,
          1,
          3
        ],
        [
          5,
          8,
          2,
          3
        ],
        [
          14,
          13,
          2,
          3
        ],
        [
          4,
          10,
          2,
          3
        ],
        [
          3,
          9,
          2,
          3
        ],
        [
          10,
          16,
          4,
          3
        ],
        [
          6,
          7,
          1,
          4
        ],
        [
          10,
          10,
          1,
          4
        ],
        [
          10,
          8,
          1,
          4
        ],
        [
          5,
          7,
          1,
          4
        ],
        [
          7,
          9,
          1,
          4
        ],
        [
          9,
          8,
          2,
          4
        ],
        [
          12,
          10,
          2,
          4
        ],
        [
          5,
          7,
          2,
          4
        ],
        [
          5,
          6,
          2,
          4
        ],
        [
          14,
          19,
          4,
          4
        ]
      ],
      "elapsed_seconds": 1181.1927089691162,
      "minimizing_points": [
        [
          5,
          8,
          1,
          4
        ],
        [
          9,
          10,
          1,
          4
        ],
        [
          11,
          10,
          1,
          4
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 48,
        "11": 80,
        "12": 69,
        "13": 65,
        "14": 83,
        "15": 52,
        "16": 49,
        "17": 42,
        "18": 51,
        "19": 57,
        "2": 3,
        "20": 59,
        "21": 54,
        "22": 58,
        "23": 68,
        "24": 57,
        "25": 63,
        "26": 76,
        "27": 61,
        "28": 73,
        "29": 100,
        "3": 2,
        "30": 74,
        "31": 107,
        "32": 147,
        "33": 86,
        "34": 75,
        "35": 99,
        "36": 66,
        "37": 35,
        "38": 8,
        "39": 1,
        "4": 13,
        "5": 21,
        "6": 30,
        "7": 27,
        "8": 51,
        "9": 88
      },
      "source_index": 592,
      "task_index": 59,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 4508,
      "coordinates": [
        [
          9,
          15,
          0,
          1
        ],
        [
          14,
          16,
          0,
          1
        ],
        [
          11,
          14,
          0,
          1
        ],
        [
          7,
          13,
          0,
          1
        ],
        [
          12,
          17,
          0,
          1
        ],
        [
          15,
          17,
          1,
          1
        ],
        [
          16,
          18,
          1,
          1
        ],
        [
          8,
          13,
          1,
          1
        ],
        [
          10,
          13,
          1,
          1
        ],
        [
          10,
          18,
          3,
          1
        ],
        [
          5,
          1,
          0,
          2
        ],
        [
          15,
          7,
          0,
          2
        ],
        [
          6,
          1,
          0,
          2
        ],
        [
          12,
          8,
          0,
          2
        ],
        [
          16,
          10,
          0,
          2
        ],
        [
          7,
          1,
          1,
          2
        ],
        [
          9,
          0,
          1,
          2
        ],
        [
          4,
          8,
          1,
          2
        ],
        [
          5,
          5,
          1,
          2
        ],
        [
          18,
          13,
          3,
          2
        ]
      ],
      "elapsed_seconds": 4046.165095090866,
      "minimizing_points": [
        [
          13,
          15,
          0,
          1
        ],
        [
          14,
          15,
          0,
          1
        ],
        [
          15,
          18,
          1,
          1
        ]
      ],
      "minimum_radon_count": 3,
      "radon_count_histogram": {
        "10": 41,
        "11": 87,
        "12": 109,
        "13": 35,
        "14": 18,
        "15": 10,
        "16": 7,
        "17": 10,
        "18": 14,
        "19": 3,
        "20": 4,
        "21": 1,
        "22": 13,
        "23": 17,
        "24": 21,
        "25": 19,
        "26": 18,
        "27": 29,
        "28": 49,
        "29": 82,
        "3": 3,
        "30": 98,
        "31": 135,
        "32": 109,
        "33": 267,
        "34": 348,
        "35": 228,
        "36": 441,
        "37": 402,
        "38": 333,
        "39": 358,
        "4": 12,
        "40": 246,
        "41": 276,
        "42": 153,
        "43": 165,
        "44": 74,
        "45": 55,
        "46": 50,
        "47": 18,
        "48": 17,
        "49": 5,
        "5": 13,
        "50": 4,
        "6": 5,
        "7": 15,
        "8": 41,
        "9": 50
      },
      "source_index": 610,
      "task_index": 60,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 3054,
      "coordinates": [
        [
          7,
          7,
          1,
          0
        ],
        [
          8,
          5,
          1,
          0
        ],
        [
          6,
          4,
          1,
          0
        ],
        [
          5,
          5,
          1,
          0
        ],
        [
          8,
          7,
          1,
          0
        ],
        [
          12,
          6,
          2,
          0
        ],
        [
          12,
          10,
          2,
          0
        ],
        [
          1,
          1,
          2,
          0
        ],
        [
          2,
          1,
          2,
          0
        ],
        [
          4,
          11,
          4,
          0
        ],
        [
          3,
          4,
          0,
          1
        ],
        [
          14,
          13,
          0,
          1
        ],
        [
          6,
          4,
          0,
          1
        ],
        [
          7,
          8,
          0,
          1
        ],
        [
          13,
          13,
          0,
          1
        ],
        [
          6,
          5,
          1,
          1
        ],
        [
          11,
          8,
          1,
          1
        ],
        [
          2,
          4,
          1,
          1
        ],
        [
          2,
          3,
          1,
          1
        ],
        [
          13,
          17,
          3,
          1
        ]
      ],
      "elapsed_seconds": 2104.5889661312103,
      "minimizing_points": [
        [
          5,
          4,
          1,
          0
        ],
        [
          7,
          4,
          1,
          0
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 65,
        "11": 76,
        "12": 77,
        "13": 83,
        "14": 82,
        "15": 116,
        "16": 110,
        "17": 125,
        "18": 173,
        "19": 221,
        "2": 2,
        "20": 341,
        "21": 187,
        "22": 148,
        "23": 65,
        "24": 87,
        "25": 81,
        "26": 61,
        "27": 94,
        "28": 100,
        "29": 101,
        "3": 2,
        "30": 87,
        "31": 96,
        "32": 107,
        "33": 68,
        "34": 47,
        "35": 62,
        "36": 51,
        "37": 17,
        "38": 10,
        "39": 12,
        "40": 3,
        "41": 3,
        "6": 2,
        "7": 14,
        "8": 27,
        "9": 51
      },
      "source_index": 638,
      "task_index": 61,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 1561,
      "coordinates": [
        [
          16,
          13,
          0,
          0
        ],
        [
          18,
          12,
          0,
          0
        ],
        [
          17,
          10,
          0,
          0
        ],
        [
          15,
          11,
          0,
          0
        ],
        [
          18,
          13,
          0,
          0
        ],
        [
          17,
          12,
          1,
          0
        ],
        [
          19,
          16,
          1,
          0
        ],
        [
          12,
          6,
          1,
          0
        ],
        [
          14,
          8,
          1,
          0
        ],
        [
          11,
          11,
          3,
          0
        ],
        [
          9,
          13,
          1,
          1
        ],
        [
          14,
          14,
          1,
          1
        ],
        [
          11,
          12,
          1,
          1
        ],
        [
          7,
          11,
          1,
          1
        ],
        [
          12,
          15,
          1,
          1
        ],
        [
          15,
          15,
          2,
          1
        ],
        [
          16,
          16,
          2,
          1
        ],
        [
          8,
          11,
          2,
          1
        ],
        [
          11,
          12,
          2,
          1
        ],
        [
          3,
          14,
          4,
          1
        ]
      ],
      "elapsed_seconds": 555.0037915706635,
      "minimizing_points": [
        [
          14,
          12,
          0,
          0
        ],
        [
          15,
          10,
          0,
          0
        ],
        [
          15,
          12,
          0,
          0
        ],
        [
          17,
          14,
          0,
          0
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 66,
        "11": 32,
        "12": 48,
        "13": 50,
        "14": 35,
        "15": 42,
        "16": 69,
        "17": 39,
        "18": 29,
        "19": 4,
        "2": 4,
        "20": 2,
        "3": 12,
        "4": 19,
        "5": 43,
        "6": 31,
        "7": 381,
        "8": 405,
        "9": 250
      },
      "source_index": 717,
      "task_index": 62,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 5686,
      "coordinates": [
        [
          9,
          6,
          1,
          1
        ],
        [
          13,
          9,
          1,
          1
        ],
        [
          10,
          6,
          1,
          1
        ],
        [
          8,
          7,
          1,
          1
        ],
        [
          13,
          13,
          1,
          1
        ],
        [
          12,
          8,
          2,
          1
        ],
        [
          19,
          12,
          2,
          1
        ],
        [
          8,
          7,
          2,
          1
        ],
        [
          10,
          7,
          2,
          1
        ],
        [
          2,
          19,
          4,
          1
        ],
        [
          9,
          5,
          0,
          2
        ],
        [
          14,
          6,
          0,
          2
        ],
        [
          11,
          4,
          0,
          2
        ],
        [
          7,
          3,
          0,
          2
        ],
        [
          12,
          7,
          0,
          2
        ],
        [
          15,
          7,
          1,
          2
        ],
        [
          16,
          8,
          1,
          2
        ],
        [
          8,
          3,
          1,
          2
        ],
        [
          10,
          3,
          1,
          2
        ],
        [
          18,
          14,
          3,
          2
        ]
      ],
      "elapsed_seconds": 4477.761186599731,
      "minimizing_points": [
        [
          13,
          5,
          0,
          2
        ]
      ],
      "minimum_radon_count": 3,
      "radon_count_histogram": {
        "10": 171,
        "11": 71,
        "12": 121,
        "13": 463,
        "14": 2739,
        "15": 689,
        "16": 234,
        "17": 156,
        "18": 116,
        "19": 98,
        "20": 48,
        "21": 58,
        "22": 43,
        "23": 42,
        "24": 56,
        "25": 46,
        "26": 30,
        "27": 18,
        "28": 11,
        "29": 8,
        "3": 1,
        "30": 1,
        "31": 2,
        "32": 3,
        "33": 3,
        "4": 15,
        "5": 30,
        "6": 56,
        "7": 122,
        "8": 135,
        "9": 100
      },
      "source_index": 723,
      "task_index": 63,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 3506,
      "coordinates": [
        [
          10,
          11,
          1,
          1
        ],
        [
          12,
          9,
          1,
          1
        ],
        [
          9,
          8,
          1,
          1
        ],
        [
          8,
          9,
          1,
          1
        ],
        [
          11,
          11,
          1,
          1
        ],
        [
          14,
          10,
          2,
          1
        ],
        [
          16,
          14,
          2,
          1
        ],
        [
          6,
          5,
          2,
          1
        ],
        [
          5,
          5,
          2,
          1
        ],
        [
          1,
          19,
          4,
          1
        ],
        [
          5,
          2,
          1,
          2
        ],
        [
          9,
          5,
          1,
          2
        ],
        [
          8,
          2,
          1,
          2
        ],
        [
          6,
          1,
          1,
          2
        ],
        [
          7,
          5,
          1,
          2
        ],
        [
          8,
          3,
          2,
          2
        ],
        [
          11,
          5,
          2,
          2
        ],
        [
          4,
          2,
          2,
          2
        ],
        [
          4,
          1,
          2,
          2
        ],
        [
          8,
          10,
          4,
          2
        ]
      ],
      "elapsed_seconds": 2309.726821422577,
      "minimizing_points": [
        [
          5,
          1,
          1,
          2
        ],
        [
          7,
          1,
          1,
          2
        ],
        [
          8,
          8,
          1,
          1
        ],
        [
          10,
          8,
          1,
          1
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 540,
        "11": 250,
        "12": 785,
        "13": 68,
        "14": 346,
        "15": 127,
        "16": 103,
        "17": 160,
        "18": 147,
        "19": 83,
        "2": 4,
        "20": 65,
        "21": 38,
        "22": 46,
        "23": 46,
        "24": 36,
        "25": 29,
        "26": 46,
        "27": 23,
        "28": 31,
        "29": 32,
        "3": 3,
        "30": 16,
        "31": 35,
        "32": 19,
        "33": 57,
        "34": 15,
        "35": 10,
        "36": 10,
        "37": 3,
        "38": 6,
        "39": 2,
        "4": 28,
        "40": 3,
        "5": 17,
        "6": 20,
        "7": 69,
        "8": 75,
        "9": 113
      },
      "source_index": 790,
      "task_index": 64,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 3316,
      "coordinates": [
        [
          7,
          11,
          0,
          3
        ],
        [
          11,
          10,
          0,
          3
        ],
        [
          7,
          8,
          0,
          3
        ],
        [
          6,
          9,
          0,
          3
        ],
        [
          9,
          11,
          0,
          3
        ],
        [
          12,
          10,
          1,
          3
        ],
        [
          14,
          14,
          1,
          3
        ],
        [
          4,
          5,
          1,
          3
        ],
        [
          3,
          5,
          1,
          3
        ],
        [
          2,
          10,
          3,
          3
        ],
        [
          5,
          5,
          0,
          4
        ],
        [
          16,
          14,
          0,
          4
        ],
        [
          9,
          6,
          0,
          4
        ],
        [
          9,
          9,
          0,
          4
        ],
        [
          15,
          14,
          0,
          4
        ],
        [
          7,
          4,
          1,
          4
        ],
        [
          15,
          9,
          1,
          4
        ],
        [
          4,
          5,
          1,
          4
        ],
        [
          3,
          4,
          1,
          4
        ],
        [
          18,
          19,
          3,
          4
        ]
      ],
      "elapsed_seconds": 2402.228441476822,
      "minimizing_points": [
        [
          6,
          8,
          0,
          3
        ],
        [
          6,
          10,
          0,
          3
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 119,
        "11": 132,
        "12": 128,
        "13": 124,
        "14": 113,
        "15": 144,
        "16": 154,
        "17": 172,
        "18": 218,
        "19": 256,
        "2": 2,
        "20": 249,
        "21": 200,
        "22": 216,
        "23": 247,
        "24": 158,
        "25": 140,
        "26": 135,
        "27": 111,
        "28": 103,
        "29": 50,
        "3": 1,
        "30": 23,
        "31": 13,
        "32": 6,
        "5": 1,
        "6": 11,
        "7": 15,
        "8": 31,
        "9": 44
      },
      "source_index": 821,
      "task_index": 65,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 3441,
      "coordinates": [
        [
          10,
          7,
          0,
          0
        ],
        [
          15,
          6,
          0,
          0
        ],
        [
          15,
          5,
          0,
          0
        ],
        [
          12,
          4,
          0,
          0
        ],
        [
          14,
          7,
          0,
          0
        ],
        [
          13,
          8,
          1,
          0
        ],
        [
          13,
          10,
          1,
          0
        ],
        [
          9,
          3,
          1,
          0
        ],
        [
          10,
          2,
          1,
          0
        ],
        [
          5,
          17,
          3,
          0
        ],
        [
          7,
          8,
          0,
          1
        ],
        [
          11,
          7,
          0,
          1
        ],
        [
          8,
          6,
          0,
          1
        ],
        [
          6,
          6,
          0,
          1
        ],
        [
          9,
          8,
          0,
          1
        ],
        [
          13,
          9,
          1,
          1
        ],
        [
          14,
          11,
          1,
          1
        ],
        [
          5,
          4,
          1,
          1
        ],
        [
          6,
          4,
          1,
          1
        ],
        [
          5,
          8,
          3,
          1
        ]
      ],
      "elapsed_seconds": 1695.1415219306946,
      "minimizing_points": [
        [
          0,
          7,
          0,
          1
        ],
        [
          1,
          7,
          0,
          1
        ],
        [
          2,
          7,
          0,
          1
        ],
        [
          3,
          7,
          0,
          1
        ],
        [
          4,
          7,
          0,
          1
        ],
        [
          5,
          7,
          0,
          1
        ],
        [
          6,
          7,
          0,
          1
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 169,
        "11": 173,
        "12": 234,
        "13": 160,
        "14": 163,
        "15": 762,
        "16": 289,
        "17": 171,
        "18": 398,
        "19": 279,
        "2": 7,
        "20": 186,
        "21": 54,
        "22": 76,
        "23": 29,
        "3": 2,
        "4": 22,
        "5": 61,
        "6": 37,
        "7": 9,
        "8": 44,
        "9": 116
      },
      "source_index": 873,
      "task_index": 66,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 2522,
      "coordinates": [
        [
          14,
          6,
          1,
          0
        ],
        [
          18,
          9,
          1,
          0
        ],
        [
          16,
          7,
          1,
          0
        ],
        [
          12,
          6,
          1,
          0
        ],
        [
          15,
          8,
          1,
          0
        ],
        [
          17,
          7,
          2,
          0
        ],
        [
          19,
          8,
          2,
          0
        ],
        [
          12,
          6,
          2,
          0
        ],
        [
          14,
          6,
          2,
          0
        ],
        [
          15,
          17,
          4,
          0
        ],
        [
          10,
          6,
          1,
          1
        ],
        [
          13,
          8,
          1,
          1
        ],
        [
          13,
          7,
          1,
          1
        ],
        [
          8,
          6,
          1,
          1
        ],
        [
          11,
          8,
          1,
          1
        ],
        [
          13,
          7,
          2,
          1
        ],
        [
          14,
          8,
          2,
          1
        ],
        [
          7,
          6,
          2,
          1
        ],
        [
          9,
          6,
          2,
          1
        ],
        [
          4,
          14,
          4,
          1
        ]
      ],
      "elapsed_seconds": 980.062602519989,
      "minimizing_points": [
        [
          0,
          7,
          1,
          1
        ],
        [
          1,
          7,
          1,
          1
        ],
        [
          2,
          7,
          1,
          1
        ],
        [
          3,
          7,
          1,
          1
        ],
        [
          4,
          7,
          1,
          1
        ],
        [
          5,
          7,
          1,
          1
        ],
        [
          6,
          7,
          1,
          1
        ],
        [
          7,
          7,
          1,
          1
        ],
        [
          8,
          7,
          1,
          1
        ],
        [
          9,
          7,
          1,
          1
        ],
        [
          10,
          7,
          3,
          1
        ],
        [
          13,
          7,
          1,
          0
        ],
        [
          17,
          7,
          3,
          0
        ],
        [
          17,
          9,
          1,
          0
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 99,
        "11": 395,
        "12": 278,
        "13": 453,
        "14": 305,
        "15": 319,
        "16": 106,
        "17": 74,
        "18": 42,
        "19": 6,
        "2": 14,
        "20": 2,
        "3": 22,
        "4": 39,
        "5": 38,
        "6": 43,
        "7": 41,
        "8": 75,
        "9": 171
      },
      "source_index": 915,
      "task_index": 67,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 2888,
      "coordinates": [
        [
          9,
          7,
          1,
          2
        ],
        [
          12,
          6,
          1,
          2
        ],
        [
          10,
          5,
          1,
          2
        ],
        [
          8,
          5,
          1,
          2
        ],
        [
          12,
          8,
          1,
          2
        ],
        [
          17,
          9,
          2,
          2
        ],
        [
          17,
          11,
          2,
          2
        ],
        [
          8,
          4,
          2,
          2
        ],
        [
          10,
          5,
          2,
          2
        ],
        [
          2,
          6,
          4,
          2
        ],
        [
          2,
          3,
          1,
          3
        ],
        [
          14,
          8,
          1,
          3
        ],
        [
          8,
          3,
          1,
          3
        ],
        [
          11,
          10,
          1,
          3
        ],
        [
          15,
          11,
          1,
          3
        ],
        [
          7,
          4,
          2,
          3
        ],
        [
          14,
          3,
          2,
          3
        ],
        [
          3,
          7,
          2,
          3
        ],
        [
          4,
          6,
          2,
          3
        ],
        [
          11,
          18,
          4,
          3
        ]
      ],
      "elapsed_seconds": 2658.0110223293304,
      "minimizing_points": [
        [
          7,
          6,
          1,
          2
        ],
        [
          8,
          6,
          1,
          2
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 64,
        "11": 77,
        "12": 66,
        "13": 118,
        "14": 173,
        "15": 191,
        "16": 564,
        "17": 401,
        "18": 88,
        "19": 84,
        "2": 2,
        "20": 28,
        "21": 32,
        "22": 30,
        "23": 30,
        "24": 31,
        "25": 41,
        "26": 44,
        "27": 65,
        "28": 58,
        "29": 71,
        "3": 4,
        "30": 89,
        "31": 68,
        "32": 80,
        "33": 36,
        "34": 49,
        "35": 24,
        "36": 24,
        "37": 15,
        "38": 18,
        "39": 21,
        "4": 7,
        "40": 10,
        "41": 7,
        "42": 8,
        "43": 4,
        "44": 5,
        "45": 1,
        "5": 15,
        "6": 16,
        "7": 30,
        "8": 51,
        "9": 48
      },
      "source_index": 922,
      "task_index": 68,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 1889,
      "coordinates": [
        [
          4,
          1,
          1,
          0
        ],
        [
          15,
          10,
          1,
          0
        ],
        [
          8,
          2,
          1,
          0
        ],
        [
          8,
          5,
          1,
          0
        ],
        [
          14,
          10,
          1,
          0
        ],
        [
          6,
          0,
          2,
          0
        ],
        [
          14,
          5,
          2,
          0
        ],
        [
          3,
          1,
          2,
          0
        ],
        [
          2,
          0,
          2,
          0
        ],
        [
          17,
          15,
          4,
          0
        ],
        [
          2,
          3,
          1,
          1
        ],
        [
          10,
          8,
          1,
          1
        ],
        [
          7,
          4,
          1,
          1
        ],
        [
          2,
          5,
          1,
          1
        ],
        [
          7,
          7,
          1,
          1
        ],
        [
          10,
          6,
          2,
          1
        ],
        [
          11,
          7,
          2,
          1
        ],
        [
          3,
          4,
          2,
          1
        ],
        [
          4,
          4,
          2,
          1
        ],
        [
          12,
          15,
          4,
          1
        ]
      ],
      "elapsed_seconds": 1250.261981010437,
      "minimizing_points": [
        [
          8,
          5,
          2,
          1
        ]
      ],
      "minimum_radon_count": 3,
      "radon_count_histogram": {
        "10": 28,
        "11": 62,
        "12": 71,
        "13": 68,
        "14": 65,
        "15": 62,
        "16": 52,
        "17": 52,
        "18": 78,
        "19": 267,
        "20": 163,
        "21": 165,
        "22": 169,
        "23": 175,
        "24": 73,
        "25": 48,
        "26": 54,
        "27": 40,
        "28": 22,
        "29": 16,
        "3": 1,
        "30": 26,
        "4": 2,
        "5": 6,
        "6": 20,
        "7": 27,
        "8": 54,
        "9": 23
      },
      "source_index": 957,
      "task_index": 69,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 3960,
      "coordinates": [
        [
          14,
          10,
          1,
          1
        ],
        [
          15,
          13,
          1,
          1
        ],
        [
          16,
          11,
          1,
          1
        ],
        [
          13,
          10,
          1,
          1
        ],
        [
          13,
          12,
          1,
          1
        ],
        [
          15,
          11,
          2,
          1
        ],
        [
          18,
          13,
          2,
          1
        ],
        [
          11,
          10,
          2,
          1
        ],
        [
          11,
          9,
          2,
          1
        ],
        [
          13,
          16,
          4,
          1
        ],
        [
          4,
          4,
          0,
          2
        ],
        [
          12,
          9,
          0,
          2
        ],
        [
          9,
          5,
          0,
          2
        ],
        [
          4,
          6,
          0,
          2
        ],
        [
          9,
          8,
          0,
          2
        ],
        [
          12,
          7,
          1,
          2
        ],
        [
          13,
          8,
          1,
          2
        ],
        [
          5,
          5,
          1,
          2
        ],
        [
          6,
          5,
          1,
          2
        ],
        [
          7,
          11,
          3,
          2
        ]
      ],
      "elapsed_seconds": 1711.4042370319366,
      "minimizing_points": [
        [
          12,
          11,
          1,
          1
        ],
        [
          14,
          13,
          1,
          1
        ],
        [
          14,
          14,
          1,
          1
        ],
        [
          16,
          13,
          1,
          1
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 49,
        "11": 47,
        "12": 39,
        "13": 53,
        "14": 118,
        "15": 594,
        "16": 466,
        "17": 949,
        "18": 530,
        "19": 381,
        "2": 4,
        "20": 296,
        "21": 97,
        "22": 12,
        "23": 4,
        "24": 2,
        "3": 14,
        "4": 11,
        "5": 26,
        "6": 48,
        "7": 38,
        "8": 125,
        "9": 57
      },
      "source_index": 977,
      "task_index": 70,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 2135,
      "coordinates": [
        [
          5,
          12,
          0,
          0
        ],
        [
          9,
          15,
          0,
          0
        ],
        [
          9,
          13,
          0,
          0
        ],
        [
          3,
          12,
          0,
          0
        ],
        [
          6,
          14,
          0,
          0
        ],
        [
          8,
          13,
          1,
          0
        ],
        [
          11,
          15,
          1,
          0
        ],
        [
          4,
          12,
          1,
          0
        ],
        [
          6,
          12,
          1,
          0
        ],
        [
          1,
          17,
          3,
          0
        ],
        [
          11,
          6,
          1,
          1
        ],
        [
          15,
          8,
          1,
          1
        ],
        [
          15,
          4,
          1,
          1
        ],
        [
          12,
          4,
          1,
          1
        ],
        [
          14,
          9,
          1,
          1
        ],
        [
          16,
          8,
          2,
          1
        ],
        [
          15,
          12,
          2,
          1
        ],
        [
          12,
          5,
          2,
          1
        ],
        [
          13,
          5,
          2,
          1
        ],
        [
          0,
          13,
          4,
          1
        ]
      ],
      "elapsed_seconds": 1235.3102555274963,
      "minimizing_points": [
        [
          4,
          13,
          0,
          0
        ],
        [
          6,
          13,
          2,
          0
        ],
        [
          8,
          15,
          0,
          0
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 78,
        "11": 61,
        "12": 46,
        "13": 58,
        "14": 67,
        "15": 66,
        "16": 56,
        "17": 43,
        "18": 105,
        "19": 113,
        "2": 3,
        "20": 92,
        "21": 200,
        "22": 130,
        "23": 254,
        "24": 135,
        "25": 143,
        "26": 73,
        "27": 44,
        "28": 26,
        "29": 4,
        "3": 1,
        "4": 7,
        "5": 28,
        "6": 47,
        "7": 85,
        "8": 83,
        "9": 87
      },
      "source_index": 992,
      "task_index": 71,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 4306,
      "coordinates": [
        [
          6,
          7,
          1,
          2
        ],
        [
          10,
          6,
          1,
          2
        ],
        [
          6,
          4,
          1,
          2
        ],
        [
          5,
          5,
          1,
          2
        ],
        [
          8,
          7,
          1,
          2
        ],
        [
          11,
          7,
          2,
          2
        ],
        [
          13,
          9,
          2,
          2
        ],
        [
          3,
          2,
          2,
          2
        ],
        [
          3,
          1,
          2,
          2
        ],
        [
          2,
          9,
          4,
          2
        ],
        [
          14,
          7,
          0,
          3
        ],
        [
          16,
          5,
          0,
          3
        ],
        [
          13,
          4,
          0,
          3
        ],
        [
          13,
          6,
          0,
          3
        ],
        [
          15,
          7,
          0,
          3
        ],
        [
          19,
          6,
          1,
          3
        ],
        [
          19,
          10,
          1,
          3
        ],
        [
          8,
          1,
          1,
          3
        ],
        [
          9,
          1,
          1,
          3
        ],
        [
          5,
          11,
          3,
          3
        ]
      ],
      "elapsed_seconds": 3021.6759734153748,
      "minimizing_points": [
        [
          5,
          4,
          1,
          2
        ],
        [
          5,
          6,
          1,
          2
        ],
        [
          12,
          4,
          0,
          3
        ],
        [
          14,
          2,
          0,
          3
        ],
        [
          14,
          3,
          0,
          3
        ],
        [
          14,
          4,
          0,
          3
        ],
        [
          16,
          6,
          0,
          3
        ],
        [
          17,
          6,
          0,
          3
        ],
        [
          18,
          6,
          0,
          3
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 27,
        "11": 79,
        "12": 103,
        "13": 146,
        "14": 180,
        "15": 134,
        "16": 189,
        "17": 295,
        "18": 172,
        "19": 183,
        "2": 9,
        "20": 101,
        "21": 166,
        "22": 223,
        "23": 253,
        "24": 403,
        "25": 188,
        "26": 181,
        "27": 244,
        "28": 189,
        "29": 189,
        "3": 3,
        "30": 132,
        "31": 85,
        "32": 82,
        "33": 75,
        "34": 75,
        "35": 55,
        "36": 38,
        "37": 17,
        "38": 4,
        "39": 1,
        "4": 6,
        "5": 9,
        "6": 6,
        "7": 6,
        "8": 29,
        "9": 29
      },
      "source_index": 1014,
      "task_index": 72,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 3443,
      "coordinates": [
        [
          7,
          13,
          0,
          2
        ],
        [
          10,
          12,
          0,
          2
        ],
        [
          8,
          11,
          0,
          2
        ],
        [
          6,
          11,
          0,
          2
        ],
        [
          9,
          13,
          0,
          2
        ],
        [
          12,
          13,
          1,
          2
        ],
        [
          14,
          16,
          1,
          2
        ],
        [
          3,
          8,
          1,
          2
        ],
        [
          7,
          7,
          1,
          2
        ],
        [
          3,
          19,
          3,
          2
        ],
        [
          4,
          5,
          1,
          3
        ],
        [
          9,
          8,
          1,
          3
        ],
        [
          7,
          5,
          1,
          3
        ],
        [
          4,
          6,
          1,
          3
        ],
        [
          9,
          9,
          1,
          3
        ],
        [
          9,
          7,
          2,
          3
        ],
        [
          15,
          11,
          2,
          3
        ],
        [
          4,
          5,
          2,
          3
        ],
        [
          7,
          6,
          2,
          3
        ],
        [
          13,
          18,
          4,
          3
        ]
      ],
      "elapsed_seconds": 2549.3245725631714,
      "minimizing_points": [
        [
          6,
          12,
          0,
          2
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 135,
        "11": 135,
        "12": 122,
        "13": 331,
        "14": 381,
        "15": 376,
        "16": 226,
        "17": 223,
        "18": 265,
        "19": 158,
        "2": 1,
        "20": 141,
        "21": 109,
        "22": 145,
        "23": 110,
        "24": 96,
        "25": 93,
        "26": 41,
        "27": 25,
        "28": 14,
        "29": 4,
        "3": 9,
        "30": 2,
        "31": 2,
        "32": 2,
        "4": 51,
        "5": 12,
        "6": 20,
        "7": 43,
        "8": 90,
        "9": 81
      },
      "source_index": 1040,
      "task_index": 73,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 6103,
      "coordinates": [
        [
          8,
          5,
          0,
          3
        ],
        [
          12,
          4,
          0,
          3
        ],
        [
          9,
          3,
          0,
          3
        ],
        [
          7,
          3,
          0,
          3
        ],
        [
          10,
          5,
          0,
          3
        ],
        [
          14,
          6,
          1,
          3
        ],
        [
          15,
          8,
          1,
          3
        ],
        [
          6,
          1,
          1,
          3
        ],
        [
          8,
          2,
          1,
          3
        ],
        [
          13,
          13,
          3,
          3
        ],
        [
          7,
          5,
          0,
          4
        ],
        [
          12,
          7,
          0,
          4
        ],
        [
          11,
          5,
          0,
          4
        ],
        [
          8,
          6,
          0,
          4
        ],
        [
          11,
          8,
          0,
          4
        ],
        [
          15,
          8,
          1,
          4
        ],
        [
          16,
          9,
          1,
          4
        ],
        [
          8,
          6,
          1,
          4
        ],
        [
          9,
          6,
          1,
          4
        ],
        [
          9,
          16,
          3,
          4
        ]
      ],
      "elapsed_seconds": 3087.270254611969,
      "minimizing_points": [
        [
          0,
          4,
          0,
          3
        ],
        [
          1,
          4,
          0,
          3
        ],
        [
          2,
          4,
          0,
          3
        ],
        [
          3,
          4,
          0,
          3
        ],
        [
          4,
          4,
          0,
          3
        ],
        [
          5,
          4,
          0,
          3
        ],
        [
          6,
          4,
          0,
          3
        ],
        [
          7,
          4,
          0,
          3
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 187,
        "11": 162,
        "12": 83,
        "13": 183,
        "14": 809,
        "15": 1363,
        "16": 1634,
        "17": 509,
        "18": 335,
        "19": 243,
        "2": 8,
        "20": 173,
        "21": 98,
        "22": 15,
        "3": 4,
        "4": 9,
        "5": 12,
        "6": 40,
        "7": 58,
        "8": 71,
        "9": 107
      },
      "source_index": 1067,
      "task_index": 74,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 2797,
      "coordinates": [
        [
          6,
          3,
          1,
          3
        ],
        [
          11,
          7,
          1,
          3
        ],
        [
          7,
          3,
          1,
          3
        ],
        [
          6,
          6,
          1,
          3
        ],
        [
          10,
          10,
          1,
          3
        ],
        [
          9,
          5,
          2,
          3
        ],
        [
          18,
          10,
          2,
          3
        ],
        [
          5,
          4,
          2,
          3
        ],
        [
          7,
          4,
          2,
          3
        ],
        [
          1,
          15,
          4,
          3
        ],
        [
          11,
          8,
          0,
          4
        ],
        [
          14,
          13,
          0,
          4
        ],
        [
          12,
          9,
          0,
          4
        ],
        [
          11,
          9,
          0,
          4
        ],
        [
          13,
          13,
          0,
          4
        ],
        [
          14,
          11,
          1,
          4
        ],
        [
          16,
          13,
          1,
          4
        ],
        [
          10,
          8,
          1,
          4
        ],
        [
          9,
          8,
          1,
          4
        ],
        [
          5,
          10,
          3,
          4
        ]
      ],
      "elapsed_seconds": 1837.4859609603882,
      "minimizing_points": [
        [
          12,
          12,
          0,
          4
        ],
        [
          14,
          12,
          0,
          4
        ],
        [
          14,
          14,
          0,
          4
        ],
        [
          15,
          16,
          0,
          4
        ],
        [
          16,
          18,
          0,
          4
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 165,
        "11": 237,
        "12": 85,
        "13": 71,
        "14": 98,
        "15": 94,
        "16": 99,
        "17": 91,
        "18": 97,
        "19": 153,
        "2": 5,
        "20": 95,
        "21": 117,
        "22": 113,
        "23": 136,
        "24": 81,
        "25": 142,
        "26": 82,
        "27": 68,
        "28": 82,
        "29": 66,
        "3": 5,
        "30": 68,
        "31": 39,
        "32": 47,
        "33": 33,
        "34": 30,
        "35": 3,
        "4": 2,
        "5": 2,
        "6": 34,
        "7": 144,
        "8": 110,
        "9": 103
      },
      "source_index": 1252,
      "task_index": 75,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 4063,
      "coordinates": [
        [
          3,
          4,
          0,
          1
        ],
        [
          8,
          5,
          0,
          1
        ],
        [
          5,
          3,
          0,
          1
        ],
        [
          1,
          2,
          0,
          1
        ],
        [
          6,
          6,
          0,
          1
        ],
        [
          9,
          6,
          1,
          1
        ],
        [
          10,
          7,
          1,
          1
        ],
        [
          2,
          2,
          1,
          1
        ],
        [
          4,
          2,
          1,
          1
        ],
        [
          0,
          13,
          3,
          1
        ],
        [
          12,
          11,
          0,
          2
        ],
        [
          16,
          12,
          0,
          2
        ],
        [
          14,
          7,
          0,
          2
        ],
        [
          13,
          8,
          0,
          2
        ],
        [
          15,
          13,
          0,
          2
        ],
        [
          16,
          14,
          1,
          2
        ],
        [
          16,
          15,
          1,
          2
        ],
        [
          11,
          7,
          1,
          2
        ],
        [
          12,
          8,
          1,
          2
        ],
        [
          7,
          17,
          3,
          2
        ]
      ],
      "elapsed_seconds": 2492.335786819458,
      "minimizing_points": [
        [
          7,
          4,
          0,
          1
        ],
        [
          8,
          4,
          0,
          1
        ],
        [
          14,
          13,
          0,
          2
        ],
        [
          15,
          12,
          1,
          2
        ],
        [
          16,
          13,
          0,
          2
        ]
      ],
      "minimum_radon_count": 3,
      "radon_count_histogram": {
        "10": 46,
        "11": 154,
        "12": 137,
        "13": 114,
        "14": 132,
        "15": 183,
        "16": 264,
        "17": 307,
        "18": 409,
        "19": 773,
        "20": 446,
        "21": 240,
        "22": 263,
        "23": 201,
        "24": 64,
        "25": 72,
        "26": 20,
        "27": 11,
        "28": 8,
        "29": 7,
        "3": 5,
        "30": 2,
        "31": 3,
        "4": 16,
        "5": 35,
        "6": 22,
        "7": 58,
        "8": 33,
        "9": 38
      },
      "source_index": 1268,
      "task_index": 76,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 2233,
      "coordinates": [
        [
          5,
          4,
          1,
          1
        ],
        [
          7,
          7,
          1,
          1
        ],
        [
          6,
          5,
          1,
          1
        ],
        [
          3,
          4,
          1,
          1
        ],
        [
          4,
          7,
          1,
          1
        ],
        [
          5,
          5,
          2,
          1
        ],
        [
          8,
          7,
          2,
          1
        ],
        [
          1,
          4,
          2,
          1
        ],
        [
          1,
          3,
          2,
          1
        ],
        [
          0,
          19,
          4,
          1
        ],
        [
          8,
          9,
          0,
          2
        ],
        [
          12,
          12,
          0,
          2
        ],
        [
          10,
          10,
          0,
          2
        ],
        [
          6,
          9,
          0,
          2
        ],
        [
          9,
          11,
          0,
          2
        ],
        [
          11,
          10,
          1,
          2
        ],
        [
          13,
          11,
          1,
          2
        ],
        [
          6,
          9,
          1,
          2
        ],
        [
          8,
          9,
          1,
          2
        ],
        [
          17,
          17,
          3,
          2
        ]
      ],
      "elapsed_seconds": 1070.24884557724,
      "minimizing_points": [
        [
          3,
          3,
          1,
          1
        ],
        [
          7,
          10,
          0,
          2
        ],
        [
          11,
          10,
          2,
          2
        ],
        [
          11,
          12,
          0,
          2
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 189,
        "11": 43,
        "12": 49,
        "13": 178,
        "14": 46,
        "15": 75,
        "16": 22,
        "17": 71,
        "18": 53,
        "19": 37,
        "2": 4,
        "20": 33,
        "21": 21,
        "22": 17,
        "23": 12,
        "24": 11,
        "25": 11,
        "26": 2,
        "3": 26,
        "4": 44,
        "5": 94,
        "6": 217,
        "7": 458,
        "8": 368,
        "9": 152
      },
      "source_index": 1303,
      "task_index": 77,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 2663,
      "coordinates": [
        [
          3,
          4,
          0,
          3
        ],
        [
          8,
          6,
          0,
          3
        ],
        [
          5,
          3,
          0,
          3
        ],
        [
          2,
          1,
          0,
          3
        ],
        [
          6,
          6,
          0,
          3
        ],
        [
          9,
          7,
          1,
          3
        ],
        [
          10,
          8,
          1,
          3
        ],
        [
          2,
          3,
          1,
          3
        ],
        [
          4,
          3,
          1,
          3
        ],
        [
          3,
          12,
          3,
          3
        ],
        [
          8,
          3,
          0,
          4
        ],
        [
          12,
          6,
          0,
          4
        ],
        [
          10,
          4,
          0,
          4
        ],
        [
          6,
          3,
          0,
          4
        ],
        [
          9,
          5,
          0,
          4
        ],
        [
          11,
          4,
          1,
          4
        ],
        [
          13,
          5,
          1,
          4
        ],
        [
          6,
          3,
          1,
          4
        ],
        [
          8,
          3,
          1,
          4
        ],
        [
          19,
          16,
          3,
          4
        ]
      ],
      "elapsed_seconds": 1141.7205936908722,
      "minimizing_points": [
        [
          7,
          4,
          0,
          4
        ],
        [
          11,
          4,
          2,
          4
        ],
        [
          11,
          6,
          0,
          4
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 169,
        "11": 222,
        "12": 363,
        "13": 450,
        "14": 231,
        "15": 136,
        "16": 112,
        "17": 118,
        "18": 194,
        "19": 49,
        "2": 3,
        "20": 22,
        "21": 16,
        "22": 12,
        "23": 7,
        "24": 4,
        "25": 1,
        "26": 1,
        "3": 16,
        "4": 35,
        "5": 53,
        "6": 54,
        "7": 135,
        "8": 129,
        "9": 131
      },
      "source_index": 1324,
      "task_index": 78,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 3508,
      "coordinates": [
        [
          12,
          8,
          1,
          2
        ],
        [
          14,
          6,
          1,
          2
        ],
        [
          11,
          5,
          1,
          2
        ],
        [
          10,
          6,
          1,
          2
        ],
        [
          13,
          8,
          1,
          2
        ],
        [
          16,
          7,
          2,
          2
        ],
        [
          18,
          11,
          2,
          2
        ],
        [
          8,
          2,
          2,
          2
        ],
        [
          7,
          2,
          2,
          2
        ],
        [
          1,
          14,
          4,
          2
        ],
        [
          3,
          12,
          1,
          3
        ],
        [
          5,
          16,
          1,
          3
        ],
        [
          4,
          13,
          1,
          3
        ],
        [
          2,
          12,
          1,
          3
        ],
        [
          2,
          16,
          1,
          3
        ],
        [
          4,
          14,
          2,
          3
        ],
        [
          5,
          15,
          2,
          3
        ],
        [
          0,
          13,
          2,
          3
        ],
        [
          0,
          12,
          2,
          3
        ],
        [
          1,
          19,
          4,
          3
        ]
      ],
      "elapsed_seconds": 2685.4074442386627,
      "minimizing_points": [
        [
          5,
          15,
          1,
          3
        ],
        [
          10,
          5,
          1,
          2
        ],
        [
          12,
          5,
          1,
          2
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 81,
        "11": 32,
        "12": 35,
        "13": 34,
        "14": 22,
        "15": 32,
        "16": 35,
        "17": 22,
        "18": 32,
        "19": 37,
        "2": 3,
        "20": 35,
        "21": 32,
        "22": 45,
        "23": 35,
        "24": 50,
        "25": 30,
        "26": 31,
        "27": 36,
        "28": 30,
        "29": 42,
        "3": 6,
        "30": 52,
        "31": 27,
        "32": 41,
        "33": 82,
        "34": 65,
        "35": 140,
        "36": 129,
        "37": 95,
        "38": 223,
        "39": 271,
        "4": 28,
        "40": 311,
        "41": 282,
        "42": 167,
        "43": 129,
        "44": 123,
        "45": 98,
        "46": 110,
        "47": 93,
        "48": 68,
        "49": 49,
        "5": 26,
        "50": 28,
        "51": 3,
        "6": 26,
        "7": 29,
        "8": 47,
        "9": 29
      },
      "source_index": 1392,
      "task_index": 79,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 6806,
      "coordinates": [
        [
          10,
          5,
          0,
          3
        ],
        [
          14,
          6,
          0,
          3
        ],
        [
          13,
          3,
          0,
          3
        ],
        [
          10,
          3,
          0,
          3
        ],
        [
          13,
          7,
          0,
          3
        ],
        [
          16,
          7,
          1,
          3
        ],
        [
          16,
          8,
          1,
          3
        ],
        [
          7,
          3,
          1,
          3
        ],
        [
          11,
          4,
          1,
          3
        ],
        [
          3,
          14,
          3,
          3
        ],
        [
          1,
          10,
          1,
          4
        ],
        [
          5,
          13,
          1,
          4
        ],
        [
          5,
          11,
          1,
          4
        ],
        [
          0,
          10,
          1,
          4
        ],
        [
          2,
          12,
          1,
          4
        ],
        [
          4,
          11,
          2,
          4
        ],
        [
          7,
          13,
          2,
          4
        ],
        [
          0,
          10,
          2,
          4
        ],
        [
          2,
          10,
          2,
          4
        ],
        [
          2,
          17,
          4,
          4
        ]
      ],
      "elapsed_seconds": 4382.735769987106,
      "minimizing_points": [
        [
          0,
          11,
          1,
          4
        ],
        [
          4,
          13,
          1,
          4
        ],
        [
          6,
          13,
          1,
          4
        ],
        [
          14,
          7,
          0,
          3
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 71,
        "11": 104,
        "12": 91,
        "13": 103,
        "14": 115,
        "15": 129,
        "16": 148,
        "17": 167,
        "18": 121,
        "19": 111,
        "2": 4,
        "20": 78,
        "21": 163,
        "22": 243,
        "23": 589,
        "24": 380,
        "25": 339,
        "26": 315,
        "27": 316,
        "28": 590,
        "29": 395,
        "3": 3,
        "30": 586,
        "31": 862,
        "32": 310,
        "33": 202,
        "4": 18,
        "5": 30,
        "6": 53,
        "7": 52,
        "8": 54,
        "9": 64
      },
      "source_index": 1394,
      "task_index": 80,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 1495,
      "coordinates": [
        [
          7,
          14,
          1,
          3
        ],
        [
          12,
          15,
          1,
          3
        ],
        [
          9,
          13,
          1,
          3
        ],
        [
          5,
          12,
          1,
          3
        ],
        [
          10,
          16,
          1,
          3
        ],
        [
          13,
          16,
          2,
          3
        ],
        [
          14,
          17,
          2,
          3
        ],
        [
          6,
          12,
          2,
          3
        ],
        [
          9,
          13,
          2,
          3
        ],
        [
          2,
          16,
          4,
          3
        ],
        [
          8,
          1,
          0,
          4
        ],
        [
          13,
          4,
          0,
          4
        ],
        [
          12,
          2,
          0,
          4
        ],
        [
          8,
          2,
          0,
          4
        ],
        [
          12,
          4,
          0,
          4
        ],
        [
          16,
          4,
          1,
          4
        ],
        [
          17,
          5,
          1,
          4
        ],
        [
          9,
          2,
          1,
          4
        ],
        [
          10,
          2,
          1,
          4
        ],
        [
          10,
          12,
          3,
          4
        ]
      ],
      "elapsed_seconds": 631.947580575943,
      "minimizing_points": [
        [
          7,
          1,
          0,
          4
        ],
        [
          9,
          1,
          0,
          4
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 91,
        "11": 42,
        "12": 33,
        "13": 49,
        "14": 70,
        "15": 107,
        "16": 139,
        "17": 99,
        "18": 74,
        "19": 243,
        "2": 2,
        "20": 75,
        "21": 110,
        "22": 29,
        "23": 26,
        "24": 15,
        "25": 10,
        "26": 2,
        "27": 1,
        "3": 11,
        "4": 27,
        "5": 26,
        "6": 49,
        "7": 52,
        "8": 43,
        "9": 70
      },
      "source_index": 1417,
      "task_index": 81,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 2002,
      "coordinates": [
        [
          12,
          11,
          0,
          1
        ],
        [
          15,
          10,
          0,
          1
        ],
        [
          13,
          9,
          0,
          1
        ],
        [
          12,
          9,
          0,
          1
        ],
        [
          14,
          12,
          0,
          1
        ],
        [
          14,
          11,
          1,
          1
        ],
        [
          16,
          15,
          1,
          1
        ],
        [
          8,
          4,
          1,
          1
        ],
        [
          9,
          5,
          1,
          1
        ],
        [
          4,
          7,
          3,
          1
        ],
        [
          13,
          12,
          1,
          2
        ],
        [
          18,
          11,
          1,
          2
        ],
        [
          18,
          10,
          1,
          2
        ],
        [
          15,
          9,
          1,
          2
        ],
        [
          17,
          12,
          1,
          2
        ],
        [
          16,
          13,
          2,
          2
        ],
        [
          16,
          15,
          2,
          2
        ],
        [
          12,
          8,
          2,
          2
        ],
        [
          13,
          7,
          2,
          2
        ],
        [
          2,
          11,
          4,
          2
        ]
      ],
      "elapsed_seconds": 941.7475061416626,
      "minimizing_points": [
        [
          11,
          10,
          0,
          1
        ],
        [
          13,
          12,
          0,
          1
        ],
        [
          13,
          13,
          0,
          1
        ],
        [
          15,
          12,
          0,
          1
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 166,
        "11": 298,
        "12": 193,
        "13": 122,
        "14": 434,
        "15": 229,
        "16": 62,
        "17": 68,
        "18": 82,
        "19": 46,
        "2": 4,
        "20": 38,
        "21": 18,
        "22": 5,
        "23": 1,
        "3": 7,
        "4": 12,
        "5": 9,
        "6": 24,
        "7": 37,
        "8": 64,
        "9": 83
      },
      "source_index": 1536,
      "task_index": 82,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 1370,
      "coordinates": [
        [
          2,
          3,
          1,
          3
        ],
        [
          7,
          5,
          1,
          3
        ],
        [
          6,
          3,
          1,
          3
        ],
        [
          3,
          4,
          1,
          3
        ],
        [
          6,
          6,
          1,
          3
        ],
        [
          10,
          5,
          2,
          3
        ],
        [
          10,
          6,
          2,
          3
        ],
        [
          3,
          4,
          2,
          3
        ],
        [
          3,
          3,
          2,
          3
        ],
        [
          15,
          13,
          4,
          3
        ],
        [
          8,
          7,
          0,
          4
        ],
        [
          11,
          9,
          0,
          4
        ],
        [
          11,
          8,
          0,
          4
        ],
        [
          6,
          7,
          0,
          4
        ],
        [
          9,
          9,
          0,
          4
        ],
        [
          11,
          8,
          1,
          4
        ],
        [
          12,
          9,
          1,
          4
        ],
        [
          5,
          7,
          1,
          4
        ],
        [
          7,
          7,
          1,
          4
        ],
        [
          4,
          11,
          3,
          4
        ]
      ],
      "elapsed_seconds": 410.4377107620239,
      "minimizing_points": [
        [
          0,
          8,
          0,
          4
        ],
        [
          1,
          8,
          0,
          4
        ],
        [
          2,
          8,
          0,
          4
        ],
        [
          3,
          8,
          0,
          4
        ],
        [
          4,
          8,
          0,
          4
        ],
        [
          5,
          8,
          0,
          4
        ],
        [
          6,
          8,
          0,
          4
        ],
        [
          7,
          8,
          0,
          4
        ],
        [
          8,
          8,
          2,
          4
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 104,
        "11": 172,
        "12": 12,
        "13": 7,
        "2": 9,
        "3": 30,
        "4": 34,
        "5": 75,
        "6": 205,
        "7": 275,
        "8": 320,
        "9": 127
      },
      "source_index": 1558,
      "task_index": 83,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 5064,
      "coordinates": [
        [
          6,
          1,
          0,
          3
        ],
        [
          11,
          4,
          0,
          3
        ],
        [
          7,
          1,
          0,
          3
        ],
        [
          5,
          2,
          0,
          3
        ],
        [
          9,
          7,
          0,
          3
        ],
        [
          9,
          3,
          1,
          3
        ],
        [
          16,
          7,
          1,
          3
        ],
        [
          5,
          2,
          1,
          3
        ],
        [
          7,
          2,
          1,
          3
        ],
        [
          0,
          13,
          3,
          3
        ],
        [
          1,
          3,
          0,
          4
        ],
        [
          9,
          8,
          0,
          4
        ],
        [
          3,
          2,
          0,
          4
        ],
        [
          8,
          9,
          0,
          4
        ],
        [
          11,
          11,
          0,
          4
        ],
        [
          3,
          3,
          1,
          4
        ],
        [
          6,
          1,
          1,
          4
        ],
        [
          0,
          8,
          1,
          4
        ],
        [
          0,
          6,
          1,
          4
        ],
        [
          15,
          6,
          3,
          4
        ]
      ],
      "elapsed_seconds": 5145.169471025467,
      "minimizing_points": [
        [
          5,
          3,
          0,
          3
        ],
        [
          7,
          5,
          0,
          3
        ],
        [
          8,
          6,
          0,
          3
        ],
        [
          9,
          2,
          0,
          3
        ],
        [
          10,
          2,
          0,
          3
        ],
        [
          10,
          3,
          0,
          3
        ],
        [
          11,
          2,
          0,
          3
        ],
        [
          11,
          3,
          0,
          3
        ],
        [
          12,
          2,
          0,
          3
        ],
        [
          12,
          5,
          0,
          3
        ]
      ],
      "minimum_radon_count": 4,
      "radon_count_histogram": {
        "10": 34,
        "11": 48,
        "12": 71,
        "13": 81,
        "14": 105,
        "15": 124,
        "16": 119,
        "17": 82,
        "18": 80,
        "19": 115,
        "20": 98,
        "21": 100,
        "22": 81,
        "23": 80,
        "24": 79,
        "25": 121,
        "26": 143,
        "27": 158,
        "28": 144,
        "29": 184,
        "30": 194,
        "31": 186,
        "32": 190,
        "33": 179,
        "34": 218,
        "35": 245,
        "36": 217,
        "37": 243,
        "38": 236,
        "39": 320,
        "4": 10,
        "40": 166,
        "41": 130,
        "42": 79,
        "43": 53,
        "44": 38,
        "45": 37,
        "46": 30,
        "47": 27,
        "48": 4,
        "5": 9,
        "6": 30,
        "7": 103,
        "8": 41,
        "9": 32
      },
      "source_index": 1566,
      "task_index": 84,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 3720,
      "coordinates": [
        [
          4,
          9,
          1,
          1
        ],
        [
          9,
          12,
          1,
          1
        ],
        [
          7,
          9,
          1,
          1
        ],
        [
          4,
          10,
          1,
          1
        ],
        [
          9,
          13,
          1,
          1
        ],
        [
          9,
          11,
          2,
          1
        ],
        [
          15,
          15,
          2,
          1
        ],
        [
          4,
          9,
          2,
          1
        ],
        [
          7,
          10,
          2,
          1
        ],
        [
          2,
          18,
          4,
          1
        ],
        [
          5,
          1,
          1,
          2
        ],
        [
          9,
          4,
          1,
          2
        ],
        [
          9,
          2,
          1,
          2
        ],
        [
          3,
          1,
          1,
          2
        ],
        [
          6,
          3,
          1,
          2
        ],
        [
          8,
          2,
          2,
          2
        ],
        [
          11,
          4,
          2,
          2
        ],
        [
          4,
          1,
          2,
          2
        ],
        [
          6,
          1,
          2,
          2
        ],
        [
          4,
          13,
          4,
          2
        ]
      ],
      "elapsed_seconds": 2411.07110452652,
      "minimizing_points": [
        [
          4,
          2,
          1,
          2
        ],
        [
          6,
          2,
          3,
          2
        ],
        [
          8,
          4,
          1,
          2
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 132,
        "11": 98,
        "12": 104,
        "13": 97,
        "14": 191,
        "15": 102,
        "16": 243,
        "17": 150,
        "18": 343,
        "19": 691,
        "2": 3,
        "20": 541,
        "21": 258,
        "22": 93,
        "23": 144,
        "24": 58,
        "25": 19,
        "26": 20,
        "27": 13,
        "28": 8,
        "29": 5,
        "3": 5,
        "30": 1,
        "4": 47,
        "5": 42,
        "6": 45,
        "7": 99,
        "8": 85,
        "9": 83
      },
      "source_index": 1606,
      "task_index": 85,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 2902,
      "coordinates": [
        [
          0,
          6,
          1,
          2
        ],
        [
          5,
          8,
          1,
          2
        ],
        [
          4,
          6,
          1,
          2
        ],
        [
          1,
          7,
          1,
          2
        ],
        [
          4,
          9,
          1,
          2
        ],
        [
          8,
          9,
          2,
          2
        ],
        [
          9,
          10,
          2,
          2
        ],
        [
          1,
          7,
          2,
          2
        ],
        [
          2,
          7,
          2,
          2
        ],
        [
          9,
          18,
          4,
          2
        ],
        [
          9,
          4,
          0,
          3
        ],
        [
          14,
          6,
          0,
          3
        ],
        [
          13,
          4,
          0,
          3
        ],
        [
          10,
          5,
          0,
          3
        ],
        [
          13,
          7,
          0,
          3
        ],
        [
          17,
          7,
          1,
          3
        ],
        [
          18,
          8,
          1,
          3
        ],
        [
          10,
          5,
          1,
          3
        ],
        [
          11,
          5,
          1,
          3
        ],
        [
          19,
          16,
          3,
          3
        ]
      ],
      "elapsed_seconds": 1279.2405579090118,
      "minimizing_points": [
        [
          0,
          5,
          1,
          2
        ],
        [
          5,
          7,
          1,
          2
        ],
        [
          5,
          9,
          1,
          2
        ],
        [
          6,
          8,
          2,
          2
        ],
        [
          9,
          3,
          0,
          3
        ],
        [
          14,
          5,
          0,
          3
        ],
        [
          14,
          7,
          0,
          3
        ],
        [
          15,
          6,
          1,
          3
        ]
      ],
      "minimum_radon_count": 3,
      "radon_count_histogram": {
        "10": 47,
        "11": 1177,
        "12": 203,
        "13": 698,
        "14": 332,
        "15": 67,
        "16": 15,
        "17": 5,
        "18": 1,
        "3": 8,
        "4": 15,
        "5": 16,
        "6": 58,
        "7": 159,
        "8": 42,
        "9": 59
      },
      "source_index": 1664,
      "task_index": 86,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 1152,
      "coordinates": [
        [
          3,
          6,
          0,
          0
        ],
        [
          11,
          11,
          0,
          0
        ],
        [
          8,
          7,
          0,
          0
        ],
        [
          3,
          8,
          0,
          0
        ],
        [
          8,
          10,
          0,
          0
        ],
        [
          11,
          9,
          1,
          0
        ],
        [
          12,
          10,
          1,
          0
        ],
        [
          4,
          7,
          1,
          0
        ],
        [
          5,
          7,
          1,
          0
        ],
        [
          13,
          15,
          3,
          0
        ],
        [
          6,
          1,
          1,
          1
        ],
        [
          16,
          10,
          1,
          1
        ],
        [
          10,
          3,
          1,
          1
        ],
        [
          11,
          7,
          1,
          1
        ],
        [
          15,
          11,
          1,
          1
        ],
        [
          7,
          1,
          2,
          1
        ],
        [
          16,
          6,
          2,
          1
        ],
        [
          5,
          2,
          2,
          1
        ],
        [
          4,
          1,
          2,
          1
        ],
        [
          18,
          12,
          4,
          1
        ]
      ],
      "elapsed_seconds": 649.7792613506317,
      "minimizing_points": [
        [
          9,
          8,
          1,
          0
        ]
      ],
      "minimum_radon_count": 3,
      "radon_count_histogram": {
        "10": 42,
        "11": 40,
        "12": 86,
        "13": 89,
        "14": 94,
        "15": 262,
        "16": 108,
        "17": 40,
        "18": 29,
        "19": 26,
        "20": 43,
        "21": 31,
        "22": 33,
        "23": 30,
        "24": 18,
        "25": 18,
        "26": 18,
        "27": 12,
        "28": 3,
        "29": 4,
        "3": 1,
        "31": 1,
        "4": 2,
        "5": 13,
        "6": 16,
        "7": 29,
        "8": 27,
        "9": 37
      },
      "source_index": 1710,
      "task_index": 87,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 2114,
      "coordinates": [
        [
          5,
          7,
          1,
          2
        ],
        [
          10,
          10,
          1,
          2
        ],
        [
          9,
          8,
          1,
          2
        ],
        [
          5,
          8,
          1,
          2
        ],
        [
          9,
          10,
          1,
          2
        ],
        [
          13,
          10,
          2,
          2
        ],
        [
          14,
          11,
          2,
          2
        ],
        [
          6,
          8,
          2,
          2
        ],
        [
          7,
          8,
          2,
          2
        ],
        [
          2,
          18,
          4,
          2
        ],
        [
          7,
          9,
          1,
          3
        ],
        [
          13,
          10,
          1,
          3
        ],
        [
          10,
          8,
          1,
          3
        ],
        [
          7,
          7,
          1,
          3
        ],
        [
          11,
          10,
          1,
          3
        ],
        [
          15,
          12,
          2,
          3
        ],
        [
          16,
          12,
          2,
          3
        ],
        [
          7,
          7,
          2,
          3
        ],
        [
          9,
          7,
          2,
          3
        ],
        [
          13,
          14,
          4,
          3
        ]
      ],
      "elapsed_seconds": 882.8761246204376,
      "minimizing_points": [
        [
          4,
          7,
          1,
          2
        ],
        [
          6,
          7,
          1,
          2
        ],
        [
          8,
          7,
          1,
          3
        ],
        [
          12,
          9,
          1,
          3
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 272,
        "11": 117,
        "12": 177,
        "13": 206,
        "14": 140,
        "15": 105,
        "16": 110,
        "17": 102,
        "18": 82,
        "19": 25,
        "2": 4,
        "20": 53,
        "21": 74,
        "22": 66,
        "23": 30,
        "24": 30,
        "25": 14,
        "26": 7,
        "27": 3,
        "28": 1,
        "3": 7,
        "4": 23,
        "5": 35,
        "6": 113,
        "7": 80,
        "8": 75,
        "9": 163
      },
      "source_index": 1741,
      "task_index": 88,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 5915,
      "coordinates": [
        [
          7,
          5,
          0,
          3
        ],
        [
          12,
          7,
          0,
          3
        ],
        [
          9,
          4,
          0,
          3
        ],
        [
          6,
          2,
          0,
          3
        ],
        [
          10,
          7,
          0,
          3
        ],
        [
          13,
          8,
          1,
          3
        ],
        [
          14,
          9,
          1,
          3
        ],
        [
          6,
          4,
          1,
          3
        ],
        [
          8,
          4,
          1,
          3
        ],
        [
          3,
          19,
          3,
          3
        ],
        [
          5,
          7,
          1,
          4
        ],
        [
          9,
          10,
          1,
          4
        ],
        [
          9,
          8,
          1,
          4
        ],
        [
          4,
          7,
          1,
          4
        ],
        [
          6,
          9,
          1,
          4
        ],
        [
          8,
          8,
          2,
          4
        ],
        [
          11,
          10,
          2,
          4
        ],
        [
          4,
          7,
          2,
          4
        ],
        [
          6,
          7,
          2,
          4
        ],
        [
          0,
          14,
          4,
          4
        ]
      ],
      "elapsed_seconds": 3729.052966594696,
      "minimizing_points": [
        [
          4,
          8,
          1,
          4
        ],
        [
          6,
          8,
          3,
          4
        ],
        [
          8,
          10,
          1,
          4
        ],
        [
          10,
          10,
          1,
          4
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 100,
        "11": 100,
        "12": 128,
        "13": 128,
        "14": 165,
        "15": 247,
        "16": 369,
        "17": 542,
        "18": 540,
        "19": 288,
        "2": 4,
        "20": 131,
        "21": 240,
        "22": 240,
        "23": 241,
        "24": 311,
        "25": 249,
        "26": 166,
        "27": 186,
        "28": 175,
        "29": 138,
        "3": 3,
        "30": 179,
        "31": 138,
        "32": 116,
        "33": 98,
        "34": 82,
        "35": 45,
        "36": 48,
        "37": 46,
        "38": 16,
        "39": 8,
        "4": 27,
        "40": 2,
        "41": 2,
        "5": 34,
        "6": 64,
        "7": 92,
        "8": 126,
        "9": 101
      },
      "source_index": 1744,
      "task_index": 89,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 7586,
      "coordinates": [
        [
          8,
          8,
          0,
          0
        ],
        [
          9,
          6,
          0,
          0
        ],
        [
          7,
          5,
          0,
          0
        ],
        [
          6,
          6,
          0,
          0
        ],
        [
          9,
          8,
          0,
          0
        ],
        [
          13,
          7,
          1,
          0
        ],
        [
          13,
          11,
          1,
          0
        ],
        [
          2,
          2,
          1,
          0
        ],
        [
          3,
          2,
          1,
          0
        ],
        [
          4,
          10,
          3,
          0
        ],
        [
          14,
          7,
          0,
          1
        ],
        [
          15,
          5,
          0,
          1
        ],
        [
          13,
          4,
          0,
          1
        ],
        [
          12,
          5,
          0,
          1
        ],
        [
          15,
          7,
          0,
          1
        ],
        [
          19,
          6,
          1,
          1
        ],
        [
          19,
          10,
          1,
          1
        ],
        [
          8,
          1,
          1,
          1
        ],
        [
          9,
          1,
          1,
          1
        ],
        [
          13,
          13,
          3,
          1
        ]
      ],
      "elapsed_seconds": 6242.592353582382,
      "minimizing_points": [
        [
          6,
          5,
          0,
          0
        ],
        [
          8,
          5,
          0,
          0
        ],
        [
          12,
          4,
          0,
          1
        ],
        [
          14,
          4,
          0,
          1
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 145,
        "11": 152,
        "12": 150,
        "13": 171,
        "14": 156,
        "15": 172,
        "16": 148,
        "17": 298,
        "18": 350,
        "19": 395,
        "2": 4,
        "20": 677,
        "21": 1609,
        "22": 780,
        "23": 891,
        "24": 653,
        "25": 248,
        "26": 144,
        "27": 152,
        "28": 59,
        "29": 33,
        "3": 4,
        "30": 10,
        "31": 12,
        "32": 6,
        "33": 4,
        "34": 2,
        "6": 3,
        "7": 8,
        "8": 42,
        "9": 108
      },
      "source_index": 1763,
      "task_index": 90,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 3141,
      "coordinates": [
        [
          3,
          1,
          0,
          1
        ],
        [
          14,
          7,
          0,
          1
        ],
        [
          8,
          1,
          0,
          1
        ],
        [
          13,
          8,
          0,
          1
        ],
        [
          15,
          9,
          0,
          1
        ],
        [
          7,
          2,
          1,
          1
        ],
        [
          13,
          0,
          1,
          1
        ],
        [
          2,
          5,
          1,
          1
        ],
        [
          5,
          3,
          1,
          1
        ],
        [
          13,
          15,
          3,
          1
        ],
        [
          9,
          10,
          0,
          2
        ],
        [
          16,
          12,
          0,
          2
        ],
        [
          15,
          11,
          0,
          2
        ],
        [
          11,
          10,
          0,
          2
        ],
        [
          14,
          13,
          0,
          2
        ],
        [
          18,
          12,
          1,
          2
        ],
        [
          19,
          16,
          1,
          2
        ],
        [
          11,
          11,
          1,
          2
        ],
        [
          12,
          11,
          1,
          2
        ],
        [
          7,
          18,
          3,
          2
        ]
      ],
      "elapsed_seconds": 2804.0251536369324,
      "minimizing_points": [
        [
          0,
          11,
          0,
          2
        ],
        [
          1,
          11,
          0,
          2
        ],
        [
          2,
          11,
          0,
          2
        ],
        [
          3,
          11,
          0,
          2
        ],
        [
          4,
          11,
          0,
          2
        ],
        [
          5,
          11,
          0,
          2
        ],
        [
          6,
          11,
          0,
          2
        ],
        [
          7,
          11,
          0,
          2
        ],
        [
          8,
          11,
          0,
          2
        ],
        [
          9,
          11,
          0,
          2
        ],
        [
          10,
          11,
          0,
          2
        ],
        [
          12,
          0,
          1,
          1
        ]
      ],
      "minimum_radon_count": 3,
      "radon_count_histogram": {
        "10": 59,
        "11": 59,
        "12": 72,
        "13": 125,
        "14": 16,
        "15": 25,
        "16": 19,
        "17": 12,
        "18": 31,
        "19": 26,
        "20": 17,
        "21": 29,
        "22": 42,
        "23": 100,
        "24": 78,
        "25": 90,
        "26": 130,
        "27": 219,
        "28": 171,
        "29": 107,
        "3": 12,
        "30": 148,
        "31": 73,
        "32": 85,
        "33": 102,
        "34": 98,
        "35": 101,
        "36": 55,
        "37": 76,
        "38": 80,
        "39": 119,
        "4": 16,
        "40": 88,
        "41": 87,
        "42": 57,
        "43": 45,
        "44": 39,
        "45": 56,
        "46": 45,
        "47": 24,
        "48": 13,
        "49": 7,
        "5": 99,
        "50": 2,
        "51": 4,
        "52": 2,
        "6": 65,
        "7": 45,
        "8": 35,
        "9": 36
      },
      "source_index": 1796,
      "task_index": 91,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 3742,
      "coordinates": [
        [
          5,
          5,
          1,
          2
        ],
        [
          9,
          8,
          1,
          2
        ],
        [
          9,
          6,
          1,
          2
        ],
        [
          3,
          5,
          1,
          2
        ],
        [
          6,
          7,
          1,
          2
        ],
        [
          8,
          6,
          2,
          2
        ],
        [
          11,
          8,
          2,
          2
        ],
        [
          4,
          5,
          2,
          2
        ],
        [
          6,
          5,
          2,
          2
        ],
        [
          3,
          19,
          4,
          2
        ],
        [
          11,
          7,
          0,
          3
        ],
        [
          15,
          8,
          0,
          3
        ],
        [
          13,
          6,
          0,
          3
        ],
        [
          11,
          5,
          0,
          3
        ],
        [
          14,
          9,
          0,
          3
        ],
        [
          19,
          10,
          1,
          3
        ],
        [
          19,
          12,
          1,
          3
        ],
        [
          10,
          5,
          1,
          3
        ],
        [
          12,
          6,
          1,
          3
        ],
        [
          14,
          16,
          3,
          3
        ]
      ],
      "elapsed_seconds": 2162.705246448517,
      "minimizing_points": [
        [
          4,
          6,
          1,
          2
        ],
        [
          6,
          6,
          3,
          2
        ],
        [
          8,
          8,
          1,
          2
        ],
        [
          15,
          9,
          0,
          3
        ],
        [
          16,
          10,
          0,
          3
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 160,
        "11": 92,
        "12": 200,
        "13": 148,
        "14": 190,
        "15": 313,
        "16": 497,
        "17": 915,
        "18": 455,
        "19": 182,
        "2": 5,
        "20": 102,
        "21": 83,
        "22": 38,
        "23": 8,
        "3": 5,
        "4": 15,
        "5": 38,
        "6": 44,
        "7": 89,
        "8": 76,
        "9": 87
      },
      "source_index": 1818,
      "task_index": 92,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 3739,
      "coordinates": [
        [
          8,
          6,
          1,
          1
        ],
        [
          12,
          5,
          1,
          1
        ],
        [
          9,
          4,
          1,
          1
        ],
        [
          7,
          4,
          1,
          1
        ],
        [
          10,
          6,
          1,
          1
        ],
        [
          14,
          7,
          2,
          1
        ],
        [
          15,
          9,
          2,
          1
        ],
        [
          6,
          2,
          2,
          1
        ],
        [
          7,
          2,
          2,
          1
        ],
        [
          13,
          13,
          4,
          1
        ],
        [
          2,
          2,
          1,
          2
        ],
        [
          6,
          5,
          1,
          2
        ],
        [
          6,
          3,
          1,
          2
        ],
        [
          1,
          2,
          1,
          2
        ],
        [
          3,
          4,
          1,
          2
        ],
        [
          5,
          3,
          2,
          2
        ],
        [
          8,
          5,
          2,
          2
        ],
        [
          1,
          2,
          2,
          2
        ],
        [
          1,
          1,
          2,
          2
        ],
        [
          15,
          17,
          4,
          2
        ]
      ],
      "elapsed_seconds": 1652.4784965515137,
      "minimizing_points": [
        [
          0,
          5,
          1,
          1
        ],
        [
          1,
          3,
          1,
          2
        ],
        [
          1,
          5,
          1,
          1
        ],
        [
          2,
          5,
          1,
          1
        ],
        [
          3,
          5,
          1,
          1
        ],
        [
          4,
          5,
          1,
          1
        ],
        [
          5,
          5,
          1,
          1
        ],
        [
          5,
          5,
          1,
          2
        ],
        [
          6,
          5,
          1,
          1
        ],
        [
          7,
          5,
          1,
          1
        ],
        [
          7,
          5,
          1,
          2
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 100,
        "11": 155,
        "12": 156,
        "13": 253,
        "14": 281,
        "15": 619,
        "16": 727,
        "17": 554,
        "18": 238,
        "19": 80,
        "2": 11,
        "20": 99,
        "21": 73,
        "22": 57,
        "23": 43,
        "24": 31,
        "25": 16,
        "26": 14,
        "27": 1,
        "3": 2,
        "4": 8,
        "5": 20,
        "6": 51,
        "7": 43,
        "8": 33,
        "9": 74
      },
      "source_index": 1819,
      "task_index": 93,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 6776,
      "coordinates": [
        [
          10,
          13,
          1,
          0
        ],
        [
          14,
          12,
          1,
          0
        ],
        [
          11,
          11,
          1,
          0
        ],
        [
          9,
          11,
          1,
          0
        ],
        [
          12,
          13,
          1,
          0
        ],
        [
          16,
          14,
          2,
          0
        ],
        [
          17,
          16,
          2,
          0
        ],
        [
          8,
          9,
          2,
          0
        ],
        [
          9,
          9,
          2,
          0
        ],
        [
          1,
          12,
          4,
          0
        ],
        [
          6,
          1,
          0,
          1
        ],
        [
          8,
          4,
          0,
          1
        ],
        [
          7,
          2,
          0,
          1
        ],
        [
          4,
          1,
          0,
          1
        ],
        [
          5,
          4,
          0,
          1
        ],
        [
          6,
          2,
          1,
          1
        ],
        [
          9,
          4,
          1,
          1
        ],
        [
          2,
          1,
          1,
          1
        ],
        [
          2,
          0,
          1,
          1
        ],
        [
          8,
          10,
          3,
          1
        ]
      ],
      "elapsed_seconds": 4410.873224258423,
      "minimizing_points": [
        [
          0,
          12,
          1,
          0
        ],
        [
          1,
          12,
          1,
          0
        ],
        [
          2,
          12,
          1,
          0
        ],
        [
          3,
          12,
          1,
          0
        ],
        [
          4,
          0,
          0,
          1
        ],
        [
          4,
          12,
          1,
          0
        ],
        [
          5,
          12,
          1,
          0
        ],
        [
          6,
          12,
          1,
          0
        ],
        [
          7,
          12,
          1,
          0
        ],
        [
          8,
          12,
          1,
          0
        ],
        [
          9,
          12,
          1,
          0
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 100,
        "11": 199,
        "12": 274,
        "13": 303,
        "14": 1518,
        "15": 1186,
        "16": 877,
        "17": 616,
        "18": 512,
        "19": 236,
        "2": 11,
        "20": 217,
        "21": 141,
        "22": 69,
        "23": 43,
        "3": 4,
        "4": 38,
        "5": 97,
        "6": 59,
        "7": 43,
        "8": 56,
        "9": 177
      },
      "source_index": 1839,
      "task_index": 94,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 4066,
      "coordinates": [
        [
          10,
          1,
          1,
          2
        ],
        [
          11,
          4,
          1,
          2
        ],
        [
          12,
          2,
          1,
          2
        ],
        [
          9,
          1,
          1,
          2
        ],
        [
          9,
          3,
          1,
          2
        ],
        [
          11,
          2,
          2,
          2
        ],
        [
          14,
          4,
          2,
          2
        ],
        [
          7,
          1,
          2,
          2
        ],
        [
          7,
          0,
          2,
          2
        ],
        [
          18,
          14,
          4,
          2
        ],
        [
          8,
          0,
          1,
          3
        ],
        [
          13,
          3,
          1,
          3
        ],
        [
          9,
          0,
          1,
          3
        ],
        [
          7,
          1,
          1,
          3
        ],
        [
          11,
          6,
          1,
          3
        ],
        [
          11,
          2,
          2,
          3
        ],
        [
          18,
          6,
          2,
          3
        ],
        [
          7,
          1,
          2,
          3
        ],
        [
          9,
          1,
          2,
          3
        ],
        [
          8,
          11,
          4,
          3
        ]
      ],
      "elapsed_seconds": 2255.5286750793457,
      "minimizing_points": [
        [
          8,
          2,
          1,
          2
        ],
        [
          10,
          4,
          1,
          2
        ],
        [
          10,
          5,
          1,
          2
        ],
        [
          12,
          4,
          1,
          2
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 119,
        "11": 213,
        "12": 122,
        "13": 307,
        "14": 324,
        "15": 389,
        "16": 534,
        "17": 198,
        "18": 453,
        "19": 279,
        "2": 4,
        "20": 126,
        "21": 153,
        "22": 144,
        "23": 76,
        "24": 65,
        "25": 77,
        "26": 71,
        "27": 8,
        "28": 4,
        "29": 2,
        "3": 15,
        "4": 21,
        "5": 21,
        "6": 56,
        "7": 145,
        "8": 50,
        "9": 90
      },
      "source_index": 1859,
      "task_index": 95,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 3415,
      "coordinates": [
        [
          2,
          3,
          1,
          2
        ],
        [
          13,
          12,
          1,
          2
        ],
        [
          5,
          4,
          1,
          2
        ],
        [
          6,
          7,
          1,
          2
        ],
        [
          13,
          13,
          1,
          2
        ],
        [
          4,
          3,
          2,
          2
        ],
        [
          12,
          8,
          2,
          2
        ],
        [
          1,
          3,
          2,
          2
        ],
        [
          1,
          2,
          2,
          2
        ],
        [
          9,
          9,
          4,
          2
        ],
        [
          7,
          0,
          1,
          3
        ],
        [
          11,
          3,
          1,
          3
        ],
        [
          11,
          1,
          1,
          3
        ],
        [
          5,
          0,
          1,
          3
        ],
        [
          8,
          2,
          1,
          3
        ],
        [
          10,
          1,
          2,
          3
        ],
        [
          11,
          3,
          2,
          3
        ],
        [
          6,
          0,
          2,
          3
        ],
        [
          7,
          0,
          2,
          3
        ],
        [
          0,
          16,
          4,
          3
        ]
      ],
      "elapsed_seconds": 2366.5262191295624,
      "minimizing_points": [
        [
          0,
          2,
          2,
          2
        ],
        [
          2,
          2,
          2,
          2
        ],
        [
          6,
          1,
          1,
          3
        ],
        [
          10,
          3,
          1,
          3
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 91,
        "11": 131,
        "12": 465,
        "13": 337,
        "14": 104,
        "15": 169,
        "16": 154,
        "17": 139,
        "18": 113,
        "19": 142,
        "2": 4,
        "20": 103,
        "21": 158,
        "22": 138,
        "23": 135,
        "24": 153,
        "25": 119,
        "26": 143,
        "27": 132,
        "28": 69,
        "29": 46,
        "3": 6,
        "30": 44,
        "31": 12,
        "32": 12,
        "33": 24,
        "34": 9,
        "35": 7,
        "36": 7,
        "37": 3,
        "39": 1,
        "4": 10,
        "5": 26,
        "6": 41,
        "7": 46,
        "8": 64,
        "9": 58
      },
      "source_index": 1876,
      "task_index": 96,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 2907,
      "coordinates": [
        [
          4,
          4,
          1,
          2
        ],
        [
          10,
          8,
          1,
          2
        ],
        [
          6,
          4,
          1,
          2
        ],
        [
          5,
          7,
          1,
          2
        ],
        [
          9,
          11,
          1,
          2
        ],
        [
          8,
          6,
          2,
          2
        ],
        [
          17,
          11,
          2,
          2
        ],
        [
          4,
          5,
          2,
          2
        ],
        [
          6,
          5,
          2,
          2
        ],
        [
          15,
          18,
          4,
          2
        ],
        [
          13,
          7,
          0,
          3
        ],
        [
          17,
          10,
          0,
          3
        ],
        [
          17,
          8,
          0,
          3
        ],
        [
          11,
          7,
          0,
          3
        ],
        [
          14,
          9,
          0,
          3
        ],
        [
          16,
          8,
          1,
          3
        ],
        [
          17,
          10,
          1,
          3
        ],
        [
          12,
          7,
          1,
          3
        ],
        [
          13,
          7,
          1,
          3
        ],
        [
          13,
          14,
          3,
          3
        ]
      ],
      "elapsed_seconds": 1669.5556967258453,
      "minimizing_points": [
        [
          12,
          8,
          0,
          3
        ],
        [
          16,
          10,
          0,
          3
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 548,
        "11": 353,
        "12": 160,
        "13": 183,
        "14": 106,
        "15": 112,
        "16": 158,
        "17": 200,
        "18": 149,
        "19": 97,
        "2": 2,
        "20": 95,
        "21": 31,
        "22": 25,
        "23": 31,
        "24": 35,
        "25": 44,
        "26": 47,
        "27": 25,
        "28": 31,
        "29": 13,
        "3": 6,
        "30": 12,
        "31": 7,
        "32": 2,
        "4": 16,
        "5": 31,
        "6": 42,
        "7": 108,
        "8": 46,
        "9": 192
      },
      "source_index": 1878,
      "task_index": 97,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 3804,
      "coordinates": [
        [
          11,
          10,
          1,
          1
        ],
        [
          14,
          12,
          1,
          1
        ],
        [
          14,
          11,
          1,
          1
        ],
        [
          9,
          10,
          1,
          1
        ],
        [
          12,
          12,
          1,
          1
        ],
        [
          14,
          11,
          2,
          1
        ],
        [
          15,
          12,
          2,
          1
        ],
        [
          8,
          10,
          2,
          1
        ],
        [
          10,
          10,
          2,
          1
        ],
        [
          11,
          15,
          4,
          1
        ],
        [
          3,
          1,
          1,
          2
        ],
        [
          14,
          10,
          1,
          2
        ],
        [
          6,
          1,
          1,
          2
        ],
        [
          7,
          5,
          1,
          2
        ],
        [
          13,
          10,
          1,
          2
        ],
        [
          6,
          2,
          2,
          2
        ],
        [
          11,
          5,
          2,
          2
        ],
        [
          2,
          1,
          2,
          2
        ],
        [
          2,
          0,
          2,
          2
        ],
        [
          6,
          8,
          4,
          2
        ]
      ],
      "elapsed_seconds": 1934.82169175148,
      "minimizing_points": [
        [
          0,
          11,
          1,
          1
        ],
        [
          1,
          11,
          1,
          1
        ],
        [
          2,
          11,
          1,
          1
        ],
        [
          3,
          11,
          1,
          1
        ],
        [
          4,
          11,
          1,
          1
        ],
        [
          5,
          11,
          1,
          1
        ],
        [
          6,
          11,
          1,
          1
        ],
        [
          7,
          11,
          1,
          1
        ],
        [
          8,
          11,
          1,
          1
        ],
        [
          9,
          11,
          1,
          1
        ],
        [
          10,
          11,
          1,
          1
        ],
        [
          11,
          11,
          3,
          1
        ],
        [
          13,
          11,
          0,
          1
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 39,
        "11": 45,
        "12": 53,
        "13": 36,
        "14": 70,
        "15": 68,
        "16": 168,
        "17": 782,
        "18": 559,
        "19": 299,
        "2": 13,
        "20": 466,
        "21": 252,
        "22": 123,
        "23": 47,
        "24": 40,
        "25": 82,
        "26": 48,
        "27": 20,
        "28": 40,
        "29": 33,
        "3": 17,
        "30": 4,
        "4": 31,
        "5": 12,
        "6": 82,
        "7": 160,
        "8": 144,
        "9": 71
      },
      "source_index": 1881,
      "task_index": 98,
      "tested_candidates": 9980
    },
    {
      "bounds": [
        [
          0,
          19
        ],
        [
          0,
          19
        ],
        [
          0,
          4
        ],
        [
          0,
          4
        ]
      ],
      "convex_position_candidates": 3377,
      "coordinates": [
        [
          6,
          5,
          0,
          2
        ],
        [
          10,
          8,
          0,
          2
        ],
        [
          9,
          5,
          0,
          2
        ],
        [
          7,
          4,
          0,
          2
        ],
        [
          8,
          8,
          0,
          2
        ],
        [
          9,
          6,
          1,
          2
        ],
        [
          12,
          8,
          1,
          2
        ],
        [
          5,
          5,
          1,
          2
        ],
        [
          5,
          4,
          1,
          2
        ],
        [
          17,
          18,
          3,
          2
        ],
        [
          11,
          9,
          1,
          3
        ],
        [
          15,
          10,
          1,
          3
        ],
        [
          14,
          8,
          1,
          3
        ],
        [
          10,
          7,
          1,
          3
        ],
        [
          14,
          10,
          1,
          3
        ],
        [
          18,
          11,
          2,
          3
        ],
        [
          19,
          12,
          2,
          3
        ],
        [
          11,
          7,
          2,
          3
        ],
        [
          13,
          7,
          2,
          3
        ],
        [
          15,
          19,
          4,
          3
        ]
      ],
      "elapsed_seconds": 1493.8510563373566,
      "minimizing_points": [
        [
          6,
          4,
          0,
          2
        ],
        [
          8,
          4,
          0,
          2
        ],
        [
          9,
          7,
          1,
          3
        ],
        [
          10,
          6,
          1,
          3
        ],
        [
          11,
          7,
          1,
          3
        ],
        [
          15,
          9,
          1,
          3
        ],
        [
          16,
          9,
          1,
          3
        ],
        [
          17,
          9,
          1,
          3
        ]
      ],
      "minimum_radon_count": 2,
      "radon_count_histogram": {
        "10": 115,
        "11": 271,
        "12": 134,
        "13": 314,
        "14": 307,
        "15": 426,
        "16": 358,
        "17": 170,
        "18": 205,
        "19": 386,
        "2": 8,
        "20": 158,
        "21": 86,
        "22": 66,
        "23": 38,
        "24": 8,
        "25": 7,
        "3": 10,
        "4": 31,
        "5": 22,
        "6": 57,
        "7": 51,
        "8": 62,
        "9": 87
      },
      "source_index": 1952,
      "task_index": 99,
      "tested_candidates": 9980
    }
  ],
  "target_size": 21,
  "tested_candidates": 499000
}


==> anc/supplementary_bundle/data/local_search/results_0_999.csv <==
setting,config_index,source_config_index,base_index,added_point,initial_radon,final_radon,improvement,accepted_moves,sweeps_completed,stop_reason,wall_time_seconds
3d,0,721,,null,17,3,14,8,3,no_improving_sweep,39.46182703971863
3d,1,35,,null,13,11,2,1,2,no_improving_sweep,37.88346457481384
3d,2,819,,null,11,8,3,3,2,no_improving_sweep,22.59915804862976
3d,3,236,,null,9,3,6,3,2,no_improving_sweep,37.90012264251709
3d,4,924,,null,15,4,11,7,3,no_improving_sweep,24.857863426208496
3d,5,792,,null,27,5,22,8,3,no_improving_sweep,62.1418890953064
3d,6,761,,null,12,3,9,4,2,no_improving_sweep,51.876227140426636
3d,7,411,,null,6,5,1,1,2,no_improving_sweep,17.390263080596924
3d,8,1077,,null,12,3,9,6,3,no_improving_sweep,18.33706021308899
3d,9,1373,,null,8,1,7,4,3,no_improving_sweep,20.720608711242676
3d,10,1913,,null,22,6,16,7,4,no_improving_sweep,106.91154360771179
3d,11,1919,,null,8,3,5,4,2,no_improving_sweep,18.924570322036743
3d,12,1309,,null,10,4,6,5,3,no_improving_sweep,53.038095474243164
3d,13,1753,,null,16,1,15,10,4,no_improving_sweep,42.56763577461243
3d,14,1587,,null,7,3,4,2,2,no_improving_sweep,21.231120586395264
3d,15,427,,null,9,5,4,3,3,no_improving_sweep,57.251468658447266
3d,16,938,,null,8,5,3,2,2,no_improving_sweep,23.879974842071533
3d,17,1990,,null,8,2,6,4,2,no_improving_sweep,19.330374240875244
3d,18,297,,null,20,5,15,9,5,no_improving_sweep,104.62904787063599
3d,19,1862,,null,8,4,4,3,2,no_improving_sweep,26.584208250045776
3d,20,1582,,null,6,5,1,1,2,no_improving_sweep,26.039294242858887
3d,21,348,,null,10,2,8,4,3,no_improving_sweep,37.97531771659851
3d,22,1190,,null,9,3,6,5,3,no_improving_sweep,20.90542244911194
3d,23,562,,null,9,3,6,4,3,no_improving_sweep,37.869385719299316
3d,24,1899,,null,16,10,6,4,2,no_improving_sweep,43.160973072052
3d,25,539,,null,9,3,6,4,3,no_improving_sweep,31.804619073867798
3d,26,68,,null,10,4,6,5,3,no_improving_sweep,79.24089312553406
3d,27,1851,,null,11,2,9,7,4,no_improving_sweep,66.43529725074768
3d,28,757,,null,15,4,11,4,2,no_improving_sweep,62.47101807594299
3d,29,1268,,null,18,4,14,5,4,no_improving_sweep,62.99924969673157
3d,30,823,,null,7,3,4,4,3,no_improving_sweep,41.39070272445679
3d,31,1627,,null,11,5,6,4,3,no_improving_sweep,52.83678865432739
3d,32,231,,null,16,6,10,8,2,no_improving_sweep,33.66924166679382
3d,33,554,,null,11,4,7,6,2,no_improving_sweep,23.45175290107727
3d,34,1894,,null,22,5,17,9,4,no_improving_sweep,51.68056654930115
3d,35,686,,null,27,7,20,10,4,no_improving_sweep,116.41341733932495
3d,36,1191,,null,9,3,6,5,3,no_improving_sweep,27.457897186279297
3d,37,901,,null,14,7,7,4,2,no_improving_sweep,35.12391519546509
3d,38,1629,,null,10,3,7,5,3,no_improving_sweep,47.14149451255798
3d,39,1033,,null,8,2,6,2,2,no_improving_sweep,21.069334506988525
3d,40,1043,,null,10,5,5,4,2,no_improving_sweep,24.354401350021362
3d,41,257,,null,18,5,13,7,3,no_improving_sweep,75.5201268196106
3d,42,115,,null,13,5,8,4,3,no_improving_sweep,55.18264579772949
3d,43,1778,,null,5,2,3,2,3,no_improving_sweep,32.736833333969116
3d,44,1346,,null,7,3,4,3,4,no_improving_sweep,48.44373798370361
3d,45,1947,,null,10,3,7,3,2,no_improving_sweep,22.229674577713013
3d,46,863,,null,15,6,9,6,3,no_improving_sweep,58.970014333724976
3d,47,1995,,null,9,3,6,4,2,no_improving_sweep,28.857057094573975
3d,48,1931,,null,10,3,7,5,4,no_improving_sweep,43.16592860221863
3d,49,1960,,null,6,3,3,2,2,no_improving_sweep,18.842176914215088
3d,50,1300,,null,8,5,3,1,2,no_improving_sweep,16.09626317024231
3d,51,1414,,null,11,3,8,5,3,no_improving_sweep,48.003331422805786
3d,52,1255,,null,11,4,7,5,3,no_improving_sweep,38.54526996612549
3d,53,1979,,null,6,3,3,2,2,no_improving_sweep,16.62759566307068
3d,54,439,,null,9,3,6,5,3,no_improving_sweep,25.797606945037842
3d,55,1220,,null,11,2,9,6,3,no_improving_sweep,38.64851474761963
3d,56,230,,null,34,7,27,11,3,no_improving_sweep,138.29072761535645
3d,57,1755,,null,17,7,10,5,3,no_improving_sweep,62.66255974769592
3d,58,1058,,null,6,2,4,4,3,no_improving_sweep,20.51319122314453
3d,59,319,,null,12,5,7,3,2,no_improving_sweep,21.605586290359497
3d,60,1118,,null,10,7,3,3,2,no_improving_sweep,16.162087440490723
3d,61,1939,,null,15,4,11,9,4,no_improving_sweep,61.36723446846008
3d,62,1982,,null,10,4,6,5,3,no_improving_sweep,32.40130257606506
3d,63,1745,,null,9,1,8,6,2,no_improving_sweep,13.784861087799072
3d,64,529,,null,10,2,8,2,2,no_improving_sweep,28.002367973327637
3d,65,1306,,null,10,3,7,6,3,no_improving_sweep,39.26636052131653
3d,66,1562,,null,9,4,5,4,3,no_improving_sweep,42.62139868736267
3d,67,788,,null,20,7,13,5,2,no_improving_sweep,39.75165843963623
3d,68,70,,null,14,5,9,6,3,no_improving_sweep,67.8365330696106
3d,69,107,,null,10,4,6,4,3,no_improving_sweep,51.05072569847107
3d,70,1040,,null,10,3,7,6,3,no_improving_sweep,51.73858880996704
3d,71,1020,,null,11,3,8,5,3,no_improving_sweep,35.12787318229675
3d,72,1355,,null,15,6,9,6,2,no_improving_sweep,31.88388729095459
3d,73,1225,,null,10,4,6,3,3,no_improving_sweep,67.17708134651184
3d,74,417,,null,16,4,12,7,3,no_improving_sweep,38.20716834068298
3d,75,84,,null,13,5,8,5,2,no_improving_sweep,31.831793069839478
3d,76,984,,null,10,3,7,6,5,no_improving_sweep,66.33183479309082
3d,77,749,,null,8,4,4,1,2,no_improving_sweep,26.51131010055542
3d,78,1174,,null,15,7,8,6,3,no_improving_sweep,57.483245611190796
3d,79,542,,null,12,5,7,5,2,no_improving_sweep,21.63606858253479
3d,80,1792,,null,16,3,13,10,5,no_improving_sweep,70.55437231063843
3d,81,1023,,null,9,4,5,5,3,no_improving_sweep,27.239880323410034
3d,82,1987,,null,10,5,5,3,2,no_improving_sweep,30.272034168243408
3d,83,142,,null,16,4,12,7,2,no_improving_sweep,41.9375205039978
3d,84,413,,null,10,5,5,5,2,no_improving_sweep,20.79176902770996
3d,85,1541,,null,9,5,4,4,2,no_improving_sweep,34.00060153007507
3d,86,321,,null,13,5,8,4,2,no_improving_sweep,34.02234983444214
3d,87,1830,,null,7,3,4,4,3,no_improving_sweep,27.98636531829834
3d,88,1984,,null,12,4,8,6,3,no_improving_sweep,72.32274055480957
3d,89,1454,,null,5,5,0,0,1,no_improving_sweep,8.497789144515991
3d,90,634,,null,18,5,13,11,5,no_improving_sweep,152.08761548995972
3d,91,1849,,null,10,4,6,4,3,no_improving_sweep,37.65359973907471
3d,92,1558,,null,8,3,5,4,2,no_improving_sweep,17.67230534553528
3d,93,720,,null,18,6,12,7,3,no_improving_sweep,75.24448275566101
3d,94,1740,,null,14,4,10,6,3,no_improving_sweep,31.985442638397217
3d,95,703,,null,22,7,15,9,4,no_improving_sweep,132.0445659160614
3d,96,1277,,null,18,3,15,6,3,no_improving_sweep,46.74485802650452
3d,97,129,,null,11,5,6,5,2,no_improving_sweep,27.445613622665405
3d,98,899,,null,11,6,5,4,3,no_improving_sweep,59.98155069351196
3d,99,1057,,null,6,2,4,4,3,no_improving_sweep,20.630547761917114
3d,100,1732,,null,8,4,4,2,2,no_improving_sweep,18.15390944480896
3d,101,1187,,null,9,2,7,6,3,no_improving_sweep,24.771045923233032
3d,102,755,,null,10,4,6,3,2,no_improving_sweep,27.506776809692383
3d,103,468,,null,13,2,11,8,3,no_improving_sweep,48.630939245224
3d,104,1475,,null,11,5,6,4,3,no_improving_sweep,62.90762186050415
3d,105,640,,null,28,7,21,9,3,no_improving_sweep,94.59230351448059
3d,106,246,,null,17,5,12,6,3,no_improving_sweep,43.21269702911377
3d,107,146,,null,17,2,15,11,5,no_improving_sweep,64.32398414611816
3d,108,1501,,null,8,5,3,2,2,no_improving_sweep,32.451680183410645
3d,109,612,,null,12,4,8,3,2,no_improving_sweep,17.434868574142456
3d,110,1597,,null,22,7,15,8,3,no_improving_sweep,60.990787744522095
3d,111,1055,,null,7,4,3,1,2,no_improving_sweep,17.18709683418274
3d,112,352,,null,9,3,6,6,3,no_improving_sweep,31.07339835166931
3d,113,369,,null,11,4,7,7,3,no_improving_sweep,56.65175151824951
3d,114,1972,,null,8,3,5,5,3,no_improving_sweep,36.11656069755554
3d,115,1607,,null,8,3,5,4,2,no_improving_sweep,18.188239336013794
3d,116,860,,null,18,6,12,6,2,no_improving_sweep,45.67674469947815
3d,117,1909,,null,11,3,8,7,4,no_improving_sweep,62.880637407302856
3d,118,1640,,null,4,3,1,1,2,no_improving_sweep,18.54865860939026
3d,119,1203,,null,5,3,2,2,2,no_improving_sweep,14.587890625
3d,120,1705,,null,6,3,3,3,2,no_improving_sweep,25.098909854888916
3d,121,1491,,null,7,2,5,5,3,no_improving_sweep,33.602790117263794
3d,122,870,,null,12,6,6,5,2,no_improving_sweep,49.99604678153992
3d,123,1859,,null,7,7,0,0,1,no_improving_sweep,9.040069818496704
3d,124,1428,,null,8,3,5,4,4,no_improving_sweep,66.24399542808533
3d,125,1241,,null,7,4,3,2,2,no_improving_sweep,17.642810344696045
3d,126,1677,,null,9,3,6,2,2,no_improving_sweep,22.687909603118896
3d,127,350,,null,20,6,14,6,3,no_improving_sweep,38.47191262245178
3d,128,1025,,null,8,3,5,3,2,no_improving_sweep,22.46348810195923
3d,129,1335,,null,7,3,4,4,4,no_improving_sweep,37.952181577682495
3d,130,366,,null,11,5,6,3,2,no_improving_sweep,31.340487241744995
3d,131,1517,,null,6,5,1,1,2,no_improving_sweep,28.20677399635315
3d,132,260,,null,11,6,5,5,3,no_improving_sweep,39.910993337631226
3d,133,827,,null,14,4,10,7,3,no_improving_sweep,54.76103687286377
3d,134,1706,,null,7,3,4,4,3,no_improving_sweep,25.873286485671997
3d,135,1782,,null,11,5,6,5,2,no_improving_sweep,26.227036237716675
3d,136,409,,null,17,3,14,6,2,no_improving_sweep,24.642226934432983
3d,137,1835,,null,7,5,2,2,2,no_improving_sweep,26.324852466583252
3d,138,1906,,null,21,3,18,13,4,no_improving_sweep,52.25400137901306
3d,139,533,,null,10,6,4,1,2,no_improving_sweep,25.00138258934021
3d,140,460,,null,8,3,5,3,2,no_improving_sweep,14.193180322647095
3d,141,976,,null,18,7,11,5,3,no_improving_sweep,53.7593948841095
3d,142,1352,,null,10,3,7,2,2,no_improving_sweep,22.316051483154297
3d,143,1269,,null,17,3,14,12,4,no_improving_sweep,55.29708385467529
3d,144,421,,null,9,3,6,4,3,no_improving_sweep,33.024301052093506
3d,145,764,,null,9,3,6,6,2,no_improving_sweep,22.13468623161316
3d,146,572,,null,9,4,5,3,2,no_improving_sweep,27.55113410949707
3d,147,1249,,null,18,9,9,6,2,no_improving_sweep,45.047157764434814
3d,148,342,,null,10,2,8,6,3,no_improving_sweep,43.19456434249878
3d,149,1512,,null,7,4,3,3,2,no_improving_sweep,20.84923505783081
3d,150,103,,null,10,5,5,3,2,no_improving_sweep,36.32851028442383
3d,151,1158,,null,8,4,4,3,2,no_improving_sweep,18.115862369537354
3d,152,202,,null,30,7,23,10,3,no_improving_sweep,111.96757435798645
3d,153,4,,null,19,2,17,5,3,no_improving_sweep,62.72869277000427
3d,154,442,,null,10,5,5,3,2,no_improving_sweep,40.293084383010864
3d,155,1504,,null,4,3,1,1,2,no_improving_sweep,14.13783860206604
3d,156,1580,,null,16,5,11,7,3,no_improving_sweep,56.51500201225281
3d,157,1095,,null,14,5,9,6,2,no_improving_sweep,33.95657730102539
3d,158,490,,null,9,5,4,3,2,no_improving_sweep,24.284589052200317
3d,159,1407,,null,9,5,4,4,3,no_improving_sweep,41.09360218048096
3d,160,1447,,null,16,2,14,7,2,no_improving_sweep,32.712212562561035
3d,161,1639,,null,8,4,4,2,2,no_improving_sweep,16.311128854751587
3d,162,503,,null,9,4,5,4,3,no_improving_sweep,36.55718994140625
3d,163,1863,,null,8,2,6,4,3,no_improving_sweep,33.866299867630005
3d,164,1114,,null,13,7,6,3,2,no_improving_sweep,29.07299780845642
3d,165,1423,,null,7,4,3,2,2,no_improving_sweep,23.850358724594116
3d,166,897,,null,9,3,6,5,2,no_improving_sweep,42.099921464920044
3d,167,1367,,null,10,1,9,7,3,no_improving_sweep,21.029075860977173
3d,168,1348,,null,11,4,7,6,3,no_improving_sweep,29.021372318267822
3d,169,707,,null,11,5,6,4,2,no_improving_sweep,32.163081645965576
3d,170,1953,,null,20,3,17,11,4,no_improving_sweep,67.08979964256287
3d,171,1159,,null,9,5,4,3,2,no_improving_sweep,34.60684871673584
3d,172,1695,,null,7,5,2,2,2,no_improving_sweep,21.559070348739624
3d,173,771,,null,7,4,3,3,2,no_improving_sweep,31.62900161743164
3d,174,152,,null,14,4,10,7,2,no_improving_sweep,29.27593994140625
3d,175,430,,null,9,1,8,6,3,no_improving_sweep,23.349686861038208
3d,176,269,,null,22,4,18,13,5,no_improving_sweep,111.21384310722351
3d,177,881,,null,10,5,5,4,2,no_improving_sweep,23.40273952484131
3d,178,547,,null,12,2,10,6,4,no_improving_sweep,36.99567747116089
3d,179,1476,,null,11,6,5,5,3,no_improving_sweep,55.7689745426178
3d,180,980,,null,13,4,9,7,3,no_improving_sweep,31.901126861572266
3d,181,1570,,null,7,3,4,3,3,no_improving_sweep,39.563591718673706
3d,182,1431,,null,6,3,3,2,2,no_improving_sweep,18.13987708091736
3d,183,388,,null,8,4,4,3,3,no_improving_sweep,44.89046001434326
3d,184,283,,null,6,5,1,1,2,no_improving_sweep,25.652830123901367
3d,185,1853,,null,10,5,5,4,2,no_improving_sweep,45.13868308067322
3d,186,1181,,null,10,2,8,6,3,no_improving_sweep,30.344861030578613
3d,187,313,,null,14,3,11,5,3,no_improving_sweep,54.66971278190613
3d,188,1594,,null,14,7,7,5,3,no_improving_sweep,37.323962450027466
3d,189,840,,null,17,4,13,9,3,no_improving_sweep,98.83356404304504
3d,190,705,,null,17,4,13,8,3,no_improving_sweep,55.73360085487366
3d,191,1803,,null,10,2,8,7,3,no_improving_sweep,29.740574598312378
3d,192,573,,null,9,2,7,6,4,no_improving_sweep,31.70291042327881
3d,193,1817,,null,7,2,5,5,3,no_improving_sweep,21.166460514068604
3d,194,549,,null,6,4,2,2,2,no_improving_sweep,16.536540746688843
3d,195,728,,null,16,6,10,6,3,no_improving_sweep,90.572833776474
3d,196,59,,null,16,7,9,6,3,no_improving_sweep,78.76365923881531
3d,197,1138,,null,10,4,6,3,3,no_improving_sweep,34.56627368927002
3d,198,330,,null,6,3,3,3,2,no_improving_sweep,29.551189661026
3d,199,508,,null,6,2,4,2,2,no_improving_sweep,33.816988468170166
3d,200,1142,,null,10,5,5,2,2,no_improving_sweep,24.14399766921997
3d,201,481,,null,9,3,6,2,2,no_improving_sweep,38.60939264297485
3d,202,1993,,null,7,2,5,4,2,no_improving_sweep,14.518815994262695
3d,203,643,,null,36,9,27,12,3,no_improving_sweep,79.24568796157837
3d,204,1228,,null,10,4,6,3,2,no_improving_sweep,33.889941930770874
3d,205,473,,null,13,4,9,7,3,no_improving_sweep,30.491854906082153
3d,206,852,,null,8,5,3,3,2,no_improving_sweep,20.099042177200317
3d,207,1084,,null,7,3,4,3,2,no_improving_sweep,21.444311141967773
3d,208,482,,null,17,2,15,10,3,no_improving_sweep,41.153728723526
3d,209,1315,,null,11,4,7,5,3,no_improving_sweep,91.01664781570435
3d,210,1632,,null,8,2,6,6,4,no_improving_sweep,29.327393054962158
3d,211,389,,null,8,2,6,4,2,no_improving_sweep,13.125582456588745
3d,212,327,,null,8,4,4,4,3,no_improving_sweep,32.058972120285034
3d,213,1287,,null,14,4,10,7,5,no_improving_sweep,91.49046111106873
3d,214,1299,,null,5,3,2,2,2,no_improving_sweep,14.396828651428223
3d,215,1924,,null,10,5,5,4,3,no_improving_sweep,49.78831100463867
3d,216,1133,,null,15,2,13,7,4,no_improving_sweep,43.040422439575195
3d,217,1798,,null,11,5,6,5,2,no_improving_sweep,27.308309316635132
3d,218,978,,null,9,5,4,3,2,no_improving_sweep,21.736449480056763
3d,219,48,,null,9,3,6,3,2,no_improving_sweep,54.937323808670044
3d,220,1646,,null,9,4,5,5,3,no_improving_sweep,35.59125828742981
3d,221,866,,null,11,4,7,5,2,no_improving_sweep,19.612903833389282
3d,222,1918,,null,10,4,6,4,3,no_improving_sweep,46.87139678001404
3d,223,1483,,null,7,4,3,1,2,no_improving_sweep,23.63680148124695
3d,224,929,,null,17,5,12,7,3,no_improving_sweep,52.92774987220764
3d,225,1950,,null,15,3,12,7,3,no_improving_sweep,37.581727504730225
3d,226,724,,null,27,4,23,10,3,no_improving_sweep,62.73231244087219
3d,227,265,,null,10,7,3,2,2,no_improving_sweep,29.308594703674316
3d,228,1536,,null,7,5,2,2,3,no_improving_sweep,54.62500548362732
3d,229,29,,null,21,6,15,11,4,no_improving_sweep,97.00930118560791
3d,230,422,,null,9,3,6,5,4,no_improving_sweep,61.44163417816162
3d,231,1265,,null,16,6,10,7,4,no_improving_sweep,71.51860356330872
3d,232,1831,,null,9,3,6,4,3,no_improving_sweep,25.949344873428345
3d,233,543,,null,8,2,6,4,3,no_improving_sweep,34.0609974861145
3d,234,729,,null,18,5,13,7,3,no_improving_sweep,73.3608877658844
3d,235,1093,,null,14,3,11,8,3,no_improving_sweep,49.51047730445862
3d,236,812,,null,21,4,17,6,3,no_improving_sweep,48.78213405609131
3d,237,1721,,null,10,4,6,6,2,no_improving_sweep,29.348747968673706
3d,238,1155,,null,8,5,3,3,3,no_improving_sweep,31.841248989105225
3d,239,911,,null,11,5,6,4,3,no_improving_sweep,47.617252588272095
3d,240,1205,,null,8,4,4,2,2,no_improving_sweep,15.576174020767212
3d,241,730,,null,15,2,13,9,4,no_improving_sweep,63.14892649650574
3d,242,822,,null,15,4,11,4,3,no_improving_sweep,58.42364168167114
3d,243,470,,null,11,4,7,7,3,no_improving_sweep,27.20591974258423
3d,244,1470,,null,11,7,4,3,2,no_improving_sweep,40.16056704521179
3d,245,604,,null,14,3,11,7,4,no_improving_sweep,25.364015817642212
3d,246,414,,null,9,3,6,5,3,no_improving_sweep,26.326324701309204
3d,247,1523,,null,6,3,3,2,3,no_improving_sweep,20.429117918014526
3d,248,956,,null,9,2,7,6,3,no_improving_sweep,20.449657678604126
3d,249,665,,null,27,6,21,11,3,no_improving_sweep,69.99329662322998
3d,250,149,,null,12,5,7,4,3,no_improving_sweep,46.8718786239624
3d,251,534,,null,10,5,5,4,3,no_improving_sweep,34.7746102809906
3d,252,252,,null,25,6,19,11,4,no_improving_sweep,116.35091590881348
3d,253,1773,,null,9,4,5,1,2,no_improving_sweep,37.52353882789612
3d,254,1196,,null,9,4,5,3,3,no_improving_sweep,37.208247661590576
3d,255,1171,,null,19,5,14,9,4,no_improving_sweep,47.16746520996094
3d,256,659,,null,22,3,19,12,4,no_improving_sweep,114.84345006942749
3d,257,1053,,null,5,2,3,2,2,no_improving_sweep,21.452865839004517
3d,258,1151,,null,9,4,5,4,3,no_improving_sweep,34.89784860610962
3d,259,72,,null,22,5,17,9,3,no_improving_sweep,104.91241931915283
3d,260,1067,,null,9,4,5,4,3,no_improving_sweep,60.00149464607239
3d,261,361,,null,11,7,4,4,3,no_improving_sweep,40.827319622039795
3d,262,44,,null,17,10,7,5,2,no_improving_sweep,39.52359056472778
3d,263,768,,null,8,5,3,3,2,no_improving_sweep,29.1466805934906
3d,264,1210,,null,9,3,6,4,2,no_improving_sweep,22.85502862930298
3d,265,874,,null,14,6,8,7,3,no_improving_sweep,63.60719871520996
3d,266,323,,null,15,7,8,4,2,no_improving_sweep,24.53816032409668
3d,267,744,,null,14,5,9,6,3,no_improving_sweep,74.10342049598694
3d,268,785,,null,12,5,7,5,3,no_improving_sweep,45.53890585899353
3d,269,1052,,null,6,3,3,3,2,no_improving_sweep,19.499237537384033
3d,270,1655,,null,7,2,5,5,2,no_improving_sweep,12.136341094970703
3d,271,464,,null,15,3,12,9,3,no_improving_sweep,58.7606885433197
3d,272,1797,,null,12,3,9,5,3,no_improving_sweep,57.947672605514526
3d,273,818,,null,8,6,2,2,3,no_improving_sweep,47.71843957901001
3d,274,767,,null,14,3,11,8,3,no_improving_sweep,31.441739797592163
3d,275,1140,,null,10,4,6,3,3,no_improving_sweep,30.832580089569092
3d,276,1508,,null,8,3,5,5,3,no_improving_sweep,28.282677173614502
3d,277,737,,null,12,7,5,5,2,no_improving_sweep,32.57887864112854
3d,278,443,,null,13,2,11,7,3,no_improving_sweep,47.31257605552673
3d,279,1588,,null,6,3,3,3,3,no_improving_sweep,35.14976620674133
3d,280,1856,,null,10,3,7,5,3,no_improving_sweep,59.980356216430664
3d,281,363,,null,7,4,3,3,2,no_improving_sweep,19.56739640235901
3d,282,739,,null,24,6,18,8,3,no_improving_sweep,74.65392017364502
3d,283,418,,null,16,4,12,7,2,no_improving_sweep,24.969504594802856
3d,284,1275,,null,16,4,12,12,6,no_improving_sweep,98.32950115203857
3d,285,437,,null,8,4,4,4,5,no_improving_sweep,73.06597208976746
3d,286,292,,null,13,6,7,5,3,no_improving_sweep,60.371182441711426
3d,287,340,,null,7,3,4,4,3,no_improving_sweep,30.61723756790161
3d,288,1550,,null,8,1,7,4,3,no_improving_sweep,22.96212911605835
3d,289,1146,,null,10,4,6,4,2,no_improving_sweep,23.99421453475952
3d,290,174,,null,19,5,14,5,2,no_improving_sweep,48.133864402770996
3d,291,290,,null,12,4,8,6,4,no_improving_sweep,43.70168209075928
3d,292,910,,null,10,4,6,6,4,no_improving_sweep,105.29878973960876
3d,293,1847,,null,10,4,6,4,2,no_improving_sweep,23.602715730667114
3d,294,1076,,null,9,5,4,3,2,no_improving_sweep,26.602253675460815
3d,295,1065,,null,8,4,4,4,2,no_improving_sweep,16.999374866485596
3d,296,1604,,null,11,4,7,4,2,no_improving_sweep,32.692580461502075
3d,297,1650,,null,9,5,4,2,2,no_improving_sweep,25.1892569065094
3d,298,626,,null,14,7,7,5,3,no_improving_sweep,30.567210912704468
3d,299,715,,null,28,8,20,8,3,no_improving_sweep,68.09293603897095
3d,300,1284,,null,6,2,4,2,2,no_improving_sweep,24.95975422859192
3d,301,1690,,null,12,5,7,7,3,no_improving_sweep,42.973055601119995
3d,302,1741,,null,16,5,11,6,3,no_improving_sweep,42.276376724243164
3d,303,677,,null,27,7,20,9,3,no_improving_sweep,67.94483876228333
3d,304,307,,null,11,7,4,2,2,no_improving_sweep,32.30684304237366
3d,305,85,,null,16,3,13,9,3,no_improving_sweep,41.220675230026245
3d,306,1805,,null,7,4,3,3,3,no_improving_sweep,28.10460352897644
3d,307,1932,,null,9,3,6,4,2,no_improving_sweep,23.86955451965332
3d,308,426,,null,12,4,8,4,2,no_improving_sweep,40.45352506637573
3d,309,1484,,null,6,1,5,5,3,no_improving_sweep,22.92875909805298
3d,310,336,,null,17,5,12,6,2,no_improving_sweep,31.421797037124634
3d,311,1064,,null,9,3,6,5,3,no_improving_sweep,46.6644389629364
3d,312,105,,null,21,3,18,9,4,no_improving_sweep,97.11070370674133
3d,313,1038,,null,7,3,4,3,3,no_improving_sweep,21.133631706237793
3d,314,1149,,null,12,5,7,5,3,no_improving_sweep,53.97307300567627
3d,315,347,,null,15,7,8,4,2,no_improving_sweep,31.137033939361572
3d,316,887,,null,12,3,9,7,4,no_improving_sweep,66.33570718765259
3d,317,102,,null,17,4,13,8,4,no_improving_sweep,109.30739545822144
3d,318,121,,null,9,3,6,5,3,no_improving_sweep,74.37889099121094
3d,319,1350,,null,11,5,6,5,3,no_improving_sweep,42.479480504989624
3d,320,589,,null,5,3,2,1,2,no_improving_sweep,24.449057579040527
3d,321,1519,,null,6,4,2,2,2,no_improving_sweep,17.759106159210205
3d,322,859,,null,15,3,12,9,3,no_improving_sweep,41.42064118385315
3d,323,1007,,null,7,6,1,1,2,no_improving_sweep,18.81853485107422
3d,324,111,,null,13,4,9,6,3,no_improving_sweep,47.72690224647522
3d,325,1322,,null,8,2,6,3,2,no_improving_sweep,16.36255955696106
3d,326,1074,,null,7,2,5,5,3,no_improving_sweep,19.199570178985596
3d,327,191,,null,43,20,23,7,3,no_improving_sweep,87.01741886138916
3d,328,1547,,null,12,5,7,5,3,no_improving_sweep,45.62977576255798
3d,329,1590,,null,23,2,21,10,4,no_improving_sweep,44.25635552406311
3d,330,423,,null,11,5,6,4,2,no_improving_sweep,33.28478288650513
3d,331,1636,,null,11,5,6,4,2,no_improving_sweep,26.256818532943726
3d,332,1564,,null,12,3,9,6,3,no_improving_sweep,37.11533856391907
3d,333,741,,null,4,2,2,2,2,no_improving_sweep,20.05982780456543
3d,334,1774,,null,4,4,0,0,1,no_improving_sweep,10.252004623413086
3d,335,545,,null,12,4,8,6,3,no_improving_sweep,30.98471450805664
3d,336,1929,,null,10,5,5,2,2,no_improving_sweep,33.93179249763489
3d,337,1559,,null,6,5,1,1,2,no_improving_sweep,22.34105634689331
3d,338,953,,null,19,3,16,11,5,no_improving_sweep,52.392019748687744
3d,339,253,,null,14,4,10,7,5,no_improving_sweep,96.65500688552856
3d,340,1822,,null,8,3,5,5,3,no_improving_sweep,35.316588163375854
3d,341,449,,null,14,3,11,6,3,no_improving_sweep,61.18352460861206
3d,342,1749,,null,7,4,3,3,2,no_improving_sweep,14.236843824386597
3d,343,1633,,null,10,4,6,6,3,no_improving_sweep,39.91295409202576
3d,344,276,,null,11,4,7,5,4,no_improving_sweep,53.105717182159424
3d,345,1199,,null,10,4,6,5,3,no_improving_sweep,46.127747535705566
3d,346,1937,,null,13,4,9,7,3,no_improving_sweep,32.827948331832886
3d,347,183,,null,19,7,12,9,3,no_improving_sweep,47.44732427597046
3d,348,200,,null,29,4,25,11,5,no_improving_sweep,115.89561152458191
3d,349,232,,null,10,4,6,3,2,no_improving_sweep,27.37432622909546
3d,350,1455,,null,8,4,4,3,2,no_improving_sweep,25.65257477760315
3d,351,226,,null,12,4,8,4,2,no_improving_sweep,50.05698800086975
3d,352,875,,null,10,7,3,2,2,no_improving_sweep,39.09254765510559
3d,353,1424,,null,8,3,5,4,4,no_improving_sweep,55.617635011672974
3d,354,1288,,null,13,10,3,3,2,no_improving_sweep,37.87007808685303
3d,355,1017,,null,12,5,7,3,2,no_improving_sweep,32.10104417800903
3d,356,1826,,null,15,4,11,6,3,no_improving_sweep,48.09561610221863
3d,357,3,,null,17,5,12,5,3,no_improving_sweep,56.44518041610718
3d,358,1456,,null,4,2,2,2,2,no_improving_sweep,22.478584051132202
3d,359,396,,null,18,5,13,6,3,no_improving_sweep,41.12919640541077
3d,360,379,,null,11,2,9,6,3,no_improving_sweep,23.00149416923523
3d,361,1472,,null,10,5,5,4,2,no_improving_sweep,34.41204857826233
3d,362,277,,null,9,3,6,3,2,no_improving_sweep,32.384312868118286
3d,363,87,,null,16,10,6,2,2,no_improving_sweep,67.39697170257568
3d,364,629,,null,9,6,3,1,2,no_improving_sweep,28.221500873565674
3d,365,1312,,null,9,3,6,4,3,no_improving_sweep,47.53434729576111
3d,366,1694,,null,9,5,4,3,2,no_improving_sweep,16.34982132911682
3d,367,83,,null,11,8,3,2,2,no_improving_sweep,49.343735456466675
3d,368,1422,,null,8,3,5,4,4,no_improving_sweep,54.94449758529663
3d,369,1444,,null,11,3,8,8,3,no_improving_sweep,50.0647349357605
3d,370,12,,null,11,3,8,7,4,no_improving_sweep,31.377086639404297
3d,371,207,,null,18,3,15,9,4,no_improving_sweep,65.37916135787964
3d,372,904,,null,18,6,12,8,3,no_improving_sweep,90.88019299507141
3d,373,475,,null,5,2,3,3,2,no_improving_sweep,16.279932022094727
3d,374,912,,null,11,4,7,5,2,no_improving_sweep,29.335209846496582
3d,375,262,,null,24,5,19,11,4,no_improving_sweep,108.65752530097961
3d,376,419,,null,5,2,3,3,3,no_improving_sweep,38.318787574768066
3d,377,969,,null,12,5,7,6,3,no_improving_sweep,57.4766743183136
3d,378,168,,null,10,4,6,4,2,no_improving_sweep,41.78572964668274
3d,379,1391,,null,9,2,7,5,3,no_improving_sweep,33.97436499595642
3d,380,195,,null,22,3,19,11,3,no_improving_sweep,40.02877640724182
3d,381,1746,,null,8,3,5,4,2,no_improving_sweep,22.739351272583008
3d,382,1045,,null,9,5,4,3,2,no_improving_sweep,28.298152446746826
3d,383,884,,null,11,2,9,6,4,no_improving_sweep,62.565391540527344
3d,384,1897,,null,21,3,18,11,4,no_improving_sweep,80.94542908668518
3d,385,1317,,null,10,7,3,3,3,no_improving_sweep,81.32374787330627
3d,386,1223,,null,8,4,4,2,2,no_improving_sweep,23.178404569625854
3d,387,1301,,null,10,3,7,6,3,no_improving_sweep,31.583207368850708
3d,388,1524,,null,7,3,4,3,2,no_improving_sweep,22.059982776641846
3d,389,1194,,null,11,4,7,4,2,no_improving_sweep,28.83825159072876
3d,390,1844,,null,11,3,8,8,4,no_improving_sweep,37.51132011413574
3d,391,1154,,null,10,5,5,3,2,no_improving_sweep,24.328757762908936
3d,392,1819,,null,11,2,9,8,3,no_improving_sweep,25.12114453315735
3d,393,1765,,null,9,3,6,3,2,no_improving_sweep,23.14981174468994
3d,394,1860,,null,10,4,6,5,3,no_improving_sweep,35.308048725128174
3d,395,770,,null,13,4,9,4,2,no_improving_sweep,43.3504536151886
3d,396,1539,,null,7,2,5,5,3,no_improving_sweep,34.6352014541626
3d,397,258,,null,20,3,17,11,4,no_improving_sweep,95.15522789955139
3d,398,1631,,null,10,4,6,4,3,no_improving_sweep,32.61665344238281
3d,399,1272,,null,17,4,13,9,3,no_improving_sweep,35.45305395126343
3d,400,960,,null,15,4,11,7,3,no_improving_sweep,51.3596613407135
3d,401,284,,null,12,5,7,5,3,no_improving_sweep,52.44775629043579
3d,402,1754,,null,12,3,9,4,3,no_improving_sweep,42.336586475372314
3d,403,333,,null,13,7,6,4,3,no_improving_sweep,51.87862849235535
3d,404,305,,null,20,6,14,9,3,no_improving_sweep,49.4252450466156
3d,405,1981,,null,9,2,7,6,3,no_improving_sweep,38.964624881744385
3d,406,556,,null,14,3,11,4,2,no_improving_sweep,27.501030206680298
3d,407,702,,null,15,3,12,7,3,no_improving_sweep,61.24763512611389
3d,408,813,,null,10,3,7,5,2,no_improving_sweep,46.14615440368652
3d,409,1100,,null,15,7,8,5,3,no_improving_sweep,62.10417318344116
3d,410,1323,,null,5,2,3,2,2,no_improving_sweep,21.417176723480225
3d,411,380,,null,3,2,1,1,2,no_improving_sweep,17.975905418395996
3d,412,645,,null,18,6,12,9,3,no_improving_sweep,44.23963499069214
3d,413,1509,,null,7,6,1,1,2,no_improving_sweep,18.857341051101685
3d,414,952,,null,18,2,16,8,3,no_improving_sweep,29.76673698425293
3d,415,1685,,null,10,8,2,2,2,no_improving_sweep,48.930522441864014
3d,416,1177,,null,9,2,7,5,3,no_improving_sweep,23.485734224319458
3d,417,1435,,null,9,2,7,6,3,no_improving_sweep,29.662065267562866
3d,418,1331,,null,11,3,8,6,2,no_improving_sweep,25.780704259872437
3d,419,997,,null,12,7,5,3,2,no_improving_sweep,28.37919306755066
3d,420,1809,,null,8,2,6,5,3,no_improving_sweep,24.00495743751526
3d,421,1886,,null,10,3,7,5,3,no_improving_sweep,58.823503732681274
3d,422,853,,null,13,3,10,5,2,no_improving_sweep,20.69799780845642
3d,423,81,,null,19,1,18,7,4,no_improving_sweep,71.24686765670776
3d,424,1758,,null,11,5,6,3,2,no_improving_sweep,29.396353006362915
3d,425,1870,,null,13,7,6,3,2,no_improving_sweep,31.364874124526978
3d,426,425,,null,10,5,5,4,2,no_improving_sweep,37.622554302215576
3d,427,1129,,null,11,3,8,5,3,no_improving_sweep,51.311187505722046
3d,428,568,,null,9,3,6,6,2,no_improving_sweep,21.397472381591797
3d,429,18,,null,11,4,7,6,3,no_improving_sweep,46.94578814506531
3d,430,1101,,null,20,6,14,9,3,no_improving_sweep,48.75700044631958
3d,431,1204,,null,8,3,5,4,3,no_improving_sweep,32.19424891471863
3d,432,1459,,null,6,3,3,3,2,no_improving_sweep,16.810976028442383
3d,433,1787,,null,7,4,3,3,2,no_improving_sweep,22.710944652557373
3d,434,1579,,null,16,8,8,4,2,no_improving_sweep,48.78711915016174
3d,435,1229,,null,5,2,3,3,2,no_improving_sweep,16.334740161895752
3d,436,941,,null,13,7,6,3,2,no_improving_sweep,68.05385327339172
3d,437,1942,,null,11,2,9,7,3,no_improving_sweep,43.53171706199646
3d,438,56,,null,15,3,12,7,2,no_improving_sweep,36.806944847106934
3d,439,270,,null,14,3,11,9,4,no_improving_sweep,67.63065099716187
3d,440,1611,,null,7,3,4,2,2,no_improving_sweep,20.524006605148315
3d,441,300,,null,15,8,7,5,3,no_improving_sweep,52.81192946434021
3d,442,359,,null,7,1,6,5,4,no_improving_sweep,43.642348527908325
3d,443,1702,,null,6,4,2,1,2,no_improving_sweep,22.103336811065674
3d,444,1614,,null,9,5,4,3,2,no_improving_sweep,25.26735210418701
3d,445,1549,,null,10,2,8,5,2,no_improving_sweep,17.5852792263031
3d,446,1273,,null,18,8,10,4,2,no_improving_sweep,34.429295778274536
3d,447,722,,null,20,7,13,6,3,no_improving_sweep,83.92187857627869
3d,448,1163,,null,13,6,7,4,2,no_improving_sweep,30.580780744552612
3d,449,1821,,null,6,4,2,2,2,no_improving_sweep,25.063220977783203
3d,450,312,,null,13,6,7,3,2,no_improving_sweep,31.62547993659973
3d,451,1561,,null,5,3,2,2,2,no_improving_sweep,24.090962886810303
3d,452,127,,null,17,2,15,7,4,no_improving_sweep,76.79259157180786
3d,453,784,,null,18,3,15,6,3,no_improving_sweep,50.2584707736969
3d,454,186,,null,29,4,25,11,4,no_improving_sweep,60.532350063323975
3d,455,1642,,null,8,4,4,3,3,no_improving_sweep,33.39724326133728
3d,456,745,,null,14,5,9,5,3,no_improving_sweep,66.32453870773315
3d,457,1156,,null,10,5,5,4,2,no_improving_sweep,19.030380249023438
3d,458,1008,,null,9,3,6,5,3,no_improving_sweep,55.87265205383301
3d,459,497,,null,14,5,9,8,3,no_improving_sweep,48.89977717399597
3d,460,608,,null,10,5,5,4,2,no_improving_sweep,12.462413549423218
3d,461,88,,null,12,5,7,5,2,no_improving_sweep,44.17627263069153
3d,462,1344,,null,6,4,2,2,2,no_improving_sweep,16.908790826797485
3d,463,1468,,null,14,4,10,7,3,no_improving_sweep,39.911564111709595
3d,464,1691,,null,7,5,2,1,2,no_improving_sweep,39.41438293457031
3d,465,1866,,null,10,4,6,4,3,no_improving_sweep,45.62213397026062
3d,466,1728,,null,9,4,5,3,2,no_improving_sweep,18.30489158630371
3d,467,1734,,null,12,2,10,7,4,no_improving_sweep,46.470786571502686
3d,468,98,,null,10,3,7,6,2,no_improving_sweep,21.805591106414795
3d,469,882,,null,10,3,7,6,3,no_improving_sweep,72.33713102340698
3d,470,1575,,null,16,6,10,5,3,no_improving_sweep,65.05896949768066
3d,471,1347,,null,8,4,4,2,3,no_improving_sweep,23.59816813468933
3d,472,1069,,null,8,3,5,2,2,no_improving_sweep,25.77497410774231
3d,473,1143,,null,10,5,5,2,2,no_improving_sweep,26.984320640563965
3d,474,1963,,null,7,3,4,1,2,no_improving_sweep,18.497897148132324
3d,475,1756,,null,16,4,12,9,5,no_improving_sweep,72.45941305160522
3d,476,110,,null,11,2,9,7,3,no_improving_sweep,27.31921672821045
3d,477,1738,,null,18,7,11,6,3,no_improving_sweep,46.569310903549194
3d,478,476,,null,8,3,5,3,2,no_improving_sweep,22.985161066055298
3d,479,516,,null,6,2,4,3,3,no_improving_sweep,28.388157844543457
3d,480,632,,null,12,4,8,5,3,no_improving_sweep,45.721293687820435
3d,481,1879,,null,9,4,5,3,2,no_improving_sweep,18.463664531707764
3d,482,1653,,null,7,4,3,1,2,no_improving_sweep,20.224257469177246
3d,483,112,,null,17,10,7,3,3,no_improving_sweep,91.54598641395569
3d,484,328,,null,11,2,9,5,2,no_improving_sweep,19.453589916229248
3d,485,11,,null,9,2,7,4,2,no_improving_sweep,32.92977166175842
3d,486,1964,,null,11,4,7,6,3,no_improving_sweep,46.62027072906494
3d,487,1266,,null,6,6,0,0,1,no_improving_sweep,15.820627689361572
3d,488,1527,,null,8,2,6,3,2,no_improving_sweep,23.707546949386597
3d,489,451,,null,14,2,12,5,2,no_improving_sweep,20.731412172317505
3d,490,1320,,null,6,3,3,3,3,no_improving_sweep,31.52850103378296
3d,491,945,,null,11,4,7,4,3,no_improving_sweep,48.13501477241516
3d,492,561,,null,10,4,6,6,3,no_improving_sweep,33.09103608131409
3d,493,726,,null,7,3,4,1,2,no_improving_sweep,29.238088607788086
3d,494,769,,null,14,3,11,5,2,no_improving_sweep,21.0151424407959
3d,495,1715,,null,12,6,6,3,2,no_improving_sweep,27.42464780807495
3d,496,392,,null,6,4,2,2,2,no_improving_sweep,28.85050344467163
3d,497,483,,null,6,2,4,4,3,no_improving_sweep,43.45772624015808
3d,498,296,,null,20,6,14,8,4,no_improving_sweep,80.61304116249084
3d,499,420,,null,8,4,4,4,2,no_improving_sweep,21.669937133789062
3d,500,1676,,null,7,3,4,3,3,no_improving_sweep,34.37748646736145
3d,501,97,,null,18,5,13,6,3,no_improving_sweep,55.299877882003784
3d,502,782,,null,12,4,8,5,3,no_improving_sweep,45.21253728866577
3d,503,126,,null,15,3,12,9,3,no_improving_sweep,46.47278380393982
3d,504,1049,,null,7,4,3,2,2,no_improving_sweep,21.81842303276062
3d,505,16,,null,15,3,12,6,2,no_improving_sweep,35.004188776016235
3d,506,1178,,null,10,2,8,7,3,no_improving_sweep,50.000378131866455
3d,507,1794,,null,17,4,13,10,3,no_improving_sweep,50.834959983825684
3d,508,802,,null,18,6,12,5,3,no_improving_sweep,73.15402030944824
3d,509,432,,null,12,2,10,8,4,no_improving_sweep,58.47863578796387
3d,510,1581,,null,16,7,9,3,2,no_improving_sweep,24.08683466911316
3d,511,401,,null,9,6,3,2,2,no_improving_sweep,32.807048082351685
3d,512,1232,,null,8,4,4,4,3,no_improving_sweep,55.854156494140625
3d,513,474,,null,6,6,0,0,1,no_improving_sweep,16.17699956893921
3d,514,1779,,null,5,2,3,2,3,no_improving_sweep,34.199134826660156
3d,515,1999,,null,8,3,5,5,3,no_improving_sweep,26.748746871948242
3d,516,843,,null,11,6,5,4,3,no_improving_sweep,55.27117848396301
3d,517,535,,null,11,5,6,4,2,no_improving_sweep,19.682377815246582
3d,518,1890,,null,10,3,7,5,3,no_improving_sweep,45.48318147659302
3d,519,1198,,null,14,2,12,5,2,no_improving_sweep,29.911696910858154
3d,520,1481,,null,9,3,6,4,2,no_improving_sweep,15.33179521560669
3d,521,1079,,null,10,2,8,6,3,no_improving_sweep,45.50133514404297
3d,522,1543,,null,9,4,5,4,2,no_improving_sweep,27.662811994552612
3d,523,868,,null,10,7,3,3,2,no_improving_sweep,31.116193771362305
3d,524,951,,null,18,5,13,6,2,no_improving_sweep,42.65069007873535
3d,525,1589,,null,8,5,3,2,2,no_improving_sweep,16.213902473449707
3d,526,672,,null,23,4,19,9,3,no_improving_sweep,59.68287444114685
3d,527,228,,null,12,3,9,9,5,no_improving_sweep,129.01816368103027
3d,528,318,,null,12,4,8,4,3,no_improving_sweep,32.15145516395569
3d,529,1682,,null,9,3,6,2,2,no_improving_sweep,27.30583143234253
3d,530,1403,,null,8,5,3,3,3,no_improving_sweep,58.30736017227173
3d,531,293,,null,23,9,14,6,3,no_improving_sweep,83.27107691764832
3d,532,188,,null,30,8,22,11,4,no_improving_sweep,186.62891030311584
3d,533,963,,null,11,3,8,5,3,no_improving_sweep,45.03126525878906
3d,534,1046,,null,9,5,4,3,2,no_improving_sweep,34.06546068191528
3d,535,763,,null,8,5,3,3,2,no_improving_sweep,33.166725158691406
3d,536,218,,null,20,3,17,13,5,no_improving_sweep,140.61667370796204
3d,537,1091,,null,9,4,5,2,2,no_improving_sweep,41.81517243385315
3d,538,1262,,null,7,3,4,2,2,no_improving_sweep,23.889386415481567
3d,539,287,,null,16,4,12,10,5,no_improving_sweep,92.39662170410156
3d,540,47,,null,20,7,13,8,3,no_improving_sweep,71.94030594825745
3d,541,1104,,null,8,6,2,2,2,no_improving_sweep,20.94707989692688
3d,542,1823,,null,16,5,11,5,2,no_improving_sweep,39.302850008010864
3d,543,1011,,null,8,4,4,4,3,no_improving_sweep,55.96118450164795
3d,544,489,,null,6,2,4,3,2,no_improving_sweep,24.999919652938843
3d,545,1793,,null,16,4,12,7,3,no_improving_sweep,47.925408124923706
3d,546,1630,,null,11,5,6,5,3,no_improving_sweep,59.343419551849365
3d,547,1418,,null,10,5,5,4,3,no_improving_sweep,29.12883496284485
3d,548,923,,null,12,6,6,5,2,no_improving_sweep,30.754959106445312
3d,549,544,,null,8,4,4,2,2,no_improving_sweep,20.059712171554565
3d,550,1635,,null,12,4,8,6,2,no_improving_sweep,46.807775259017944
3d,551,212,,null,14,4,10,6,3,no_improving_sweep,40.55583214759827
3d,552,398,,null,15,6,9,4,2,no_improving_sweep,39.15811085700989
3d,553,550,,null,8,3,5,4,3,no_improving_sweep,42.223082304000854
3d,554,209,,null,13,5,8,6,3,no_improving_sweep,49.627010345458984
3d,555,1652,,null,9,4,5,5,3,no_improving_sweep,35.232125997543335
3d,556,553,,null,5,3,2,2,2,no_improving_sweep,22.303821086883545
3d,557,880,,null,19,9,10,5,3,no_improving_sweep,69.2050850391388
3d,558,1687,,null,21,1,20,8,4,no_improving_sweep,50.3774676322937
3d,559,372,,null,10,4,6,6,4,no_improving_sweep,34.56247878074646
3d,560,1957,,null,12,6,6,2,2,no_improving_sweep,25.398086071014404
3d,561,408,,null,14,2,12,6,2,no_improving_sweep,18.284534215927124
3d,562,1599,,null,11,3,8,5,3,no_improving_sweep,62.690239667892456
3d,563,1884,,null,10,2,8,7,4,no_improving_sweep,32.20795917510986
3d,564,1952,,null,17,4,13,7,3,no_improving_sweep,49.38977408409119
3d,565,239,,null,25,5,20,11,5,no_improving_sweep,98.1521303653717
3d,566,1681,,null,16,3,13,8,3,no_improving_sweep,37.750319719314575
3d,567,1855,,null,7,3,4,3,2,no_improving_sweep,21.578360080718994
3d,568,140,,null,15,7,8,4,2,no_improving_sweep,60.61029839515686
3d,569,1415,,null,5,2,3,2,3,no_improving_sweep,22.387301206588745
3d,570,1083,,null,4,3,1,1,2,no_improving_sweep,16.377705335617065
3d,571,609,,null,11,3,8,7,3,no_improving_sweep,13.361358165740967
3d,572,1820,,null,5,1,4,3,3,no_improving_sweep,29.248874187469482
3d,573,155,,null,21,6,15,9,3,no_improving_sweep,83.72791504859924
3d,574,1026,,null,10,5,5,3,2,no_improving_sweep,28.56970238685608
3d,575,1935,,null,16,5,11,6,2,no_improving_sweep,32.47671961784363
3d,576,1645,,null,4,3,1,1,2,no_improving_sweep,17.780452728271484
3d,577,603,,null,11,4,7,6,2,no_improving_sweep,28.44836664199829
3d,578,766,,null,12,2,10,6,3,no_improving_sweep,22.78628134727478
3d,579,668,,null,16,3,13,9,5,no_improving_sweep,144.9795594215393
3d,580,488,,null,8,3,5,3,2,no_improving_sweep,29.211731672286987
3d,581,1345,,null,6,3,3,3,4,no_improving_sweep,42.05338215827942
3d,582,1333,,null,12,3,9,5,3,no_improving_sweep,41.9646098613739
3d,583,116,,null,13,4,9,6,3,no_improving_sweep,63.16552472114563
3d,584,500,,null,14,4,10,6,2,no_improving_sweep,29.001482725143433
3d,585,826,,null,20,5,15,10,4,no_improving_sweep,136.66527199745178
3d,586,1404,,null,7,3,4,3,3,no_improving_sweep,27.394968032836914
3d,587,1399,,null,7,4,3,3,3,no_improving_sweep,42.80406975746155
3d,588,1900,,null,15,8,7,3,2,no_improving_sweep,48.137089252471924
3d,589,55,,null,21,16,5,2,2,no_improving_sweep,51.3742470741272
3d,590,1783,,null,17,7,10,7,2,no_improving_sweep,50.718557834625244
3d,591,618,,null,8,4,4,4,3,no_improving_sweep,21.2875554561615
3d,592,1668,,null,14,2,12,6,3,no_improving_sweep,43.889193296432495
3d,593,1889,,null,11,3,8,7,3,no_improving_sweep,42.814740896224976
3d,594,1432,,null,7,3,4,2,2,no_improving_sweep,24.236615896224976
3d,595,1398,,null,8,5,3,3,3,no_improving_sweep,61.496625900268555
3d,596,990,,null,8,3,5,4,3,no_improving_sweep,19.41879630088806
3d,597,133,,null,7,2,5,4,3,no_improving_sweep,48.48007249832153
3d,598,1048,,null,6,3,3,3,2,no_improving_sweep,15.657788038253784
3d,599,1085,,null,9,3,6,4,2,no_improving_sweep,14.889598608016968
3d,600,1654,,null,6,6,0,0,1,no_improving_sweep,10.432566165924072
3d,601,431,,null,5,5,0,0,1,no_improving_sweep,10.732494115829468
3d,602,179,,null,12,5,7,4,2,no_improving_sweep,32.58066773414612
3d,603,1260,,null,6,2,4,3,4,no_improving_sweep,38.11584234237671
3d,604,622,,null,8,5,3,3,2,no_improving_sweep,22.1814227104187
3d,605,1380,,null,13,4,9,7,3,no_improving_sweep,33.13797307014465
3d,606,1585,,null,9,2,7,7,3,no_improving_sweep,22.012227773666382
3d,607,416,,null,13,4,9,8,3,no_improving_sweep,50.69136047363281
3d,608,736,,null,17,4,13,6,2,no_improving_sweep,47.28972101211548
3d,609,8,,null,18,5,13,6,3,no_improving_sweep,85.3215479850769
3d,610,1944,,null,8,3,5,4,2,no_improving_sweep,13.542697429656982
3d,611,1189,,null,10,3,7,4,3,no_improving_sweep,47.746673583984375
3d,612,1111,,null,5,1,4,4,3,no_improving_sweep,22.76583480834961
3d,613,21,,null,15,5,10,5,3,no_improving_sweep,55.69402813911438
3d,614,1600,,null,11,4,7,3,2,no_improving_sweep,38.131261348724365
3d,615,821,,null,13,2,11,9,4,no_improving_sweep,52.225247383117676
3d,616,1945,,null,10,4,6,4,2,no_improving_sweep,20.694148302078247
3d,617,238,,null,23,7,16,12,4,no_improving_sweep,100.20999670028687
3d,618,944,,null,9,4,5,4,3,no_improving_sweep,63.46139311790466
3d,619,1648,,null,6,4,2,2,2,no_improving_sweep,17.286837339401245
3d,620,982,,null,18,6,12,5,2,no_improving_sweep,21.982374668121338
3d,621,1136,,null,9,4,5,3,3,no_improving_sweep,36.642558574676514
3d,622,220,,null,12,6,6,3,2,no_improving_sweep,25.542190074920654
3d,623,1946,,null,11,3,8,4,3,no_improving_sweep,49.5140643119812
3d,624,441,,null,9,3,6,4,2,no_improving_sweep,17.62712264060974
3d,625,1762,,null,10,3,7,5,3,no_improving_sweep,31.417824506759644
3d,626,1877,,null,12,5,7,5,2,no_improving_sweep,23.616618871688843
3d,627,190,,null,28,5,23,16,5,no_improving_sweep,160.8632049560547
3d,628,39,,null,21,6,15,10,3,no_improving_sweep,59.74047923088074
3d,629,135,,null,10,3,7,5,3,no_improving_sweep,35.43143606185913
3d,630,1465,,null,13,5,8,6,3,no_improving_sweep,49.03033638000488
3d,631,1496,,null,14,5,9,6,2,no_improving_sweep,42.00625777244568
3d,632,1128,,null,8,4,4,3,3,no_improving_sweep,49.99347400665283
3d,633,1761,,null,10,4,6,4,2,no_improving_sweep,25.60126042366028
3d,634,1434,,null,7,3,4,4,3,no_improving_sweep,21.17536473274231
3d,635,1353,,null,11,3,8,4,2,no_improving_sweep,24.060527801513672
3d,636,1209,,null,4,3,1,1,2,no_improving_sweep,18.110958099365234
3d,637,569,,null,11,3,8,7,3,no_improving_sweep,26.762001991271973
3d,638,1240,,null,7,4,3,2,2,no_improving_sweep,21.17660641670227
3d,639,1586,,null,6,3,3,3,3,no_improving_sweep,45.246033906936646
3d,640,1006,,null,9,3,6,4,3,no_improving_sweep,18.714807748794556
3d,641,1574,,null,13,5,8,5,2,no_improving_sweep,28.543175220489502
3d,642,867,,null,8,4,4,4,3,no_improving_sweep,65.35925555229187
3d,643,1967,,null,10,3,7,4,3,no_improving_sweep,45.26132297515869
3d,644,907,,null,14,3,11,5,3,no_improving_sweep,34.05181264877319
3d,645,559,,null,5,3,2,1,2,no_improving_sweep,24.405675649642944
3d,646,1377,,null,10,4,6,5,3,no_improving_sweep,32.73710346221924
3d,647,1750,,null,12,3,9,6,2,no_improving_sweep,30.00579071044922
3d,648,311,,null,8,7,1,1,2,no_improving_sweep,31.160239219665527
3d,649,630,,null,10,5,5,4,2,no_improving_sweep,21.016980171203613
3d,650,19,,null,11,5,6,5,3,no_improving_sweep,65.81835436820984
3d,651,947,,null,13,2,11,6,3,no_improving_sweep,33.79227662086487
3d,652,387,,null,9,3,6,4,2,no_improving_sweep,17.68319058418274
3d,653,1971,,null,9,2,7,5,3,no_improving_sweep,23.948076725006104
3d,654,717,,null,13,3,10,5,3,no_improving_sweep,103.07504200935364
3d,655,892,,null,17,2,15,9,4,no_improving_sweep,83.4301507472992
3d,656,215,,null,25,6,19,12,4,no_improving_sweep,110.93147039413452
3d,657,324,,null,7,4,3,3,2,no_improving_sweep,45.33535552024841
3d,658,1368,,null,8,5,3,2,2,no_improving_sweep,16.602121114730835
3d,659,507,,null,8,4,4,3,2,no_improving_sweep,16.675276279449463
3d,660,1098,,null,14,4,10,5,3,no_improving_sweep,47.98279595375061
3d,661,1626,,null,11,4,7,4,3,no_improving_sweep,53.11838984489441
3d,662,1785,,null,3,3,0,0,1,no_improving_sweep,11.027594804763794
3d,663,1923,,null,7,4,3,2,2,no_improving_sweep,21.261122226715088
3d,664,1643,,null,10,3,7,6,3,no_improving_sweep,27.659485816955566
3d,665,1258,,null,11,2,9,7,3,no_improving_sweep,38.87084698677063
3d,666,1525,,null,9,3,6,4,3,no_improving_sweep,29.52851939201355
3d,667,1321,,null,11,3,8,6,3,no_improving_sweep,35.746848821640015
3d,668,1795,,null,21,8,13,7,3,no_improving_sweep,66.94565868377686
3d,669,1679,,null,9,7,2,2,2,no_improving_sweep,41.89157795906067
3d,670,712,,null,19,7,12,8,3,no_improving_sweep,71.62106943130493
3d,671,76,,null,13,3,10,8,2,no_improving_sweep,21.488508701324463
3d,672,961,,null,14,3,11,9,4,no_improving_sweep,58.51024651527405
3d,673,1201,,null,9,3,6,4,3,no_improving_sweep,21.28935718536377
3d,674,1134,,null,8,5,3,1,2,no_improving_sweep,34.770044803619385
3d,675,1338,,null,7,3,4,4,3,no_improving_sweep,20.8193416595459
3d,676,1261,,null,11,4,7,4,2,no_improving_sweep,20.368890523910522
3d,677,495,,null,4,2,2,2,2,no_improving_sweep,24.878566026687622
3d,678,509,,null,16,7,9,5,2,no_improving_sweep,27.911849975585938
3d,679,1430,,null,6,4,2,2,3,no_improving_sweep,27.045788526535034
3d,680,1938,,null,13,2,11,6,3,no_improving_sweep,28.02679133415222
3d,681,1958,,null,11,5,6,4,2,no_improving_sweep,26.25679087638855
3d,682,1233,,null,5,3,2,2,2,no_improving_sweep,18.0084285736084
3d,683,1531,,null,8,1,7,3,3,no_improving_sweep,19.402519464492798
3d,684,1731,,null,9,3,6,2,2,no_improving_sweep,16.591511011123657
3d,685,306,,null,17,5,12,8,4,no_improving_sweep,90.30967354774475
3d,686,803,,null,8,6,2,1,2,no_improving_sweep,31.199829578399658
3d,687,1409,,null,11,5,6,4,2,no_improving_sweep,34.90692710876465
3d,688,247,,null,11,4,7,4,2,no_improving_sweep,32.00436782836914
3d,689,920,,null,8,2,6,5,3,no_improving_sweep,17.936736822128296
3d,690,1905,,null,10,3,7,5,5,no_improving_sweep,74.27572250366211
3d,691,1675,,null,9,3,6,5,2,no_improving_sweep,17.943657636642456
3d,692,647,,null,23,7,16,8,3,no_improving_sweep,101.36807799339294
3d,693,1996,,null,9,3,6,4,2,no_improving_sweep,21.66688370704651
3d,694,1606,,null,6,5,1,1,2,no_improving_sweep,22.04768466949463
3d,695,1887,,null,7,4,3,2,2,no_improving_sweep,21.862435340881348
3d,696,896,,null,9,5,4,3,2,no_improving_sweep,25.680386543273926
3d,697,1401,,null,12,5,7,5,2,no_improving_sweep,27.05922222137451
3d,698,130,,null,13,4,9,6,3,no_improving_sweep,32.020591735839844
3d,699,1920,,null,9,2,7,5,3,no_improving_sweep,26.95446753501892
3d,700,1124,,null,10,3,7,4,2,no_improving_sweep,16.244503021240234
3d,701,1998,,null,8,1,7,5,3,no_improving_sweep,30.293009996414185
3d,702,968,,null,12,3,9,6,2,no_improving_sweep,34.82941746711731
3d,703,1770,,null,12,6,6,4,3,no_improving_sweep,58.92793297767639
3d,704,1117,,null,8,4,4,3,2,no_improving_sweep,28.20720648765564
3d,705,942,,null,13,4,9,6,4,no_improving_sweep,80.68030548095703
3d,706,1168,,null,16,6,10,6,3,no_improving_sweep,53.277406454086304
3d,707,367,,null,8,4,4,3,2,no_improving_sweep,25.055564165115356
3d,708,588,,null,8,2,6,4,3,no_improving_sweep,19.164982795715332
3d,709,858,,null,9,6,3,2,2,no_improving_sweep,29.959047079086304
3d,710,1916,,null,23,6,17,9,3,no_improving_sweep,57.28523373603821
3d,711,1179,,null,10,3,7,6,3,no_improving_sweep,37.876930475234985
3d,712,1573,,null,8,3,5,4,3,no_improving_sweep,42.002729654312134
3d,713,1563,,null,12,6,6,5,3,no_improving_sweep,56.28032732009888
3d,714,675,,null,23,11,12,4,2,no_improving_sweep,50.65840935707092
3d,715,1047,,null,9,3,6,4,2,no_improving_sweep,22.169657230377197
3d,716,1370,,null,10,1,9,6,3,no_improving_sweep,16.42706847190857
3d,717,1520,,null,6,4,2,2,2,no_improving_sweep,14.861461162567139
3d,718,1610,,null,5,1,4,3,2,no_improving_sweep,11.844697952270508
3d,719,1977,,null,8,3,5,3,2,no_improving_sweep,18.744829893112183
3d,720,861,,null,17,5,12,8,3,no_improving_sweep,55.05169081687927
3d,721,199,,null,12,4,8,4,2,no_improving_sweep,43.76391291618347
3d,722,943,,null,10,2,8,7,4,no_improving_sweep,33.02713680267334
3d,723,1500,,null,7,4,3,2,2,no_improving_sweep,24.265422344207764
3d,724,762,,null,14,4,10,7,2,no_improving_sweep,35.27841639518738
3d,725,1503,,null,9,4,5,4,2,no_improving_sweep,13.088616132736206
3d,726,1781,,null,6,4,2,1,2,no_improving_sweep,19.16692614555359
3d,727,1777,,null,5,1,4,3,3,no_improving_sweep,29.006826162338257
3d,728,1121,,null,11,5,6,2,2,no_improving_sweep,36.45269155502319
3d,729,1555,,null,5,3,2,1,2,no_improving_sweep,17.563008546829224
3d,730,610,,null,11,3,8,7,3,no_improving_sweep,19.97479748725891
3d,731,903,,null,15,4,11,9,4,no_improving_sweep,52.72295928001404
3d,732,776,,null,12,2,10,7,3,no_improving_sweep,47.2955801486969
3d,733,1206,,null,7,1,6,6,3,no_improving_sweep,19.11402916908264
3d,734,1327,,null,6,3,3,2,2,no_improving_sweep,13.089095115661621
3d,735,1070,,null,4,2,2,2,2,no_improving_sweep,15.656410932540894
3d,736,485,,null,14,6,8,5,3,no_improving_sweep,45.82131862640381
3d,737,1397,,null,9,4,5,5,3,no_improving_sweep,38.50118446350098
3d,738,492,,null,12,7,5,2,2,no_improving_sweep,25.148892879486084
3d,739,1733,,null,6,3,3,3,2,no_improving_sweep,12.841396570205688
3d,740,62,,null,17,9,8,6,4,no_improving_sweep,110.27614855766296
3d,741,1112,,null,14,7,7,3,2,no_improving_sweep,34.07893633842468
3d,742,854,,null,10,3,7,5,3,no_improving_sweep,27.68588376045227
3d,743,1088,,null,10,4,6,6,3,no_improving_sweep,40.87731409072876
3d,744,393,,null,13,5,8,6,3,no_improving_sweep,48.29372000694275
3d,745,1278,,null,17,5,12,6,3,no_improving_sweep,74.58387684822083
3d,746,1790,,null,15,2,13,6,3,no_improving_sweep,38.02045965194702
3d,747,1674,,null,7,6,1,1,2,no_improving_sweep,23.297934770584106
3d,748,1511,,null,5,2,3,2,2,no_improving_sweep,17.974290132522583
3d,749,1510,,null,5,2,3,2,2,no_improving_sweep,20.12993311882019
3d,750,694,,null,24,5,19,12,5,no_improving_sweep,107.6672134399414
3d,751,1739,,null,14,3,11,7,3,no_improving_sweep,30.795997619628906
3d,752,1595,,null,26,7,19,8,3,no_improving_sweep,56.62046837806702
3d,753,1948,,null,9,3,6,4,3,no_improving_sweep,22.446802377700806
3d,754,949,,null,16,1,15,10,4,no_improving_sweep,48.84713673591614
3d,755,351,,null,9,2,7,6,3,no_improving_sweep,24.911974668502808
3d,756,987,,null,11,2,9,6,3,no_improving_sweep,41.134440898895264
3d,757,891,,null,20,6,14,8,3,no_improving_sweep,86.17722678184509
3d,758,1041,,null,6,3,3,2,2,no_improving_sweep,18.655563354492188
3d,759,1463,,null,11,5,6,3,3,no_improving_sweep,61.03555703163147
3d,760,905,,null,16,5,11,7,3,no_improving_sweep,49.107948303222656
3d,761,1152,,null,8,2,6,5,4,no_improving_sweep,33.43160700798035
3d,762,1934,,null,8,4,4,4,2,no_improving_sweep,17.333625316619873
3d,763,1854,,null,10,3,7,4,2,no_improving_sweep,21.153340578079224
3d,764,1683,,null,11,3,8,4,2,no_improving_sweep,23.818191289901733
3d,765,478,,null,12,4,8,8,4,no_improving_sweep,101.85549020767212
3d,766,1708,,null,11,2,9,7,4,no_improving_sweep,58.08281064033508
3d,767,1912,,null,24,7,17,6,2,no_improving_sweep,33.940051555633545
3d,768,455,,null,11,2,9,6,2,no_improving_sweep,19.82530927658081
3d,769,1230,,null,6,2,4,4,3,no_improving_sweep,26.239026069641113
3d,770,1811,,null,9,6,3,2,2,no_improving_sweep,19.587059259414673
3d,771,1609,,null,7,4,3,1,2,no_improving_sweep,28.733170747756958
3d,772,1166,,null,19,4,15,9,3,no_improving_sweep,44.84713077545166
3d,773,496,,null,9,2,7,7,5,no_improving_sweep,44.597424268722534
3d,774,1673,,null,6,4,2,2,2,no_improving_sweep,25.712165355682373
3d,775,184,,null,22,6,16,10,3,no_improving_sweep,50.741888999938965
3d,776,1714,,null,9,6,3,3,2,no_improving_sweep,32.05262756347656
3d,777,914,,null,12,3,9,8,3,no_improving_sweep,55.541069746017456
3d,778,1951,,null,8,4,4,2,2,no_improving_sweep,36.511117935180664
3d,779,1730,,null,7,3,4,4,2,no_improving_sweep,15.210956573486328
3d,780,1267,,null,18,7,11,5,3,no_improving_sweep,54.07297325134277
3d,781,661,,null,24,4,20,10,4,no_improving_sweep,107.25500535964966
3d,782,267,,null,19,5,14,9,4,no_improving_sweep,122.21900820732117
3d,783,261,,null,24,6,18,9,3,no_improving_sweep,73.45135712623596
3d,784,1871,,null,15,5,10,7,3,no_improving_sweep,35.39397096633911
3d,785,235,,null,21,5,16,10,4,no_improving_sweep,141.3937976360321
3d,786,1670,,null,10,3,7,5,2,no_improving_sweep,25.562687635421753
3d,787,1596,,null,23,1,22,10,4,no_improving_sweep,54.444092750549316
3d,788,1014,,null,7,2,5,5,3,no_improving_sweep,18.97992753982544
3d,789,1137,,null,7,4,3,3,2,no_improving_sweep,24.263787508010864
3d,790,407,,null,12,3,9,5,3,no_improving_sweep,35.902764081954956
3d,791,1145,,null,18,6,12,6,3,no_improving_sweep,55.35180473327637
3d,792,759,,null,18,4,14,6,2,no_improving_sweep,42.733235597610474
3d,793,921,,null,10,5,5,5,3,no_improving_sweep,35.81324076652527
3d,794,514,,null,9,2,7,6,4,no_improving_sweep,40.78165125846863
3d,795,1516,,null,5,2,3,3,2,no_improving_sweep,19.311792135238647
3d,796,1410,,null,5,4,1,1,2,no_improving_sweep,19.796266317367554
3d,797,1583,,null,9,2,7,5,2,no_improving_sweep,10.041691064834595
3d,798,1243,,null,7,2,5,5,3,no_improving_sweep,17.88504672050476
3d,799,91,,null,13,6,7,4,2,no_improving_sweep,42.68731665611267
3d,800,1872,,null,15,3,12,7,4,no_improving_sweep,47.67166471481323
3d,801,106,,null,8,4,4,3,2,no_improving_sweep,28.455605268478394
3d,802,1816,,null,5,1,4,3,3,no_improving_sweep,28.009517669677734
3d,803,1883,,null,11,4,7,3,2,no_improving_sweep,25.10470199584961
3d,804,670,,null,12,6,6,5,2,no_improving_sweep,37.65831542015076
3d,805,365,,null,9,5,4,4,2,no_improving_sweep,36.97814726829529
3d,806,1910,,null,25,8,17,6,2,no_improving_sweep,39.26457715034485
3d,807,1502,,null,9,3,6,3,2,no_improving_sweep,16.44584822654724
3d,808,447,,null,8,4,4,3,2,no_improving_sweep,18.548831462860107
3d,809,1125,,null,11,5,6,3,2,no_improving_sweep,31.295031785964966
3d,810,1619,,null,10,4,6,4,2,no_improving_sweep,19.154682397842407
3d,811,1443,,null,7,4,3,2,2,no_improving_sweep,19.227360486984253
3d,812,1042,,null,7,5,2,2,2,no_improving_sweep,25.446545362472534
3d,813,1172,,null,15,7,8,4,3,no_improving_sweep,54.14064335823059
3d,814,958,,null,5,4,1,1,2,no_improving_sweep,31.472554922103882
3d,815,1448,,null,12,4,8,5,2,no_improving_sweep,31.189749479293823
3d,816,850,,null,10,3,7,4,2,no_improving_sweep,39.21210336685181
3d,817,1213,,null,5,4,1,1,2,no_improving_sweep,22.891522645950317
3d,818,310,,null,14,3,11,6,3,no_improving_sweep,43.10363793373108
3d,819,164,,null,34,3,31,16,5,no_improving_sweep,117.44780993461609
3d,820,1281,,null,12,7,5,5,2,no_improving_sweep,35.21685791015625
3d,821,1725,,null,10,3,7,5,3,no_improving_sweep,32.61644268035889
3d,822,1294,,null,8,4,4,3,3,no_improving_sweep,21.001580953598022
3d,823,689,,null,11,4,7,3,2,no_improving_sweep,33.26927590370178
3d,824,1383,,null,10,4,6,3,2,no_improving_sweep,25.391190767288208
3d,825,1961,,null,11,5,6,3,2,no_improving_sweep,34.082669496536255
3d,826,99,,null,10,3,7,3,2,no_improving_sweep,28.22746992111206
3d,827,1959,,null,11,3,8,8,4,no_improving_sweep,48.916953563690186
3d,828,1102,,null,7,6,1,1,2,no_improving_sweep,42.54025220870972
3d,829,466,,null,12,5,7,4,2,no_improving_sweep,29.791255712509155
3d,830,1759,,null,10,3,7,5,3,no_improving_sweep,33.54298520088196
3d,831,250,,null,22,7,15,10,4,no_improving_sweep,158.84655165672302
3d,832,1665,,null,13,2,11,5,3,no_improving_sweep,42.57229161262512
3d,833,605,,null,12,5,7,4,2,no_improving_sweep,13.125450611114502
3d,834,846,,null,20,7,13,6,3,no_improving_sweep,98.59323406219482
3d,835,27,,null,21,1,20,12,5,no_improving_sweep,139.91275763511658
3d,836,933,,null,12,6,6,5,3,no_improving_sweep,49.01652765274048
3d,837,1736,,null,14,6,8,4,2,no_improving_sweep,26.600074768066406
3d,838,1829,,null,16,1,15,9,5,no_improving_sweep,67.44269824028015
3d,839,192,,null,11,4,7,5,2,no_improving_sweep,73.53581809997559
3d,840,786,,null,16,5,11,9,3,no_improving_sweep,50.86388826370239
3d,841,1623,,null,11,5,6,4,3,no_improving_sweep,75.04226040840149
3d,842,993,,null,16,5,11,8,3,no_improving_sweep,45.79387831687927
3d,843,1071,,null,7,3,4,3,2,no_improving_sweep,14.954550504684448
3d,844,1439,,null,12,3,9,8,3,no_improving_sweep,48.471529960632324
3d,845,711,,null,18,3,15,11,4,no_improving_sweep,162.17868542671204
3d,846,1605,,null,15,5,10,6,3,no_improving_sweep,47.261847257614136
3d,847,491,,null,13,1,12,9,4,no_improving_sweep,54.0828070640564
3d,848,280,,null,27,10,17,7,3,no_improving_sweep,111.44927525520325
3d,849,1780,,null,8,6,2,2,2,no_improving_sweep,24.0560302734375
3d,850,623,,null,4,4,0,0,1,no_improving_sweep,10.484606504440308
3d,851,1226,,null,10,3,7,5,3,no_improving_sweep,41.902692794799805
3d,852,718,,null,13,2,11,10,3,no_improving_sweep,46.13286805152893
3d,853,1375,,null,13,5,8,5,2,no_improving_sweep,34.57960796356201
3d,854,139,,null,15,2,13,8,4,no_improving_sweep,84.36937999725342
3d,855,696,,null,30,5,25,9,3,no_improving_sweep,63.882219076156616
3d,856,1917,,null,23,4,19,10,4,no_improving_sweep,64.6848840713501
3d,857,684,,null,25,8,17,7,3,no_improving_sweep,88.89256358146667
3d,858,1461,,null,4,3,1,1,2,no_improving_sweep,18.176698207855225
3d,859,1494,,null,11,5,6,5,3,no_improving_sweep,40.599711418151855
3d,860,1066,,null,8,3,5,3,2,no_improving_sweep,31.56474995613098
3d,861,1282,,null,13,2,11,7,4,no_improving_sweep,78.09901666641235
3d,862,1499,,null,10,5,5,5,2,no_improving_sweep,33.76047992706299
3d,863,1832,,null,7,2,5,4,2,no_improving_sweep,20.410171031951904
3d,864,377,,null,8,4,4,4,2,no_improving_sweep,28.005048274993896
3d,865,1975,,null,9,4,5,4,2,no_improving_sweep,18.504668474197388
3d,866,1876,,null,13,5,8,6,4,no_improving_sweep,56.361802101135254
3d,867,1824,,null,12,3,9,5,3,no_improving_sweep,41.53012537956238
3d,868,339,,null,6,5,1,1,2,no_improving_sweep,23.70097851753235
3d,869,816,,null,11,6,5,4,3,no_improving_sweep,34.04215931892395
3d,870,141,,null,12,5,7,4,3,no_improving_sweep,38.90376353263855
3d,871,463,,null,13,6,7,5,3,no_improving_sweep,43.672173500061035
3d,872,1479,,null,9,3,6,4,2,no_improving_sweep,28.258514404296875
3d,873,1528,,null,8,4,4,3,2,no_improving_sweep,18.58299160003662
3d,874,1318,,null,6,3,3,3,2,no_improving_sweep,19.052553176879883
3d,875,1222,,null,6,3,3,2,2,no_improving_sweep,21.13362455368042
3d,876,743,,null,13,4,9,6,3,no_improving_sweep,67.79455852508545
3d,877,1254,,null,16,5,11,9,3,no_improving_sweep,69.7263548374176
3d,878,1328,,null,6,4,2,2,2,no_improving_sweep,19.19564199447632
3d,879,132,,null,10,4,6,4,2,no_improving_sweep,31.270816802978516
3d,880,1983,,null,10,5,5,5,3,no_improving_sweep,34.791248083114624
3d,881,1396,,null,9,4,5,4,3,no_improving_sweep,42.07043814659119
3d,882,1537,,null,8,5,3,2,3,no_improving_sweep,54.95684051513672
3d,883,1449,,null,9,5,4,4,2,no_improving_sweep,43.95282697677612
3d,884,957,,null,13,2,11,8,3,no_improving_sweep,45.100852251052856
3d,885,639,,null,25,2,23,10,4,no_improving_sweep,62.899107456207275
3d,886,666,,null,31,3,28,15,4,no_improving_sweep,119.56900429725647
3d,887,331,,null,9,4,5,5,3,no_improving_sweep,29.08421754837036
3d,888,1615,,null,9,5,4,3,2,no_improving_sweep,24.760060787200928
3d,889,1207,,null,9,3,6,4,2,no_improving_sweep,29.810824394226074
3d,890,1411,,null,11,4,7,5,3,no_improving_sweep,38.357422828674316
3d,891,1342,,null,9,4,5,5,3,no_improving_sweep,30.826936721801758
3d,892,570,,null,6,2,4,3,2,no_improving_sweep,17.34204626083374
3d,893,1387,,null,10,4,6,3,2,no_improving_sweep,28.459505796432495
3d,894,1723,,null,7,3,4,2,2,no_improving_sweep,21.71687936782837
3d,895,1651,,null,10,5,5,3,2,no_improving_sweep,18.881558418273926
3d,896,1752,,null,7,4,3,2,2,no_improving_sweep,41.85686182975769
3d,897,1838,,null,13,7,6,5,2,no_improving_sweep,35.13297367095947
3d,898,153,,null,12,5,7,3,2,no_improving_sweep,39.9440975189209
3d,899,1989,,null,8,5,3,3,2,no_improving_sweep,21.78791880607605
3d,900,1486,,null,7,2,5,4,3,no_improving_sweep,29.915385246276855
3d,901,1068,,null,8,3,5,3,2,no_improving_sweep,24.693337202072144
3d,902,1360,,null,9,9,0,0,1,no_improving_sweep,22.50875186920166
3d,903,1131,,null,8,4,4,2,2,no_improving_sweep,35.80133891105652
3d,904,615,,null,9,4,5,3,3,no_improving_sweep,47.89536380767822
3d,905,1314,,null,11,4,7,5,3,no_improving_sweep,81.84740090370178
3d,906,877,,null,19,7,12,7,3,no_improving_sweep,56.46947455406189
3d,907,1551,,null,10,1,9,6,3,no_improving_sweep,24.30781316757202
3d,908,740,,null,19,2,17,8,3,no_improving_sweep,70.72531151771545
3d,909,1359,,null,11,5,6,4,2,no_improving_sweep,28.077837228775024
3d,910,1638,,null,8,3,5,4,3,no_improving_sweep,36.909032344818115
3d,911,1716,,null,12,2,10,8,6,no_improving_sweep,64.01217770576477
3d,912,1722,,null,8,4,4,2,2,no_improving_sweep,23.099204778671265
3d,913,1119,,null,14,7,7,3,2,no_improving_sweep,36.20257544517517
3d,914,989,,null,9,4,5,3,2,no_improving_sweep,23.412973403930664
3d,915,137,,null,14,3,11,7,3,no_improving_sweep,55.68235754966736
3d,916,122,,null,15,5,10,3,2,no_improving_sweep,32.90066432952881
3d,917,552,,null,10,3,7,5,2,no_improving_sweep,15.544646978378296
3d,918,1080,,null,8,4,4,4,2,no_improving_sweep,21.694512844085693
3d,919,1458,,null,8,3,5,5,3,no_improving_sweep,47.44999098777771
3d,920,316,,null,9,2,7,6,3,no_improving_sweep,44.01781225204468
3d,921,662,,null,27,5,22,11,3,no_improving_sweep,66.84464836120605
3d,922,1888,,null,11,3,8,7,3,no_improving_sweep,49.9762077331543
3d,923,723,,null,24,5,19,11,4,no_improving_sweep,102.49932503700256
3d,924,1310,,null,10,5,5,3,3,no_improving_sweep,63.925151348114014
3d,925,667,,null,6,3,3,2,3,no_improving_sweep,41.614015102386475
3d,926,1419,,null,11,3,8,6,2,no_improving_sweep,13.512612104415894
3d,927,781,,null,10,6,4,2,2,no_improving_sweep,27.854902029037476
3d,928,78,,null,8,2,6,5,4,no_improving_sweep,60.782872915267944
3d,929,1186,,null,9,2,7,6,3,no_improving_sweep,42.512224435806274
3d,930,240,,null,12,3,9,6,2,no_improving_sweep,41.261706590652466
3d,931,1644,,null,6,1,5,3,2,no_improving_sweep,13.543445825576782
3d,932,109,,null,13,5,8,5,3,no_improving_sweep,60.47444176673889
3d,933,1933,,null,8,3,5,4,2,no_improving_sweep,23.21038818359375
3d,934,1973,,null,6,3,3,2,2,no_improving_sweep,17.183828592300415
3d,935,1985,,null,10,5,5,4,3,no_improving_sweep,50.40787601470947
3d,936,799,,null,5,3,2,2,2,no_improving_sweep,18.058632135391235
3d,937,1873,,null,17,4,13,6,3,no_improving_sweep,49.282837867736816
3d,938,1062,,null,5,2,3,3,3,no_improving_sweep,19.65988039970398
3d,939,1271,,null,19,3,16,12,3,no_improving_sweep,41.25666522979736
3d,940,1453,,null,12,3,9,2,3,no_improving_sweep,66.67982149124146
3d,941,38,,null,14,5,9,6,2,no_improving_sweep,47.78859186172485
3d,942,546,,null,14,5,9,6,3,no_improving_sweep,33.46865510940552
3d,943,1713,,null,12,6,6,3,2,no_improving_sweep,32.634663343429565
3d,944,1004,,null,11,5,6,4,2,no_improving_sweep,37.5273551940918
3d,945,994,,null,15,5,10,7,4,no_improving_sweep,42.6241340637207
3d,946,738,,null,19,3,16,9,4,no_improving_sweep,100.30489540100098
3d,947,1012,,null,8,5,3,1,2,no_improving_sweep,25.27099347114563
3d,948,1656,,null,10,3,7,5,2,no_improving_sweep,34.65139031410217
3d,949,1804,,null,11,4,7,6,2,no_improving_sweep,23.22618055343628
3d,950,660,,null,21,5,16,10,5,no_improving_sweep,124.55447769165039
3d,951,1560,,null,9,4,5,4,2,no_improving_sweep,28.397106170654297
3d,952,216,,null,21,11,10,6,3,no_improving_sweep,85.4028844833374
3d,953,748,,null,8,3,5,5,3,no_improving_sweep,45.830323457717896
3d,954,1147,,null,20,8,12,5,3,no_improving_sweep,58.44337248802185
3d,955,163,,null,21,6,15,5,2,no_improving_sweep,57.06719732284546
3d,956,523,,null,7,3,4,3,2,no_improving_sweep,26.505402088165283
3d,957,756,,null,8,5,3,3,2,no_improving_sweep,30.29947829246521
3d,958,1637,,null,12,4,8,5,3,no_improving_sweep,32.63035225868225
3d,959,1036,,null,7,2,5,4,3,no_improving_sweep,24.214765787124634
3d,960,214,,null,26,5,21,10,4,no_improving_sweep,91.54276704788208
3d,961,1697,,null,10,3,7,5,2,no_improving_sweep,27.861050128936768
3d,962,1698,,null,8,5,3,1,2,no_improving_sweep,34.50163650512695
3d,963,1764,,null,9,3,6,5,2,no_improving_sweep,16.79378843307495
3d,964,182,,null,8,4,4,3,2,no_improving_sweep,38.92444610595703
3d,965,1081,,null,9,3,6,5,3,no_improving_sweep,33.373281955718994
3d,966,445,,null,9,3,6,6,3,no_improving_sweep,24.948345184326172
3d,967,266,,null,12,3,9,7,4,no_improving_sweep,60.13748002052307
3d,968,1405,,null,8,4,4,3,3,no_improving_sweep,49.42798590660095
3d,969,400,,null,10,2,8,6,2,no_improving_sweep,14.111915588378906
3d,970,927,,null,17,6,11,7,3,no_improving_sweep,64.57014060020447
3d,971,600,,null,8,4,4,2,2,no_improving_sweep,16.30339002609253
3d,972,1848,,null,11,5,6,4,2,no_improving_sweep,46.76862645149231
3d,973,1107,,null,12,4,8,8,3,no_improving_sweep,28.99592876434326
3d,974,6,,null,14,6,8,3,2,no_improving_sweep,45.03717303276062
3d,975,698,,null,14,4,10,5,2,no_improving_sweep,53.47619438171387
3d,976,918,,null,18,3,15,11,4,no_improving_sweep,136.95580506324768
3d,977,1390,,null,10,2,8,6,3,no_improving_sweep,43.07369065284729
3d,978,965,,null,20,2,18,8,3,no_improving_sweep,41.57743000984192
3d,979,1394,,null,7,5,2,2,2,no_improving_sweep,24.910282135009766
3d,980,17,,null,10,5,5,3,3,no_improving_sweep,27.131099224090576
3d,981,1116,,null,13,6,7,4,2,no_improving_sweep,34.05130362510681
3d,982,1364,,null,12,5,7,6,5,no_improving_sweep,99.25940227508545
3d,983,1457,,null,7,3,4,3,3,no_improving_sweep,24.383180141448975
3d,984,925,,null,14,8,6,4,3,no_improving_sweep,46.190367460250854
3d,985,1105,,null,9,6,3,3,2,no_improving_sweep,16.89166808128357
3d,986,1451,,null,10,3,7,6,3,no_improving_sweep,47.817137241363525
3d,987,187,,null,14,4,10,9,3,no_improving_sweep,76.40052676200867
3d,988,1786,,null,15,3,12,9,4,no_improving_sweep,84.02763772010803
3d,989,513,,null,12,4,8,6,3,no_improving_sweep,42.82586050033569
3d,990,727,,null,14,2,12,7,3,no_improving_sweep,43.20305013656616
3d,991,1535,,null,9,3,6,5,3,no_improving_sweep,19.673325777053833
3d,992,457,,null,13,2,11,7,3,no_improving_sweep,34.177687883377075
3d,993,57,,null,14,3,11,7,4,no_improving_sweep,69.76482725143433
3d,994,525,,null,5,3,2,1,2,no_improving_sweep,22.02217388153076
3d,995,1742,,null,9,1,8,6,2,no_improving_sweep,13.9755277633667
3d,996,1450,,null,12,6,6,4,2,no_improving_sweep,33.91433620452881
3d,997,1060,,null,8,3,5,3,3,no_improving_sweep,36.3415412902832
3d,998,607,,null,7,2,5,5,2,no_improving_sweep,11.478686094284058
3d,999,563,,null,6,2,4,4,2,no_improving_sweep,13.342234134674072
4d,0,,0,"[4, 6, 3, 3]",5,5,0,0,1,no_improving_sweep,242.07005834579468
4d,1,,1,"[0, 1, 0, 1]",4,4,0,0,1,no_improving_sweep,113.75371742248535
4d,2,,2,"[1, 16, 4, 4]",15,5,10,7,3,no_improving_sweep,613.7392921447754
4d,3,,3,"[4, 12, 2, 2]",17,7,10,6,2,no_improving_sweep,1105.1356422901154
4d,4,,4,"[3, 14, 2, 1]",14,8,6,4,3,no_improving_sweep,1312.7407751083374
4d,5,,5,"[16, 12, 2, 1]",11,8,3,3,2,no_improving_sweep,680.0054342746735
4d,6,,6,"[5, 1, 4, 1]",16,4,12,5,3,no_improving_sweep,1077.175317287445
4d,7,,7,"[7, 17, 2, 2]",17,7,10,5,2,no_improving_sweep,465.6281633377075
4d,8,,8,"[16, 11, 0, 0]",19,8,11,8,3,no_improving_sweep,1219.9318981170654
4d,9,,9,"[0, 3, 3, 4]",15,4,11,6,3,no_improving_sweep,545.3656351566315
4d,10,,10,"[6, 7, 3, 0]",11,3,8,7,3,no_improving_sweep,429.5122072696686
4d,11,,11,"[1, 9, 1, 3]",4,2,2,2,2,no_improving_sweep,211.14904522895813
4d,12,,12,"[12, 14, 4, 2]",15,3,12,8,3,no_improving_sweep,666.2845149040222
4d,13,,13,"[17, 13, 2, 2]",4,2,2,1,2,no_improving_sweep,573.6026711463928
4d,14,,14,"[18, 9, 2, 2]",26,4,22,9,3,no_improving_sweep,1492.6635782718658
4d,15,,15,"[7, 12, 1, 0]",23,13,10,4,3,no_improving_sweep,2224.959895849228
4d,16,,16,"[8, 10, 4, 0]",12,5,7,5,2,no_improving_sweep,421.5234260559082
4d,17,,17,"[7, 4, 2, 3]",28,10,18,13,3,no_improving_sweep,1281.1875817775726
4d,18,,18,"[15, 8, 2, 0]",7,3,4,4,3,no_improving_sweep,542.6597001552582
4d,19,,19,"[5, 11, 3, 3]",18,4,14,6,2,no_improving_sweep,542.8128912448883
4d,20,,20,"[10, 8, 4, 4]",28,11,17,7,3,no_improving_sweep,1150.3213222026825
4d,21,,21,"[6, 16, 4, 2]",6,3,3,3,2,no_improving_sweep,295.6912281513214
4d,22,,22,"[8, 7, 2, 0]",39,14,25,11,3,no_improving_sweep,913.781477689743
4d,23,,23,"[6, 10, 2, 4]",18,6,12,9,3,no_improving_sweep,630.8155474662781
4d,24,,24,"[19, 13, 3, 4]",26,3,23,15,4,no_improving_sweep,1181.5481550693512
4d,25,,25,"[3, 16, 2, 1]",29,5,24,5,3,no_improving_sweep,1075.416302204132
4d,26,,26,"[3, 14, 3, 1]",4,3,1,1,2,no_improving_sweep,401.2857301235199
4d,27,,27,"[1, 4, 3, 2]",18,3,15,11,3,no_improving_sweep,747.6964061260223
4d,28,,28,"[7, 18, 4, 3]",20,8,12,7,2,no_improving_sweep,406.8553738594055
4d,29,,29,"[19, 19, 4, 1]",12,4,8,5,3,no_improving_sweep,780.744861125946
4d,30,,30,"[2, 11, 4, 2]",6,3,3,3,2,no_improving_sweep,288.28102707862854
4d,31,,31,"[17, 12, 2, 3]",18,2,16,11,3,no_improving_sweep,630.988538980484
4d,32,,32,"[1, 18, 1, 4]",32,12,20,9,3,no_improving_sweep,1212.3817813396454
4d,33,,33,"[18, 15, 3, 0]",15,11,4,3,2,no_improving_sweep,450.742680311203
4d,34,,34,"[15, 15, 2, 1]",13,5,8,5,3,no_improving_sweep,883.9014275074005
4d,35,,35,"[9, 13, 4, 4]",27,3,24,10,4,no_improving_sweep,1755.9142994880676
4d,36,,36,"[0, 16, 2, 1]",26,6,20,4,3,no_improving_sweep,733.2246601581573
4d,37,,37,"[13, 15, 4, 0]",13,6,7,6,3,no_improving_sweep,909.1425004005432
4d,38,,38,"[14, 16, 4, 0]",14,3,11,9,4,no_improving_sweep,1785.7485563755035
4d,39,,39,"[2, 0, 3, 4]",12,7,5,3,3,no_improving_sweep,1838.7187724113464
4d,40,,40,"[15, 18, 2, 1]",17,4,13,5,2,no_improving_sweep,685.6085081100464
4d,41,,41,"[8, 19, 3, 4]",19,5,14,6,3,no_improving_sweep,617.725723028183
4d,42,,42,"[11, 15, 0, 3]",12,4,8,5,3,no_improving_sweep,497.1688995361328
4d,43,,43,"[5, 18, 4, 1]",15,4,11,9,3,no_improving_sweep,478.16452646255493
4d,44,,44,"[4, 12, 3, 3]",17,4,13,12,5,no_improving_sweep,1256.4742176532745
4d,45,,45,"[14, 14, 4, 3]",18,4,14,9,3,no_improving_sweep,1054.3740694522858
4d,46,,46,"[5, 1, 3, 3]",6,5,1,1,2,no_improving_sweep,697.1773815155029
4d,47,,47,"[5, 15, 3, 3]",19,5,14,11,3,no_improving_sweep,881.9310042858124
4d,48,,48,"[14, 2, 4, 1]",25,14,11,6,2,no_improving_sweep,638.0264337062836
4d,49,,49,"[13, 18, 2, 0]",23,7,16,8,3,no_improving_sweep,1264.4979875087738
4d,50,,50,"[17, 19, 2, 0]",19,3,16,5,3,no_improving_sweep,855.8950674533844
4d,51,,51,"[13, 14, 2, 4]",10,2,8,6,3,no_improving_sweep,733.494528055191
4d,52,,52,"[6, 14, 3, 4]",24,5,19,8,3,no_improving_sweep,1628.8755877017975
4d,53,,53,"[3, 2, 1, 3]",6,3,3,2,2,no_improving_sweep,343.92295837402344
4d,54,,54,"[10, 19, 4, 1]",12,2,10,6,3,no_improving_sweep,698.3295550346375
4d,55,,55,"[5, 10, 4, 3]",16,6,10,8,2,no_improving_sweep,647.3816611766815
4d,56,,56,"[17, 14, 1, 2]",42,3,39,12,3,no_improving_sweep,1364.7780039310455
4d,57,,57,"[13, 10, 2, 1]",8,2,6,5,3,no_improving_sweep,522.3321743011475
4d,58,,58,"[4, 16, 4, 3]",22,10,12,5,2,no_improving_sweep,381.38301396369934
4d,59,,59,"[16, 18, 4, 1]",39,6,33,10,3,no_improving_sweep,711.3670151233673
4d,60,,60,"[12, 10, 4, 1]",7,1,6,5,3,no_improving_sweep,601.2433252334595
4d,61,,61,"[6, 10, 4, 0]",11,5,6,6,3,no_improving_sweep,535.2175374031067
4d,62,,62,"[4, 18, 3, 0]",10,1,9,8,6,no_improving_sweep,1478.9506161212921
4d,63,,63,"[7, 8, 3, 2]",9,2,7,2,2,no_improving_sweep,489.17771768569946
4d,64,,64,"[12, 15, 2, 2]",14,4,10,8,3,no_improving_sweep,942.2944576740265
4d,65,,65,"[12, 15, 4, 1]",40,8,32,14,3,no_improving_sweep,1504.2938606739044
4d,66,,66,"[12, 12, 4, 0]",10,7,3,2,2,no_improving_sweep,342.8200526237488
4d,67,,67,"[8, 4, 4, 0]",25,5,20,9,3,no_improving_sweep,930.5332205295563
4d,68,,68,"[19, 1, 2, 3]",11,6,5,4,4,no_improving_sweep,585.5428080558777
4d,69,,69,"[16, 11, 3, 0]",12,3,9,6,2,no_improving_sweep,601.9372386932373
4d,70,,70,"[1, 13, 1, 3]",18,6,12,6,4,no_improving_sweep,893.408848285675
4d,71,,71,"[13, 14, 3, 3]",12,5,7,5,3,no_improving_sweep,767.5619523525238
4d,72,,72,"[18, 19, 3, 3]",13,1,12,6,3,no_improving_sweep,823.008385181427
4d,73,,73,"[6, 17, 4, 3]",19,5,14,9,3,no_improving_sweep,919.243367433548
4d,74,,74,"[16, 17, 4, 3]",10,7,3,1,2,no_improving_sweep,662.1179840564728
4d,75,,75,"[15, 11, 2, 1]",15,2,13,9,3,no_improving_sweep,596.7471115589142
4d,76,,76,"[8, 15, 3, 2]",14,3,11,9,3,no_improving_sweep,678.9793996810913
4d,77,,77,"[18, 13, 2, 0]",16,2,14,5,3,no_improving_sweep,1121.2346947193146
4d,78,,78,"[12, 17, 2, 1]",11,5,6,6,3,no_improving_sweep,719.3155267238617
4d,79,,79,"[18, 1, 1, 3]",44,11,33,10,4,no_improving_sweep,2409.162947654724
4d,80,,80,"[12, 10, 0, 4]",5,3,2,2,2,no_improving_sweep,223.21579694747925
4d,81,,81,"[0, 8, 4, 0]",17,4,13,9,4,no_improving_sweep,1777.0583214759827
4d,82,,82,"[9, 4, 4, 0]",13,6,7,6,2,no_improving_sweep,590.5890491008759
4d,83,,83,"[5, 8, 4, 3]",6,6,0,0,1,no_improving_sweep,291.57387495040894
4d,84,,84,"[8, 16, 1, 3]",27,5,22,12,3,no_improving_sweep,864.0064196586609
4d,85,,85,"[18, 14, 4, 0]",40,6,34,6,2,no_improving_sweep,2016.3012483119965
4d,86,,86,"[11, 17, 3, 0]",11,5,6,6,4,no_improving_sweep,2077.99670958519
4d,87,,87,"[8, 15, 1, 4]",14,4,10,6,3,no_improving_sweep,667.5325012207031
4d,88,,88,"[18, 18, 1, 1]",15,7,8,6,2,no_improving_sweep,350.04287099838257
4d,89,,89,"[8, 16, 3, 3]",23,7,16,8,3,no_improving_sweep,1049.401638507843
4d,90,,90,"[10, 17, 1, 0]",17,4,13,5,4,no_improving_sweep,694.8240652084351
4d,91,,91,"[12, 11, 2, 1]",11,3,8,6,3,no_improving_sweep,1010.0206923484802
4d,92,,92,"[18, 13, 2, 0]",9,1,8,7,3,no_improving_sweep,1032.9668023586273
4d,93,,93,"[11, 16, 4, 3]",10,3,7,6,3,no_improving_sweep,867.2642335891724
4d,94,,94,"[6, 14, 3, 3]",15,5,10,7,2,no_improving_sweep,644.1628322601318
4d,95,,95,"[8, 18, 4, 2]",13,6,7,5,2,no_improving_sweep,348.1510589122772
4d,96,,96,"[12, 13, 3, 2]",10,3,7,6,3,no_improving_sweep,940.4338607788086
4d,97,,97,"[7, 15, 3, 4]",13,2,11,7,3,no_improving_sweep,630.4010348320007
4d,98,,98,"[6, 4, 3, 1]",10,6,4,4,3,no_improving_sweep,1441.0223264694214
4d,99,,99,"[13, 14, 2, 4]",22,2,20,8,3,no_improving_sweep,456.7976858615875
4d,100,,100,"[5, 12, 4, 2]",19,3,16,12,5,no_improving_sweep,2022.2515332698822
4d,101,,101,"[4, 2, 2, 4]",7,4,3,3,3,no_improving_sweep,645.9811849594116
4d,102,,102,"[8, 7, 4, 2]",9,7,2,2,2,no_improving_sweep,605.6128346920013
4d,103,,103,"[15, 10, 4, 1]",18,4,14,9,3,no_improving_sweep,935.1355752944946
4d,104,,104,"[1, 17, 3, 4]",26,6,20,10,3,no_improving_sweep,1414.0417170524597
4d,105,,105,"[6, 8, 4, 1]",5,3,2,2,2,no_improving_sweep,804.4989957809448
4d,106,,106,"[4, 13, 2, 2]",9,3,6,6,3,no_improving_sweep,453.33561277389526
4d,107,,107,"[10, 18, 4, 0]",20,5,15,9,3,no_improving_sweep,716.3943011760712
4d,108,,108,"[3, 7, 3, 3]",12,3,9,6,4,no_improving_sweep,1065.018047094345
4d,109,,109,"[7, 15, 3, 3]",24,13,11,7,2,no_improving_sweep,969.1241352558136
4d,110,,110,"[6, 18, 0, 1]",13,1,12,9,3,no_improving_sweep,669.8096446990967
4d,111,,111,"[14, 18, 0, 4]",23,7,16,7,2,no_improving_sweep,776.8182308673859
4d,112,,112,"[16, 15, 4, 1]",27,7,20,8,3,no_improving_sweep,905.8036689758301
4d,113,,113,"[14, 18, 4, 2]",18,2,16,9,4,no_improving_sweep,1001.240270614624
4d,114,,114,"[10, 12, 2, 2]",8,4,4,3,2,no_improving_sweep,516.0471594333649
4d,115,,115,"[13, 15, 2, 1]",30,2,28,12,3,no_improving_sweep,739.4018635749817
4d,116,,116,"[10, 19, 2, 3]",22,12,10,8,3,no_improving_sweep,1024.9423184394836
4d,117,,117,"[18, 2, 1, 3]",31,11,20,8,3,no_improving_sweep,1197.9535076618195
4d,118,,118,"[9, 19, 3, 1]",18,5,13,9,4,no_improving_sweep,685.6358587741852
4d,119,,119,"[4, 18, 2, 1]",18,10,8,3,2,no_improving_sweep,662.2352795600891
4d,120,,120,"[11, 18, 3, 2]",20,10,10,7,3,no_improving_sweep,1063.0766315460205
4d,121,,121,"[6, 3, 3, 1]",10,5,5,2,2,no_improving_sweep,631.9562940597534
4d,122,,122,"[18, 8, 3, 4]",14,4,10,6,3,no_improving_sweep,997.2141082286835
4d,123,,123,"[10, 17, 2, 0]",6,3,3,3,2,no_improving_sweep,264.8691728115082
4d,124,,124,"[15, 11, 2, 1]",8,4,4,4,2,no_improving_sweep,487.60045552253723
4d,125,,125,"[12, 17, 1, 1]",28,7,21,5,3,no_improving_sweep,1074.1944839954376
4d,126,,126,"[3, 19, 2, 1]",13,5,8,4,2,no_improving_sweep,997.5839333534241
4d,127,,127,"[13, 17, 4, 3]",18,6,12,8,3,no_improving_sweep,2483.0870473384857
4d,128,,128,"[9, 17, 3, 3]",19,7,12,7,4,no_improving_sweep,1080.8478808403015
4d,129,,129,"[10, 16, 4, 2]",18,5,13,9,5,no_improving_sweep,1610.6216995716095
4d,130,,130,"[3, 15, 4, 4]",24,6,18,10,3,no_improving_sweep,498.27620363235474
4d,131,,131,"[7, 11, 2, 4]",20,3,17,11,3,no_improving_sweep,1514.8428115844727
4d,132,,132,"[9, 7, 3, 3]",8,4,4,4,2,no_improving_sweep,495.5960416793823
4d,133,,133,"[6, 8, 4, 3]",9,4,5,3,3,no_improving_sweep,956.1108818054199
4d,134,,134,"[18, 15, 2, 4]",7,3,4,3,2,no_improving_sweep,336.99259757995605
4d,135,,135,"[9, 16, 0, 1]",14,10,4,4,3,no_improving_sweep,831.9175980091095
4d,136,,136,"[1, 18, 2, 1]",15,4,11,7,3,no_improving_sweep,1402.507103919983
4d,137,,137,"[5, 17, 3, 3]",22,7,15,9,3,no_improving_sweep,1091.687523841858
4d,138,,138,"[3, 9, 1, 4]",8,3,5,3,3,no_improving_sweep,928.4476420879364
4d,139,,139,"[3, 17, 2, 4]",21,9,12,9,3,no_improving_sweep,1132.9100568294525
4d,140,,140,"[2, 9, 3, 3]",25,10,15,5,2,no_improving_sweep,807.4058241844177
4d,141,,141,"[11, 15, 4, 4]",16,6,10,8,3,no_improving_sweep,571.6300575733185
4d,142,,142,"[12, 16, 2, 2]",14,6,8,3,2,no_improving_sweep,556.4337017536163
4d,143,,143,"[3, 1, 1, 0]",4,4,0,0,1,no_improving_sweep,238.24110865592957
4d,144,,144,"[10, 10, 2, 0]",32,5,27,11,3,no_improving_sweep,2158.369728088379
4d,145,,145,"[12, 19, 2, 3]",15,2,13,8,3,no_improving_sweep,794.6971762180328
4d,146,,146,"[8, 8, 4, 4]",23,11,12,7,4,no_improving_sweep,1916.7514050006866
4d,147,,147,"[19, 16, 4, 4]",17,4,13,10,4,no_improving_sweep,1436.315668106079
4d,148,,148,"[2, 17, 1, 2]",14,4,10,6,3,no_improving_sweep,565.353401184082
4d,149,,149,"[14, 16, 3, 1]",14,5,9,6,3,no_improving_sweep,778.6708176136017
4d,150,,150,"[1, 15, 2, 2]",26,10,16,8,2,no_improving_sweep,566.9641506671906
4d,151,,151,"[19, 5, 2, 4]",41,17,24,12,3,no_improving_sweep,1786.6188447475433
4d,152,,152,"[16, 17, 1, 0]",17,9,8,8,3,no_improving_sweep,832.1296691894531
4d,153,,153,"[14, 19, 1, 3]",18,1,17,9,3,no_improving_sweep,729.289529800415
4d,154,,154,"[15, 15, 1, 1]",21,2,19,5,3,no_improving_sweep,1395.4327986240387
4d,155,,155,"[12, 9, 4, 2]",22,3,19,9,4,no_improving_sweep,1208.443538427353
4d,156,,156,"[15, 5, 4, 4]",17,6,11,8,4,no_improving_sweep,1190.4616045951843
4d,157,,157,"[13, 17, 3, 0]",10,1,9,6,3,no_improving_sweep,1151.591323375702
4d,158,,158,"[16, 16, 3, 4]",31,5,26,8,3,no_improving_sweep,687.6970062255859
4d,159,,159,"[10, 17, 1, 3]",31,4,27,13,4,no_improving_sweep,1637.6999220848083
4d,160,,160,"[12, 17, 4, 3]",15,6,9,5,3,no_improving_sweep,1171.0454375743866
4d,161,,161,"[2, 13, 2, 1]",15,4,11,7,2,no_improving_sweep,861.1169085502625
4d,162,,162,"[18, 9, 0, 3]",17,8,9,7,3,no_improving_sweep,620.3338778018951
4d,163,,163,"[18, 19, 3, 2]",6,3,3,3,2,no_improving_sweep,346.8313467502594
4d,164,,164,"[0, 14, 1, 3]",13,5,8,6,3,no_improving_sweep,879.4048268795013
4d,165,,165,"[1, 14, 2, 0]",40,2,38,14,3,no_improving_sweep,1038.4584515094757
4d,166,,166,"[0, 3, 4, 1]",13,6,7,3,3,no_improving_sweep,622.9031794071198
4d,167,,167,"[4, 14, 3, 2]",16,2,14,7,3,no_improving_sweep,1116.5431201457977
4d,168,,168,"[16, 16, 3, 2]",12,3,9,6,3,no_improving_sweep,917.0769057273865
4d,169,,169,"[10, 14, 3, 3]",16,2,14,10,3,no_improving_sweep,539.0024702548981
4d,170,,170,"[14, 13, 2, 0]",13,6,7,4,2,no_improving_sweep,519.2229888439178
4d,171,,171,"[16, 15, 4, 3]",8,4,4,4,3,no_improving_sweep,805.2636022567749
4d,172,,172,"[1, 19, 1, 4]",35,3,32,12,5,no_improving_sweep,1831.5523042678833
4d,173,,173,"[13, 16, 4, 1]",13,2,11,9,3,no_improving_sweep,519.8342111110687
4d,174,,174,"[10, 18, 4, 1]",12,3,9,5,2,no_improving_sweep,372.2588303089142
4d,175,,175,"[14, 11, 3, 0]",9,3,6,5,3,no_improving_sweep,580.1132202148438
4d,176,,176,"[6, 10, 1, 1]",13,4,9,6,3,no_improving_sweep,727.3942492008209
4d,177,,177,"[16, 10, 2, 3]",11,6,5,4,2,no_improving_sweep,406.1521804332733
4d,178,,178,"[10, 17, 4, 4]",28,3,25,14,4,no_improving_sweep,1101.5761106014252
4d,179,,179,"[12, 17, 2, 2]",13,5,8,5,2,no_improving_sweep,499.57339692115784
4d,180,,180,"[15, 16, 4, 2]",11,6,5,4,2,no_improving_sweep,854.4089515209198
4d,181,,181,"[11, 4, 3, 3]",10,5,5,3,2,no_improving_sweep,394.2026889324188
4d,182,,182,"[13, 7, 4, 2]",21,10,11,6,3,no_improving_sweep,780.6541321277618
4d,183,,183,"[12, 19, 3, 0]",11,4,7,5,3,no_improving_sweep,313.09946751594543
4d,184,,184,"[18, 19, 4, 3]",14,8,6,3,2,no_improving_sweep,381.33919882774353
4d,185,,185,"[1, 10, 2, 3]",12,4,8,5,3,no_improving_sweep,770.1002488136292
4d,186,,186,"[9, 18, 2, 1]",14,2,12,5,3,no_improving_sweep,577.4406530857086
4d,187,,187,"[3, 2, 2, 2]",9,5,4,3,2,no_improving_sweep,676.0063564777374
4d,188,,188,"[12, 14, 4, 2]",46,10,36,14,3,no_improving_sweep,1647.388736963272
4d,189,,189,"[18, 12, 2, 0]",12,2,10,6,3,no_improving_sweep,781.1874964237213
4d,190,,190,"[15, 16, 1, 3]",8,2,6,5,4,no_improving_sweep,511.6632568836212
4d,191,,191,"[2, 12, 2, 2]",11,4,7,6,3,no_improving_sweep,437.0643799304962
4d,192,,192,"[14, 1, 2, 0]",10,8,2,1,2,no_improving_sweep,503.8316104412079
4d,193,,193,"[4, 11, 4, 2]",11,7,4,3,2,no_improving_sweep,375.4826166629791
4d,194,,194,"[6, 14, 1, 3]",29,10,19,8,4,no_improving_sweep,1095.878068447113
4d,195,,195,"[0, 9, 2, 3]",18,9,9,6,3,no_improving_sweep,976.6808977127075
4d,196,,196,"[9, 14, 4, 1]",15,5,10,7,3,no_improving_sweep,784.9616310596466
4d,197,,197,"[16, 17, 4, 3]",19,8,11,8,3,no_improving_sweep,565.8560864925385
4d,198,,198,"[13, 16, 1, 4]",8,3,5,4,3,no_improving_sweep,368.04928708076477
4d,199,,199,"[19, 12, 4, 0]",9,4,5,4,3,no_improving_sweep,460.59909200668335
4d,200,,200,"[5, 16, 1, 2]",24,6,18,8,3,no_improving_sweep,929.2114660739899
4d,201,,201,"[7, 17, 3, 4]",15,3,12,10,3,no_improving_sweep,646.5984117984772
4d,202,,202,"[5, 12, 3, 2]",11,5,6,4,3,no_improving_sweep,402.19581961631775
4d,203,,203,"[16, 18, 4, 1]",24,4,20,12,3,no_improving_sweep,553.8397736549377
4d,204,,204,"[15, 17, 0, 1]",15,5,10,8,3,no_improving_sweep,1379.202548980713
4d,205,,205,"[2, 17, 3, 4]",16,5,11,5,3,no_improving_sweep,1279.4332942962646
4d,206,,206,"[7, 15, 4, 1]",15,8,7,6,2,no_improving_sweep,743.0115082263947
4d,207,,207,"[17, 18, 4, 0]",22,8,14,10,3,no_improving_sweep,1023.5909032821655
4d,208,,208,"[14, 8, 1, 2]",37,8,29,13,2,no_improving_sweep,318.91378903388977
4d,209,,209,"[0, 19, 3, 1]",11,5,6,5,2,no_improving_sweep,406.9404468536377
4d,210,,210,"[10, 15, 4, 0]",20,8,12,6,3,no_improving_sweep,1025.3420042991638
4d,211,,211,"[7, 13, 4, 2]",20,3,17,8,3,no_improving_sweep,846.5198931694031
4d,212,,212,"[0, 17, 3, 2]",8,2,6,4,2,no_improving_sweep,341.91904520988464
4d,213,,213,"[0, 11, 2, 0]",19,6,13,10,3,no_improving_sweep,722.6840388774872
4d,214,,214,"[3, 18, 2, 3]",7,3,4,4,3,no_improving_sweep,1229.508540391922
4d,215,,215,"[17, 5, 2, 3]",12,7,5,4,3,no_improving_sweep,1251.9244849681854
4d,216,,216,"[9, 9, 1, 1]",25,2,23,17,4,no_improving_sweep,860.6312437057495
4d,217,,217,"[12, 16, 1, 3]",11,7,4,4,2,no_improving_sweep,519.8091146945953
4d,218,,218,"[11, 11, 4, 2]",8,4,4,4,3,no_improving_sweep,862.3877971172333
4d,219,,219,"[7, 16, 4, 3]",19,2,17,13,5,no_improving_sweep,2032.3602833747864
4d,220,,220,"[10, 11, 0, 4]",19,7,12,5,3,no_improving_sweep,710.3807787895203
4d,221,,221,"[18, 14, 4, 2]",26,9,17,10,3,no_improving_sweep,847.9587352275848
4d,222,,222,"[0, 10, 4, 1]",21,9,12,8,3,no_improving_sweep,870.1766791343689
4d,223,,223,"[18, 12, 4, 4]",7,4,3,3,3,no_improving_sweep,947.6886775493622
4d,224,,224,"[1, 15, 3, 4]",25,2,23,9,3,no_improving_sweep,618.2397615909576
4d,225,,225,"[1, 6, 3, 1]",9,3,6,4,3,no_improving_sweep,1095.3857276439667
4d,226,,226,"[1, 9, 4, 4]",8,4,4,4,3,no_improving_sweep,681.0477929115295
4d,227,,227,"[18, 15, 3, 0]",11,5,6,6,3,no_improving_sweep,1027.1009080410004
4d,228,,228,"[4, 1, 2, 4]",4,3,1,1,2,no_improving_sweep,251.47104382514954
4d,229,,229,"[2, 1, 2, 1]",13,4,9,7,3,no_improving_sweep,1287.0553631782532
4d,230,,230,"[10, 13, 2, 0]",26,2,24,8,3,no_improving_sweep,1054.0532155036926
4d,231,,231,"[2, 19, 3, 3]",17,5,12,8,4,no_improving_sweep,947.3156840801239
4d,232,,232,"[6, 18, 2, 3]",16,4,12,5,2,no_improving_sweep,547.333144903183
4d,233,,233,"[2, 7, 4, 1]",18,6,12,7,3,no_improving_sweep,760.2489137649536
4d,234,,234,"[4, 13, 3, 2]",13,4,9,6,3,no_improving_sweep,1008.1657617092133
4d,235,,235,"[0, 17, 4, 2]",17,3,14,9,3,no_improving_sweep,346.32192611694336
4d,236,,236,"[5, 15, 3, 4]",26,5,21,8,4,no_improving_sweep,1185.6665589809418
4d,237,,237,"[15, 18, 3, 3]",17,3,14,8,5,no_improving_sweep,1194.8986151218414
4d,238,,238,"[3, 15, 4, 1]",12,7,5,3,2,no_improving_sweep,394.95842599868774
4d,239,,239,"[6, 13, 4, 2]",8,5,3,3,3,no_improving_sweep,1256.7889285087585
4d,240,,240,"[1, 14, 0, 0]",11,3,8,6,2,no_improving_sweep,498.4473114013672
4d,241,,241,"[5, 1, 2, 2]",8,4,4,3,2,no_improving_sweep,601.5801107883453
4d,242,,242,"[15, 18, 1, 0]",10,4,6,4,2,no_improving_sweep,264.88920307159424
4d,243,,243,"[9, 15, 2, 1]",13,3,10,8,4,no_improving_sweep,868.3033635616302
4d,244,,244,"[13, 14, 3, 1]",9,4,5,2,2,no_improving_sweep,468.53639578819275
4d,245,,245,"[9, 3, 1, 1]",16,4,12,8,3,no_improving_sweep,709.5953452587128
4d,246,,246,"[7, 11, 1, 4]",23,4,19,8,3,no_improving_sweep,455.18092918395996
4d,247,,247,"[0, 8, 2, 3]",12,3,9,6,3,no_improving_sweep,744.9711620807648
4d,248,,248,"[17, 3, 4, 4]",13,4,9,7,3,no_improving_sweep,705.8142263889313
4d,249,,249,"[1, 19, 3, 1]",12,5,7,4,2,no_improving_sweep,849.8819687366486
4d,250,,250,"[12, 8, 3, 4]",10,1,9,8,3,no_improving_sweep,388.42585849761963
4d,251,,251,"[1, 14, 3, 1]",11,2,9,6,3,no_improving_sweep,490.3282103538513
4d,252,,252,"[19, 19, 4, 3]",6,2,4,2,3,no_improving_sweep,1324.8470206260681
4d,253,,253,"[16, 13, 3, 1]",10,3,7,5,2,no_improving_sweep,365.3580195903778
4d,254,,254,"[2, 14, 3, 3]",14,3,11,5,2,no_improving_sweep,501.1354732513428
4d,255,,255,"[15, 16, 2, 0]",15,4,11,6,3,no_improving_sweep,630.2148847579956
4d,256,,256,"[11, 8, 4, 4]",19,4,15,8,3,no_improving_sweep,582.2558364868164
4d,257,,257,"[4, 8, 3, 3]",3,2,1,1,2,no_improving_sweep,422.39129519462585
4d,258,,258,"[0, 9, 3, 0]",12,5,7,6,3,no_improving_sweep,1995.3775324821472
4d,259,,259,"[14, 13, 3, 2]",29,3,26,12,4,no_improving_sweep,1692.3326590061188
4d,260,,260,"[13, 19, 0, 0]",23,10,13,10,4,no_improving_sweep,1000.071855545044
4d,261,,261,"[12, 11, 2, 3]",17,5,12,6,3,no_improving_sweep,1684.2706143856049
4d,262,,262,"[1, 5, 4, 0]",22,11,11,3,2,no_improving_sweep,631.6585190296173
4d,263,,263,"[12, 6, 1, 4]",13,5,8,5,4,no_improving_sweep,1922.121357679367
4d,264,,264,"[6, 19, 4, 2]",21,12,9,5,3,no_improving_sweep,1621.550862789154
4d,265,,265,"[7, 12, 3, 0]",21,5,16,13,3,no_improving_sweep,392.5923902988434
4d,266,,266,"[2, 6, 0, 1]",4,2,2,1,2,no_improving_sweep,828.1963891983032
4d,267,,267,"[12, 10, 1, 0]",7,3,4,3,3,no_improving_sweep,494.21917366981506
4d,268,,268,"[7, 7, 3, 3]",12,3,9,5,3,no_improving_sweep,831.7708520889282
4d,269,,269,"[10, 2, 0, 0]",23,5,18,8,3,no_improving_sweep,565.8589606285095
4d,270,,270,"[12, 16, 1, 4]",20,5,15,9,3,no_improving_sweep,825.7152900695801
4d,271,,271,"[12, 9, 2, 4]",21,3,18,10,3,no_improving_sweep,778.2950849533081
4d,272,,272,"[16, 12, 4, 2]",13,4,9,7,4,no_improving_sweep,1186.8567645549774
4d,273,,273,"[7, 16, 4, 3]",16,3,13,8,3,no_improving_sweep,1038.8376851081848
4d,274,,274,"[14, 17, 4, 2]",16,4,12,8,3,no_improving_sweep,590.0242698192596
4d,275,,275,"[6, 8, 2, 1]",4,3,1,1,2,no_improving_sweep,351.03567361831665
4d,276,,276,"[11, 14, 3, 1]",18,2,16,9,4,no_improving_sweep,1210.3297274112701
4d,277,,277,"[14, 1, 2, 4]",19,3,16,11,3,no_improving_sweep,1018.6545617580414
4d,278,,278,"[0, 13, 4, 1]",16,4,12,6,3,no_improving_sweep,967.4004790782928
4d,279,,279,"[8, 15, 4, 4]",15,5,10,7,3,no_improving_sweep,552.7175424098969
4d,280,,280,"[14, 11, 2, 3]",9,5,4,3,2,no_improving_sweep,459.6945400238037
4d,281,,281,"[14, 18, 4, 0]",18,7,11,9,3,no_improving_sweep,794.8382253646851
4d,282,,282,"[13, 14, 2, 3]",10,2,8,7,3,no_improving_sweep,655.1289229393005
4d,283,,283,"[19, 7, 4, 2]",8,4,4,2,2,no_improving_sweep,377.81214332580566
4d,284,,284,"[7, 16, 1, 4]",20,8,12,8,3,no_improving_sweep,1641.0170638561249
4d,285,,285,"[2, 14, 1, 1]",7,1,6,2,3,no_improving_sweep,1535.1322889328003
4d,286,,286,"[1, 18, 1, 4]",27,3,24,9,3,no_improving_sweep,856.6789968013763
4d,287,,287,"[12, 10, 4, 3]",10,4,6,5,3,no_improving_sweep,654.9472563266754
4d,288,,288,"[5, 10, 4, 4]",16,4,12,8,4,no_improving_sweep,691.7332937717438
4d,289,,289,"[3, 6, 0, 2]",13,4,9,4,3,no_improving_sweep,384.34563851356506
4d,290,,290,"[6, 8, 3, 1]",10,5,5,4,3,no_improving_sweep,644.038711309433
4d,291,,291,"[11, 18, 4, 4]",20,2,18,12,5,no_improving_sweep,1637.114503622055
4d,292,,292,"[13, 13, 3, 4]",32,5,27,8,2,no_improving_sweep,642.666092634201
4d,293,,293,"[3, 7, 2, 3]",10,1,9,8,3,no_improving_sweep,356.7088441848755
4d,294,,294,"[15, 2, 2, 3]",6,2,4,1,2,no_improving_sweep,345.10656356811523
4d,295,,295,"[17, 4, 4, 3]",4,4,0,0,1,no_improving_sweep,583.4895052909851
4d,296,,296,"[0, 0, 4, 1]",23,15,8,4,4,no_improving_sweep,2207.8055698871613
4d,297,,297,"[3, 19, 4, 0]",10,4,6,5,3,no_improving_sweep,931.7212328910828
4d,298,,298,"[6, 18, 4, 4]",16,5,11,10,3,no_improving_sweep,712.17902135849
4d,299,,299,"[19, 16, 1, 2]",31,5,26,13,6,no_improving_sweep,1311.933606147766
4d,300,,300,"[4, 16, 2, 4]",19,4,15,5,2,no_improving_sweep,719.6985619068146
4d,301,,301,"[4, 14, 2, 2]",15,4,11,5,3,no_improving_sweep,533.3988537788391
4d,302,,302,"[19, 19, 1, 3]",7,2,5,3,3,no_improving_sweep,933.1170670986176
4d,303,,303,"[1, 17, 1, 1]",38,13,25,10,3,no_improving_sweep,1949.0103776454926
4d,304,,304,"[19, 2, 3, 4]",22,11,11,6,3,no_improving_sweep,1547.745721578598
4d,305,,305,"[9, 10, 0, 3]",4,2,2,2,2,no_improving_sweep,206.780455827713
4d,306,,306,"[6, 18, 3, 3]",21,7,14,8,3,no_improving_sweep,999.1404273509979
4d,307,,307,"[10, 10, 2, 1]",9,4,5,3,2,no_improving_sweep,325.66187810897827
4d,308,,308,"[16, 18, 2, 2]",7,1,6,6,4,no_improving_sweep,625.571985244751
4d,309,,309,"[5, 16, 2, 2]",20,5,15,7,3,no_improving_sweep,1285.9841043949127
4d,310,,310,"[12, 15, 4, 3]",18,11,7,5,3,no_improving_sweep,824.3376376628876
4d,311,,311,"[3, 9, 1, 2]",32,4,28,10,3,no_improving_sweep,781.2150957584381
4d,312,,312,"[15, 6, 0, 3]",10,5,5,2,2,no_improving_sweep,540.3347334861755
4d,313,,313,"[3, 19, 3, 3]",11,4,7,6,3,no_improving_sweep,971.976854801178
4d,314,,314,"[15, 11, 3, 4]",31,2,29,14,4,no_improving_sweep,1479.409236907959
4d,315,,315,"[3, 3, 4, 1]",23,5,18,8,3,no_improving_sweep,702.9455239772797
4d,316,,316,"[10, 6, 3, 3]",14,6,8,5,3,no_improving_sweep,1203.5215420722961
4d,317,,317,"[12, 6, 1, 4]",18,4,14,8,3,no_improving_sweep,675.925755739212
4d,318,,318,"[18, 14, 4, 1]",21,5,16,6,2,no_improving_sweep,466.5892581939697
4d,319,,319,"[17, 1, 2, 4]",23,4,19,12,5,no_improving_sweep,1892.2842845916748
4d,320,,320,"[3, 19, 4, 1]",23,3,20,10,5,no_improving_sweep,1113.768877029419
4d,321,,321,"[7, 14, 3, 3]",17,8,9,5,2,no_improving_sweep,1102.258445739746
4d,322,,322,"[8, 3, 2, 0]",15,5,10,5,3,no_improving_sweep,623.4917414188385
4d,323,,323,"[15, 10, 4, 3]",13,3,10,5,2,no_improving_sweep,472.8043851852417
4d,324,,324,"[8, 1, 4, 0]",17,4,13,7,3,no_improving_sweep,570.4463934898376
4d,325,,325,"[14, 18, 2, 2]",20,5,15,7,3,no_improving_sweep,800.2298939228058
4d,326,,326,"[15, 17, 3, 3]",8,4,4,4,3,no_improving_sweep,540.6904711723328
4d,327,,327,"[7, 9, 3, 3]",8,5,3,3,3,no_improving_sweep,991.1279082298279
4d,328,,328,"[9, 14, 3, 1]",5,3,2,1,2,no_improving_sweep,577.7774157524109
4d,329,,329,"[3, 10, 1, 1]",15,6,9,6,3,no_improving_sweep,679.7554748058319
4d,330,,330,"[15, 17, 4, 4]",11,3,8,7,3,no_improving_sweep,445.584557056427
4d,331,,331,"[3, 12, 1, 2]",4,3,1,1,2,no_improving_sweep,405.4929177761078
4d,332,,332,"[3, 14, 1, 4]",27,5,22,13,3,no_improving_sweep,910.2944114208221
4d,333,,333,"[9, 17, 2, 2]",5,3,2,2,2,no_improving_sweep,539.887127161026
4d,334,,334,"[14, 12, 3, 4]",14,3,11,8,3,no_improving_sweep,512.0896339416504
4d,335,,335,"[12, 2, 1, 3]",9,6,3,2,2,no_improving_sweep,417.95275950431824
4d,336,,336,"[14, 1, 4, 2]",10,3,7,4,3,no_improving_sweep,1106.2439918518066
4d,337,,337,"[10, 14, 4, 2]",15,6,9,6,3,no_improving_sweep,1773.7804012298584
4d,338,,338,"[11, 17, 4, 3]",34,4,30,12,4,no_improving_sweep,1550.0789270401
4d,339,,339,"[16, 17, 2, 3]",26,7,19,7,3,no_improving_sweep,1147.8734848499298
4d,340,,340,"[14, 3, 4, 1]",16,1,15,9,4,no_improving_sweep,1228.2696871757507
4d,341,,341,"[17, 9, 4, 0]",6,3,3,3,3,no_improving_sweep,683.2695279121399
4d,342,,342,"[3, 14, 4, 3]",8,5,3,3,2,no_improving_sweep,437.0735561847687
4d,343,,343,"[18, 18, 1, 3]",10,2,8,7,4,no_improving_sweep,741.9963762760162
4d,344,,344,"[5, 11, 2, 4]",14,4,10,8,3,no_improving_sweep,856.3118195533752
4d,345,,345,"[6, 10, 3, 0]",11,3,8,8,3,no_improving_sweep,559.9969890117645
4d,346,,346,"[10, 17, 4, 1]",15,2,13,11,3,no_improving_sweep,597.3925406932831
4d,347,,347,"[7, 11, 3, 2]",11,2,9,5,3,no_improving_sweep,711.5545387268066
4d,348,,348,"[6, 7, 2, 2]",18,5,13,6,3,no_improving_sweep,757.5825698375702
4d,349,,349,"[7, 13, 1, 0]",16,4,12,8,3,no_improving_sweep,1020.6574201583862
4d,350,,350,"[19, 15, 3, 3]",16,3,13,6,3,no_improving_sweep,872.6625070571899
4d,351,,351,"[4, 17, 3, 3]",14,4,10,6,3,no_improving_sweep,633.1566326618195
4d,352,,352,"[1, 6, 3, 2]",8,4,4,2,2,no_improving_sweep,218.79668402671814
4d,353,,353,"[19, 17, 4, 0]",15,7,8,6,3,no_improving_sweep,1057.3381407260895
4d,354,,354,"[4, 1, 1, 2]",13,5,8,5,2,no_improving_sweep,386.7849955558777
4d,355,,355,"[2, 9, 4, 0]",12,8,4,3,2,no_improving_sweep,650.131600856781
4d,356,,356,"[0, 3, 3, 4]",25,5,20,9,2,no_improving_sweep,482.44574666023254
4d,357,,357,"[6, 9, 3, 2]",4,3,1,1,2,no_improving_sweep,459.9846830368042
4d,358,,358,"[17, 10, 4, 0]",34,8,26,8,3,no_improving_sweep,789.208247423172
4d,359,,359,"[10, 11, 4, 1]",12,5,7,4,2,no_improving_sweep,381.64472818374634
4d,360,,360,"[8, 16, 3, 1]",11,6,5,4,2,no_improving_sweep,752.296906709671
4d,361,,361,"[3, 19, 3, 4]",24,5,19,12,3,no_improving_sweep,1098.207106590271
4d,362,,362,"[15, 17, 2, 4]",20,9,11,8,3,no_improving_sweep,936.0411739349365
4d,363,,363,"[7, 18, 4, 1]",12,5,7,5,2,no_improving_sweep,432.9141306877136
4d,364,,364,"[8, 3, 4, 3]",25,2,23,12,3,no_improving_sweep,986.1476709842682
4d,365,,365,"[7, 19, 4, 2]",39,4,35,16,4,no_improving_sweep,1009.7800209522247
4d,366,,366,"[17, 15, 3, 4]",21,8,13,9,3,no_improving_sweep,793.1333756446838
4d,367,,367,"[18, 17, 1, 1]",11,7,4,4,3,no_improving_sweep,471.314270734787
4d,368,,368,"[16, 10, 2, 1]",17,8,9,4,2,no_improving_sweep,563.0978355407715
4d,369,,369,"[6, 12, 4, 1]",25,8,17,8,3,no_improving_sweep,656.1438548564911
4d,370,,370,"[17, 11, 2, 1]",8,2,6,4,3,no_improving_sweep,847.068615436554
4d,371,,371,"[7, 16, 3, 0]",18,5,13,6,3,no_improving_sweep,750.6959879398346
4d,372,,372,"[5, 6, 3, 3]",10,4,6,3,3,no_improving_sweep,739.4718980789185
4d,373,,373,"[7, 14, 2, 1]",20,7,13,5,2,no_improving_sweep,589.3075683116913
4d,374,,374,"[14, 2, 1, 3]",4,2,2,2,2,no_improving_sweep,323.51601099967957
4d,375,,375,"[15, 19, 0, 4]",17,7,10,5,3,no_improving_sweep,822.9294118881226
4d,376,,376,"[12, 14, 2, 3]",33,6,27,11,4,no_improving_sweep,1116.859576702118
4d,377,,377,"[11, 9, 4, 2]",23,10,13,8,3,no_improving_sweep,625.374472618103
4d,378,,378,"[10, 19, 4, 3]",18,5,13,7,3,no_improving_sweep,794.6730983257294
4d,379,,379,"[7, 8, 3, 4]",28,12,16,9,4,no_improving_sweep,2041.8950471878052
4d,380,,380,"[7, 17, 4, 3]",25,5,20,14,3,no_improving_sweep,1270.887925863266
4d,381,,381,"[2, 12, 3, 2]",15,2,13,8,4,no_improving_sweep,648.8701798915863
4d,382,,382,"[7, 3, 2, 4]",10,4,6,5,3,no_improving_sweep,665.2472982406616
4d,383,,383,"[5, 19, 3, 3]",26,4,22,15,4,no_improving_sweep,1417.4546074867249
4d,384,,384,"[2, 2, 1, 2]",11,4,7,3,3,no_improving_sweep,515.967009305954
4d,385,,385,"[0, 8, 3, 0]",11,5,6,4,3,no_improving_sweep,956.3585026264191
4d,386,,386,"[18, 3, 3, 2]",49,5,44,12,3,no_improving_sweep,1152.1583862304688
4d,387,,387,"[11, 16, 2, 3]",17,2,15,5,2,no_improving_sweep,652.192967414856
4d,388,,388,"[17, 17, 4, 3]",13,4,9,7,3,no_improving_sweep,570.8366742134094
4d,389,,389,"[17, 11, 1, 3]",13,2,11,6,3,no_improving_sweep,912.7773497104645
4d,390,,390,"[17, 19, 3, 0]",14,4,10,8,3,no_improving_sweep,1316.2025802135468
4d,391,,391,"[15, 17, 0, 2]",13,3,10,5,3,no_improving_sweep,342.4279274940491
4d,392,,392,"[4, 10, 4, 2]",22,6,16,6,2,no_improving_sweep,560.9586360454559
4d,393,,393,"[12, 17, 1, 4]",17,4,13,5,3,no_improving_sweep,1009.0169188976288
4d,394,,394,"[14, 18, 1, 3]",7,4,3,3,2,no_improving_sweep,641.8862137794495
4d,395,,395,"[4, 6, 4, 4]",7,3,4,4,3,no_improving_sweep,689.8948674201965
4d,396,,396,"[19, 12, 4, 2]",7,4,3,3,2,no_improving_sweep,313.1502468585968
4d,397,,397,"[14, 10, 0, 1]",25,3,22,9,3,no_improving_sweep,379.79222536087036
4d,398,,398,"[3, 16, 2, 2]",15,6,9,4,2,no_improving_sweep,846.4489545822144
4d,399,,399,"[9, 18, 4, 0]",18,4,14,11,4,no_improving_sweep,816.3611822128296
4d,400,,400,"[5, 14, 3, 2]",26,9,17,11,3,no_improving_sweep,985.3550698757172
4d,401,,401,"[9, 9, 2, 4]",31,2,29,19,5,no_improving_sweep,1569.0241742134094
4d,402,,402,"[2, 16, 4, 2]",16,9,7,5,3,no_improving_sweep,564.7329750061035
4d,403,,403,"[8, 12, 3, 4]",21,3,18,7,3,no_improving_sweep,614.0138046741486
4d,404,,404,"[13, 14, 2, 3]",13,3,10,4,3,no_improving_sweep,861.4740302562714
4d,405,,405,"[14, 5, 3, 4]",23,8,15,6,2,no_improving_sweep,814.8863184452057
4d,406,,406,"[14, 14, 4, 3]",13,5,8,6,3,no_improving_sweep,1076.452876329422
4d,407,,407,"[4, 18, 1, 4]",11,5,6,3,2,no_improving_sweep,697.4730463027954
4d,408,,408,"[0, 17, 4, 2]",24,2,22,9,4,no_improving_sweep,877.2106711864471
4d,409,,409,"[16, 16, 2, 1]",15,2,13,8,4,no_improving_sweep,1520.5388448238373
4d,410,,410,"[19, 18, 4, 3]",12,5,7,5,3,no_improving_sweep,642.1359939575195
4d,411,,411,"[4, 19, 2, 4]",37,7,30,14,3,no_improving_sweep,1299.5968425273895
4d,412,,412,"[7, 17, 3, 4]",19,5,14,10,5,no_improving_sweep,1527.1966438293457
4d,413,,413,"[6, 9, 3, 0]",13,4,9,6,3,no_improving_sweep,595.1856112480164
4d,414,,414,"[14, 8, 4, 3]",9,3,6,5,3,no_improving_sweep,606.7749524116516
4d,415,,415,"[3, 13, 2, 2]",15,4,11,7,4,no_improving_sweep,896.2867436408997
4d,416,,416,"[12, 14, 1, 4]",29,13,16,8,3,no_improving_sweep,1003.9015851020813
4d,417,,417,"[12, 19, 2, 4]",13,3,10,8,3,no_improving_sweep,480.1938850879669
4d,418,,418,"[13, 6, 2, 1]",11,7,4,3,2,no_improving_sweep,470.8531048297882
4d,419,,419,"[3, 8, 1, 1]",6,3,3,3,3,no_improving_sweep,954.1390655040741
4d,420,,420,"[5, 11, 1, 2]",7,2,5,3,2,no_improving_sweep,560.5579891204834
4d,421,,421,"[6, 15, 3, 1]",7,5,2,2,3,no_improving_sweep,504.61499190330505
4d,422,,422,"[9, 10, 2, 1]",8,4,4,3,2,no_improving_sweep,265.9395878314972
4d,423,,423,"[14, 11, 4, 4]",16,5,11,8,4,no_improving_sweep,1174.3905415534973
4d,424,,424,"[10, 8, 1, 0]",17,2,15,5,4,no_improving_sweep,599.0972666740417
4d,425,,425,"[8, 9, 3, 0]",23,8,15,8,3,no_improving_sweep,1055.582465171814
4d,426,,426,"[3, 5, 2, 3]",11,4,7,3,2,no_improving_sweep,721.1260952949524
4d,427,,427,"[1, 14, 2, 3]",21,7,14,4,2,no_improving_sweep,731.557201385498
4d,428,,428,"[13, 19, 1, 3]",18,5,13,10,3,no_improving_sweep,1543.9566793441772
4d,429,,429,"[5, 8, 4, 4]",28,3,25,13,3,no_improving_sweep,675.0199785232544
4d,430,,430,"[6, 9, 2, 2]",8,3,5,2,2,no_improving_sweep,295.4346959590912
4d,431,,431,"[5, 16, 3, 0]",13,3,10,6,3,no_improving_sweep,898.3452031612396
4d,432,,432,"[16, 19, 2, 3]",21,9,12,8,3,no_improving_sweep,1139.1067049503326
4d,433,,433,"[2, 11, 1, 4]",38,8,30,12,3,no_improving_sweep,1037.232099056244
4d,434,,434,"[13, 8, 1, 1]",15,3,12,10,3,no_improving_sweep,986.5417742729187
4d,435,,435,"[18, 8, 4, 0]",40,3,37,12,3,no_improving_sweep,2254.8562185764313
4d,436,,436,"[6, 16, 3, 0]",36,8,28,11,3,no_improving_sweep,945.7430503368378
4d,437,,437,"[18, 3, 1, 4]",18,6,12,10,3,no_improving_sweep,985.7087662220001
4d,438,,438,"[2, 9, 4, 1]",13,10,3,3,3,no_improving_sweep,1149.857381105423
4d,439,,439,"[0, 17, 3, 3]",31,8,23,7,3,no_improving_sweep,896.2365634441376
4d,440,,440,"[1, 16, 4, 1]",41,13,28,12,3,no_improving_sweep,1470.9255945682526
4d,441,,441,"[2, 13, 0, 1]",37,12,25,6,3,no_improving_sweep,1466.5825650691986
4d,442,,442,"[9, 19, 2, 4]",20,8,12,5,2,no_improving_sweep,953.5334560871124
4d,443,,443,"[14, 12, 1, 2]",8,3,5,5,3,no_improving_sweep,604.9064722061157
4d,444,,444,"[1, 3, 3, 2]",12,3,9,6,3,no_improving_sweep,1281.8339915275574
4d,445,,445,"[17, 12, 2, 2]",12,1,11,8,3,no_improving_sweep,1106.625899553299
4d,446,,446,"[7, 9, 4, 1]",22,2,20,11,4,no_improving_sweep,1318.5327596664429
4d,447,,447,"[17, 9, 4, 1]",12,4,8,4,2,no_improving_sweep,516.4129369258881
4d,448,,448,"[1, 5, 4, 0]",19,4,15,10,4,no_improving_sweep,971.8380491733551
4d,449,,449,"[7, 17, 4, 4]",11,5,6,5,3,no_improving_sweep,680.2014257907867
4d,450,,450,"[16, 17, 2, 2]",28,9,19,12,2,no_improving_sweep,510.4236054420471
4d,451,,451,"[5, 17, 1, 3]",12,4,8,7,3,no_improving_sweep,1221.7824034690857
4d,452,,452,"[7, 17, 4, 1]",36,5,31,14,4,no_improving_sweep,1492.894055366516
4d,453,,453,"[11, 10, 2, 4]",19,7,12,8,3,no_improving_sweep,769.4663712978363
4d,454,,454,"[19, 13, 2, 3]",15,4,11,9,5,no_improving_sweep,1721.400184392929
4d,455,,455,"[17, 15, 3, 0]",17,4,13,7,2,no_improving_sweep,367.2719056606293
4d,456,,456,"[11, 8, 3, 0]",34,5,29,11,3,no_improving_sweep,1018.0969595909119
4d,457,,457,"[19, 6, 1, 3]",27,2,25,9,3,no_improving_sweep,1076.2892091274261
4d,458,,458,"[19, 13, 4, 3]",15,6,9,6,2,no_improving_sweep,597.0928447246552
4d,459,,459,"[13, 14, 1, 0]",19,4,15,7,2,no_improving_sweep,828.1547305583954
4d,460,,460,"[4, 15, 4, 0]",21,5,16,6,3,no_improving_sweep,963.8362803459167
4d,461,,461,"[0, 12, 3, 3]",24,12,12,6,3,no_improving_sweep,930.1962723731995
4d,462,,462,"[0, 16, 2, 3]",22,6,16,12,4,no_improving_sweep,1437.5378458499908
4d,463,,463,"[13, 6, 1, 4]",6,2,4,4,2,no_improving_sweep,317.6125967502594
4d,464,,464,"[8, 12, 2, 0]",13,5,8,6,3,no_improving_sweep,1037.6713256835938
4d,465,,465,"[1, 17, 1, 2]",18,9,9,8,2,no_improving_sweep,526.6073775291443
4d,466,,466,"[8, 7, 2, 1]",21,4,17,10,3,no_improving_sweep,1227.7558858394623
4d,467,,467,"[1, 15, 0, 0]",20,4,16,8,4,no_improving_sweep,1146.7649199962616
4d,468,,468,"[4, 12, 3, 2]",13,3,10,9,3,no_improving_sweep,870.0100128650665
4d,469,,469,"[1, 9, 4, 3]",12,2,10,8,3,no_improving_sweep,424.3784534931183
4d,470,,470,"[3, 5, 3, 3]",8,4,4,3,2,no_improving_sweep,273.99733996391296
4d,471,,471,"[7, 15, 3, 1]",16,4,12,6,3,no_improving_sweep,901.1632931232452
4d,472,,472,"[6, 4, 0, 4]",16,5,11,4,2,no_improving_sweep,398.6135334968567
4d,473,,473,"[10, 12, 4, 0]",10,2,8,5,2,no_improving_sweep,253.28650975227356
4d,474,,474,"[7, 10, 0, 2]",26,2,24,10,4,no_improving_sweep,1006.5198292732239
4d,475,,475,"[11, 14, 4, 1]",8,5,3,1,2,no_improving_sweep,670.9682505130768
4d,476,,476,"[3, 19, 3, 4]",16,4,12,10,3,no_improving_sweep,712.4104104042053
4d,477,,477,"[10, 18, 2, 1]",14,2,12,6,3,no_improving_sweep,809.5466723442078
4d,478,,478,"[12, 14, 4, 2]",15,8,7,6,2,no_improving_sweep,362.6513566970825
4d,479,,479,"[3, 12, 4, 0]",20,5,15,7,3,no_improving_sweep,1078.6744163036346
4d,480,,480,"[15, 5, 4, 4]",24,1,23,10,3,no_improving_sweep,837.7688524723053
4d,481,,481,"[14, 16, 3, 3]",22,5,17,8,3,no_improving_sweep,788.7715046405792
4d,482,,482,"[8, 14, 4, 3]",20,5,15,8,3,no_improving_sweep,911.303829908371
4d,483,,483,"[8, 14, 4, 0]",29,11,18,9,3,no_improving_sweep,962.4326930046082
4d,484,,484,"[3, 16, 2, 2]",10,1,9,6,3,no_improving_sweep,655.3786306381226
4d,485,,485,"[8, 9, 1, 0]",10,3,7,3,2,no_improving_sweep,333.22108149528503
4d,486,,486,"[8, 11, 4, 2]",9,6,3,2,2,no_improving_sweep,803.0914776325226
4d,487,,487,"[8, 13, 3, 4]",23,3,20,9,4,no_improving_sweep,1086.4044694900513
4d,488,,488,"[1, 9, 2, 4]",33,8,25,11,4,no_improving_sweep,1701.2010679244995
4d,489,,489,"[8, 17, 4, 2]",25,6,19,12,3,no_improving_sweep,856.1384596824646
4d,490,,490,"[0, 5, 2, 4]",20,6,14,5,3,no_improving_sweep,1386.0278294086456
4d,491,,491,"[6, 16, 2, 1]",29,4,25,11,4,no_improving_sweep,1326.8666760921478
4d,492,,492,"[5, 15, 3, 2]",12,2,10,8,3,no_improving_sweep,675.4337298870087
4d,493,,493,"[19, 18, 3, 0]",17,2,15,9,3,no_improving_sweep,602.676994562149
4d,494,,494,"[8, 7, 3, 1]",7,4,3,3,2,no_improving_sweep,482.0572247505188
4d,495,,495,"[3, 17, 3, 3]",27,11,16,11,2,no_improving_sweep,434.52826166152954
4d,496,,496,"[15, 5, 3, 3]",30,7,23,12,3,no_improving_sweep,1595.0184955596924
4d,497,,497,"[14, 16, 4, 4]",54,5,49,12,3,no_improving_sweep,2005.360736131668
4d,498,,498,"[12, 13, 0, 3]",6,3,3,3,2,no_improving_sweep,242.859929561615
4d,499,,499,"[5, 12, 4, 3]",20,7,13,6,3,no_improving_sweep,1526.6495604515076
4d,500,,500,"[7, 8, 4, 1]",15,3,12,5,2,no_improving_sweep,730.4174087047577
4d,501,,501,"[8, 16, 3, 2]",12,2,10,9,3,no_improving_sweep,490.65716075897217
4d,502,,502,"[17, 14, 2, 0]",13,4,9,5,2,no_improving_sweep,520.2413966655731
4d,503,,503,"[14, 15, 3, 4]",15,8,7,5,3,no_improving_sweep,994.8758952617645
4d,504,,504,"[2, 2, 2, 3]",15,2,13,6,3,no_improving_sweep,848.1118083000183
4d,505,,505,"[1, 3, 4, 2]",16,7,9,6,3,no_improving_sweep,1801.5210616588593
4d,506,,506,"[13, 19, 3, 0]",11,6,5,4,3,no_improving_sweep,466.34431171417236
4d,507,,507,"[3, 19, 4, 4]",19,6,13,10,4,no_improving_sweep,1304.7329578399658
4d,508,,508,"[10, 18, 1, 2]",13,1,12,6,3,no_improving_sweep,1301.4881887435913
4d,509,,509,"[1, 6, 3, 4]",17,3,14,9,5,no_improving_sweep,917.9336128234863
4d,510,,510,"[17, 19, 2, 4]",14,2,12,4,3,no_improving_sweep,863.6086707115173
4d,511,,511,"[18, 15, 3, 0]",20,11,9,6,2,no_improving_sweep,503.6606123447418
4d,512,,512,"[12, 15, 1, 4]",34,6,28,12,3,no_improving_sweep,1426.841385126114
4d,513,,513,"[14, 16, 4, 1]",12,6,6,4,2,no_improving_sweep,523.2625644207001
4d,514,,514,"[5, 15, 3, 1]",15,7,8,4,2,no_improving_sweep,325.5440833568573
4d,515,,515,"[7, 11, 3, 3]",12,4,8,5,3,no_improving_sweep,990.6589903831482
4d,516,,516,"[11, 13, 4, 0]",9,8,1,1,2,no_improving_sweep,374.93555760383606
4d,517,,517,"[17, 8, 2, 0]",5,4,1,1,2,no_improving_sweep,400.6766707897186
4d,518,,518,"[0, 17, 3, 2]",14,3,11,6,3,no_improving_sweep,580.0037183761597
4d,519,,519,"[0, 4, 2, 4]",5,3,2,2,3,no_improving_sweep,675.1045997142792
4d,520,,520,"[17, 17, 4, 4]",21,4,17,8,3,no_improving_sweep,524.8268051147461
4d,521,,521,"[6, 16, 2, 2]",12,3,9,6,3,no_improving_sweep,628.6738545894623
4d,522,,522,"[1, 17, 3, 0]",21,9,12,5,2,no_improving_sweep,388.42911982536316
4d,523,,523,"[12, 8, 2, 1]",16,4,12,6,2,no_improving_sweep,386.56688952445984
4d,524,,524,"[7, 9, 4, 0]",27,6,21,7,3,no_improving_sweep,749.5291509628296
4d,525,,525,"[11, 17, 2, 4]",32,3,29,14,7,no_improving_sweep,3878.7517681121826
4d,526,,526,"[15, 13, 2, 4]",17,5,12,7,3,no_improving_sweep,771.8193213939667
4d,527,,527,"[2, 12, 3, 2]",20,4,16,9,4,no_improving_sweep,1022.2603335380554
4d,528,,528,"[13, 16, 2, 0]",27,7,20,10,3,no_improving_sweep,1242.9848594665527
4d,529,,529,"[18, 16, 4, 1]",13,5,8,5,3,no_improving_sweep,1089.9051752090454
4d,530,,530,"[11, 5, 2, 4]",24,9,15,8,3,no_improving_sweep,1670.1211500167847
4d,531,,531,"[7, 4, 4, 1]",10,7,3,2,2,no_improving_sweep,944.5392572879791
4d,532,,532,"[6, 16, 1, 0]",13,2,11,9,4,no_improving_sweep,866.6945536136627
4d,533,,533,"[18, 19, 1, 4]",16,4,12,7,3,no_improving_sweep,674.0788581371307
4d,534,,534,"[18, 8, 1, 1]",24,7,17,9,3,no_improving_sweep,923.926501750946
4d,535,,535,"[1, 15, 2, 1]",23,5,18,12,3,no_improving_sweep,1108.2617926597595
4d,536,,536,"[10, 0, 3, 4]",23,8,15,11,3,no_improving_sweep,1008.1425502300262
4d,537,,537,"[12, 10, 2, 4]",15,3,12,9,3,no_improving_sweep,1171.4129929542542
4d,538,,538,"[18, 11, 4, 3]",7,4,3,2,2,no_improving_sweep,429.3612027168274
4d,539,,539,"[14, 6, 2, 3]",18,7,11,7,3,no_improving_sweep,642.9736571311951
4d,540,,540,"[14, 4, 2, 3]",6,2,4,4,3,no_improving_sweep,808.7545092105865
4d,541,,541,"[5, 15, 4, 2]",16,5,11,6,3,no_improving_sweep,1241.9679644107819
4d,542,,542,"[8, 12, 2, 1]",12,2,10,7,3,no_improving_sweep,600.7760684490204
4d,543,,543,"[8, 15, 2, 2]",10,1,9,6,3,no_improving_sweep,697.888397693634
4d,544,,544,"[4, 15, 4, 2]",14,4,10,7,4,no_improving_sweep,1602.5737829208374
4d,545,,545,"[18, 15, 4, 3]",12,7,5,4,2,no_improving_sweep,716.695806980133
4d,546,,546,"[12, 13, 2, 1]",23,9,14,6,3,no_improving_sweep,785.4972579479218
4d,547,,547,"[17, 9, 1, 1]",5,3,2,2,2,no_improving_sweep,649.4396977424622
4d,548,,548,"[12, 12, 2, 3]",8,2,6,3,3,no_improving_sweep,842.3598983287811
4d,549,,549,"[1, 9, 3, 4]",9,5,4,3,2,no_improving_sweep,300.37641286849976
4d,550,,550,"[19, 18, 3, 4]",7,2,5,4,3,no_improving_sweep,538.9738566875458
4d,551,,551,"[10, 13, 2, 4]",14,4,10,4,4,no_improving_sweep,780.4803533554077
4d,552,,552,"[7, 5, 3, 2]",8,4,4,4,3,no_improving_sweep,840.2057042121887
4d,553,,553,"[9, 6, 4, 1]",16,4,12,7,3,no_improving_sweep,560.2419798374176
4d,554,,554,"[4, 18, 3, 1]",18,3,15,8,4,no_improving_sweep,586.0310482978821
4d,555,,555,"[0, 8, 4, 2]",9,5,4,3,2,no_improving_sweep,862.9433355331421
4d,556,,556,"[17, 16, 3, 2]",12,2,10,7,3,no_improving_sweep,679.1962478160858
4d,557,,557,"[2, 19, 4, 1]",15,4,11,8,2,no_improving_sweep,324.13905215263367
4d,558,,558,"[13, 12, 1, 2]",11,3,8,4,3,no_improving_sweep,770.3128912448883
4d,559,,559,"[11, 1, 2, 2]",4,3,1,1,2,no_improving_sweep,450.15863370895386
4d,560,,560,"[13, 8, 4, 0]",7,3,4,3,2,no_improving_sweep,449.1173675060272
4d,561,,561,"[8, 4, 4, 3]",13,4,9,5,2,no_improving_sweep,940.7346942424774
4d,562,,562,"[18, 7, 4, 4]",15,4,11,6,3,no_improving_sweep,589.1879897117615
4d,563,,563,"[15, 15, 1, 0]",22,4,18,10,5,no_improving_sweep,1572.1206603050232
4d,564,,564,"[1, 3, 2, 0]",14,4,10,7,3,no_improving_sweep,1132.485831975937
4d,565,,565,"[10, 6, 2, 3]",9,4,5,4,2,no_improving_sweep,642.6517863273621
4d,566,,566,"[9, 17, 1, 1]",4,4,0,0,1,no_improving_sweep,315.21905970573425
4d,567,,567,"[11, 10, 3, 3]",11,5,6,4,2,no_improving_sweep,293.12845754623413
4d,568,,568,"[5, 19, 2, 2]",12,5,7,3,2,no_improving_sweep,754.2167861461639
4d,569,,569,"[11, 13, 1, 0]",34,12,22,11,3,no_improving_sweep,1971.5148487091064
4d,570,,570,"[17, 16, 4, 1]",11,4,7,5,3,no_improving_sweep,1006.0845329761505
4d,571,,571,"[15, 9, 3, 3]",26,8,18,8,4,no_improving_sweep,1151.8373956680298
4d,572,,572,"[5, 14, 4, 1]",12,4,8,6,4,no_improving_sweep,1019.7222039699554
4d,573,,573,"[12, 13, 1, 4]",18,7,11,9,3,no_improving_sweep,633.6729090213776
4d,574,,574,"[0, 14, 1, 4]",14,5,9,3,2,no_improving_sweep,696.4859845638275
4d,575,,575,"[8, 14, 3, 0]",15,5,10,4,2,no_improving_sweep,396.92266511917114
4d,576,,576,"[0, 17, 3, 0]",14,4,10,9,4,no_improving_sweep,1173.7990019321442
4d,577,,577,"[9, 12, 1, 2]",6,2,4,2,2,no_improving_sweep,314.638156414032
4d,578,,578,"[14, 8, 4, 1]",8,4,4,4,3,no_improving_sweep,1179.543226480484
4d,579,,579,"[15, 12, 1, 2]",5,3,2,2,2,no_improving_sweep,264.57227301597595
4d,580,,580,"[14, 15, 4, 0]",16,10,6,3,2,no_improving_sweep,687.1360211372375
4d,581,,581,"[6, 17, 3, 0]",9,3,6,5,3,no_improving_sweep,824.3523347377777
4d,582,,582,"[8, 18, 2, 2]",14,3,11,4,2,no_improving_sweep,398.876535654068
4d,583,,583,"[8, 16, 4, 3]",19,4,15,10,4,no_improving_sweep,782.6870937347412
4d,584,,584,"[13, 6, 1, 2]",7,4,3,3,2,no_improving_sweep,436.1795835494995
4d,585,,585,"[1, 1, 2, 3]",12,5,7,7,4,no_improving_sweep,1164.1359062194824
4d,586,,586,"[16, 12, 2, 4]",15,5,10,8,3,no_improving_sweep,649.4877223968506
4d,587,,587,"[13, 16, 2, 2]",20,3,17,5,3,no_improving_sweep,851.0033211708069
4d,588,,588,"[8, 12, 2, 0]",10,4,6,4,2,no_improving_sweep,443.1317377090454
4d,589,,589,"[11, 16, 1, 2]",19,5,14,8,2,no_improving_sweep,797.5121643543243
4d,590,,590,"[4, 12, 4, 1]",19,3,16,9,3,no_improving_sweep,669.282957315445
4d,591,,591,"[3, 10, 3, 4]",23,11,12,8,4,no_improving_sweep,1110.7372570037842
4d,592,,592,"[8, 11, 4, 2]",30,4,26,9,3,no_improving_sweep,789.3988823890686
4d,593,,593,"[6, 16, 4, 2]",27,5,22,15,4,no_improving_sweep,1288.9793508052826
4d,594,,594,"[13, 12, 1, 1]",13,6,7,4,2,no_improving_sweep,635.2749617099762
4d,595,,595,"[10, 16, 2, 4]",16,8,8,5,3,no_improving_sweep,1427.072851896286
4d,596,,596,"[15, 15, 4, 3]",11,3,8,7,4,no_improving_sweep,834.8399431705475
4d,597,,597,"[5, 5, 4, 3]",15,9,6,4,2,no_improving_sweep,522.192146062851
4d,598,,598,"[15, 13, 3, 2]",19,6,13,9,3,no_improving_sweep,577.2504768371582
4d,599,,599,"[5, 17, 3, 1]",10,5,5,4,2,no_improving_sweep,281.0716037750244
4d,600,,600,"[7, 15, 2, 3]",12,7,5,4,3,no_improving_sweep,1087.8828377723694
4d,601,,601,"[6, 18, 4, 1]",17,4,13,7,3,no_improving_sweep,653.7070746421814
4d,602,,602,"[3, 11, 3, 3]",20,5,15,10,3,no_improving_sweep,776.512521982193
4d,603,,603,"[1, 15, 3, 4]",18,5,13,6,3,no_improving_sweep,596.4569737911224
4d,604,,604,"[6, 3, 1, 3]",7,4,3,2,2,no_improving_sweep,329.4073009490967
4d,605,,605,"[7, 8, 4, 0]",20,2,18,9,3,no_improving_sweep,1013.110188961029
4d,606,,606,"[15, 19, 3, 0]",19,6,13,9,3,no_improving_sweep,743.216151714325
4d,607,,607,"[4, 11, 4, 1]",26,13,13,7,3,no_improving_sweep,1308.4253220558167
4d,608,,608,"[16, 16, 3, 1]",31,6,25,17,5,no_improving_sweep,3428.23934006691
4d,609,,609,"[4, 18, 3, 3]",19,4,15,3,2,no_improving_sweep,418.5347499847412
4d,610,,610,"[7, 17, 1, 2]",18,7,11,5,3,no_improving_sweep,1453.1220836639404
4d,611,,611,"[1, 13, 3, 1]",9,6,3,2,2,no_improving_sweep,247.95376014709473
4d,612,,612,"[8, 17, 2, 0]",15,6,9,4,2,no_improving_sweep,628.4772963523865
4d,613,,613,"[1, 17, 4, 3]",12,3,9,8,2,no_improving_sweep,299.2581205368042
4d,614,,614,"[12, 14, 4, 4]",12,2,10,8,5,no_improving_sweep,1199.3517277240753
4d,615,,615,"[3, 17, 2, 1]",10,4,6,5,4,no_improving_sweep,1076.1808230876923
4d,616,,616,"[15, 5, 4, 1]",20,4,16,8,5,no_improving_sweep,990.7498967647552
4d,617,,617,"[10, 19, 3, 1]",16,6,10,6,3,no_improving_sweep,1734.6162276268005
4d,618,,618,"[8, 18, 1, 2]",19,1,18,5,2,no_improving_sweep,818.8421959877014
4d,619,,619,"[10, 14, 4, 2]",12,5,7,4,2,no_improving_sweep,600.4336392879486
4d,620,,620,"[3, 8, 3, 4]",22,12,10,8,4,no_improving_sweep,1994.367763519287
4d,621,,621,"[2, 6, 3, 2]",12,4,8,7,3,no_improving_sweep,878.6196913719177
4d,622,,622,"[9, 15, 4, 2]",9,4,5,4,3,no_improving_sweep,459.9984471797943
4d,623,,623,"[9, 14, 3, 0]",27,3,24,8,3,no_improving_sweep,1228.7826166152954
4d,624,,624,"[2, 7, 1, 4]",28,8,20,11,4,no_improving_sweep,1646.0400807857513
4d,625,,625,"[16, 8, 1, 1]",11,5,6,3,3,no_improving_sweep,811.2190816402435
4d,626,,626,"[16, 11, 3, 3]",14,5,9,7,2,no_improving_sweep,381.1239833831787
4d,627,,627,"[11, 12, 4, 2]",11,4,7,6,2,no_improving_sweep,428.0907344818115
4d,628,,628,"[9, 18, 4, 1]",42,5,37,9,3,no_improving_sweep,1009.6048893928528
4d,629,,629,"[10, 8, 0, 4]",32,11,21,6,3,no_improving_sweep,1029.1219985485077
4d,630,,630,"[10, 18, 1, 3]",29,2,27,7,3,no_improving_sweep,1305.0941689014435
4d,631,,631,"[5, 4, 3, 2]",8,3,5,3,2,no_improving_sweep,497.6695203781128
4d,632,,632,"[4, 5, 3, 2]",4,4,0,0,1,no_improving_sweep,174.90695118904114
4d,633,,633,"[15, 19, 3, 4]",13,4,9,6,2,no_improving_sweep,333.28394842147827
4d,634,,634,"[4, 19, 4, 2]",20,4,16,10,3,no_improving_sweep,828.1821720600128
4d,635,,635,"[2, 6, 0, 4]",8,1,7,5,3,no_improving_sweep,691.2755217552185
4d,636,,636,"[12, 8, 4, 4]",17,4,13,7,3,no_improving_sweep,370.8067982196808
4d,637,,637,"[15, 18, 2, 4]",6,5,1,1,2,no_improving_sweep,328.622198343277
4d,638,,638,"[8, 13, 4, 2]",29,7,22,10,4,no_improving_sweep,1150.9050300121307
4d,639,,639,"[18, 12, 1, 4]",38,2,36,18,4,no_improving_sweep,699.7084844112396
4d,640,,640,"[16, 4, 1, 4]",16,15,1,1,2,no_improving_sweep,651.8223588466644
4d,641,,641,"[1, 12, 3, 2]",23,7,16,9,3,no_improving_sweep,1589.8491532802582
4d,642,,642,"[8, 9, 1, 1]",14,5,9,5,2,no_improving_sweep,503.24965023994446
4d,643,,643,"[4, 18, 4, 3]",8,3,5,5,3,no_improving_sweep,1407.0284371376038
4d,644,,644,"[3, 16, 4, 0]",14,6,8,4,3,no_improving_sweep,1105.212119102478
4d,645,,645,"[0, 2, 1, 4]",20,5,15,3,3,no_improving_sweep,719.1290462017059
4d,646,,646,"[4, 13, 2, 2]",17,4,13,9,4,no_improving_sweep,957.5471246242523
4d,647,,647,"[7, 15, 4, 1]",30,3,27,10,3,no_improving_sweep,941.1131670475006
4d,648,,648,"[15, 8, 3, 4]",52,3,49,16,5,no_improving_sweep,1473.387086391449
4d,649,,649,"[4, 11, 3, 1]",6,4,2,2,3,no_improving_sweep,532.3491177558899
4d,650,,650,"[7, 11, 1, 3]",22,5,17,12,4,no_improving_sweep,784.6662178039551
4d,651,,651,"[9, 10, 2, 1]",10,3,7,6,3,no_improving_sweep,464.3407528400421
4d,652,,652,"[5, 12, 4, 0]",14,4,10,9,3,no_improving_sweep,1358.7637038230896
4d,653,,653,"[1, 16, 3, 0]",41,6,35,12,4,no_improving_sweep,1247.8503999710083
4d,654,,654,"[5, 5, 3, 2]",18,3,15,14,4,no_improving_sweep,1102.355149269104
4d,655,,655,"[6, 9, 3, 0]",9,4,5,4,2,no_improving_sweep,390.42549180984497
4d,656,,656,"[9, 18, 1, 1]",18,5,13,7,2,no_improving_sweep,568.0987281799316
4d,657,,657,"[10, 16, 2, 2]",24,2,22,8,3,no_improving_sweep,674.2897143363953
4d,658,,658,"[0, 9, 1, 0]",16,4,12,7,3,no_improving_sweep,519.0017249584198
4d,659,,659,"[16, 14, 1, 2]",15,8,7,3,2,no_improving_sweep,379.12442660331726
4d,660,,660,"[9, 7, 4, 3]",12,6,6,4,2,no_improving_sweep,565.757631778717
4d,661,,661,"[10, 19, 3, 1]",18,4,14,7,2,no_improving_sweep,491.40314626693726
4d,662,,662,"[2, 9, 3, 3]",8,3,5,2,2,no_improving_sweep,324.8586537837982
4d,663,,663,"[0, 3, 3, 3]",15,4,11,6,3,no_improving_sweep,863.6439990997314
4d,664,,664,"[10, 17, 2, 3]",13,2,11,6,3,no_improving_sweep,912.0844988822937
4d,665,,665,"[0, 8, 3, 0]",20,7,13,9,2,no_improving_sweep,642.7827470302582
4d,666,,666,"[1, 14, 4, 3]",18,5,13,8,4,no_improving_sweep,593.6157028675079
4d,667,,667,"[6, 14, 2, 2]",21,4,17,9,3,no_improving_sweep,772.1974399089813
4d,668,,668,"[1, 15, 4, 1]",17,4,13,9,4,no_improving_sweep,844.5576465129852
4d,669,,669,"[4, 16, 2, 2]",13,7,6,4,3,no_improving_sweep,447.767539024353
4d,670,,670,"[2, 19, 3, 2]",14,6,8,4,3,no_improving_sweep,649.1081612110138
4d,671,,671,"[12, 0, 2, 4]",17,2,15,2,2,no_improving_sweep,754.7564496994019
4d,672,,672,"[9, 2, 0, 4]",13,5,8,5,2,no_improving_sweep,1030.8355221748352
4d,673,,673,"[18, 17, 3, 0]",19,3,16,9,3,no_improving_sweep,1456.7228882312775
4d,674,,674,"[17, 18, 4, 0]",36,5,31,11,4,no_improving_sweep,1503.0034699440002
4d,675,,675,"[9, 17, 3, 0]",11,5,6,4,2,no_improving_sweep,368.29755759239197
4d,676,,676,"[2, 14, 3, 4]",18,3,15,9,3,no_improving_sweep,915.046471118927
4d,677,,677,"[13, 19, 4, 2]",14,4,10,9,3,no_improving_sweep,646.5825712680817
4d,678,,678,"[11, 18, 4, 1]",11,3,8,5,3,no_improving_sweep,756.8266739845276
4d,679,,679,"[1, 7, 3, 1]",20,8,12,9,3,no_improving_sweep,793.3375627994537
4d,680,,680,"[0, 12, 3, 4]",29,5,24,15,4,no_improving_sweep,1112.3998980522156
4d,681,,681,"[13, 6, 2, 0]",21,11,10,8,3,no_improving_sweep,1209.477511882782
4d,682,,682,"[8, 12, 4, 3]",17,11,6,4,2,no_improving_sweep,632.0798418521881
4d,683,,683,"[2, 19, 2, 3]",15,4,11,6,3,no_improving_sweep,1115.1623091697693
4d,684,,684,"[13, 10, 2, 2]",25,3,22,10,3,no_improving_sweep,693.2452325820923
4d,685,,685,"[10, 12, 1, 1]",19,6,13,12,4,no_improving_sweep,1204.2011399269104
4d,686,,686,"[9, 18, 3, 2]",20,3,17,6,3,no_improving_sweep,669.7497725486755
4d,687,,687,"[5, 10, 4, 0]",14,9,5,3,2,no_improving_sweep,559.8081991672516
4d,688,,688,"[2, 8, 2, 3]",21,6,15,11,4,no_improving_sweep,743.8777112960815
4d,689,,689,"[6, 5, 3, 0]",14,4,10,8,3,no_improving_sweep,1175.86909365654
4d,690,,690,"[7, 15, 2, 3]",15,7,8,4,2,no_improving_sweep,586.4288463592529
4d,691,,691,"[13, 9, 0, 3]",19,3,16,6,4,no_improving_sweep,1694.6308801174164
4d,692,,692,"[12, 18, 3, 1]",6,3,3,3,2,no_improving_sweep,481.6005027294159
4d,693,,693,"[14, 11, 3, 0]",16,5,11,8,3,no_improving_sweep,392.90456986427307
4d,694,,694,"[9, 19, 4, 0]",23,7,16,12,4,no_improving_sweep,1160.193246126175
4d,695,,695,"[15, 16, 4, 2]",6,2,4,3,3,no_improving_sweep,792.0899612903595
4d,696,,696,"[14, 16, 2, 2]",13,4,9,7,3,no_improving_sweep,666.2553422451019
4d,697,,697,"[5, 4, 4, 3]",26,3,23,10,3,no_improving_sweep,1827.1991229057312
4d,698,,698,"[2, 19, 3, 4]",16,3,13,9,3,no_improving_sweep,924.9329416751862
4d,699,,699,"[4, 19, 2, 0]",17,6,11,9,3,no_improving_sweep,693.900324344635
4d,700,,700,"[7, 11, 1, 3]",14,3,11,4,2,no_improving_sweep,365.48205161094666
4d,701,,701,"[19, 13, 2, 0]",10,1,9,4,3,no_improving_sweep,773.2999505996704
4d,702,,702,"[7, 17, 3, 0]",13,6,7,4,2,no_improving_sweep,444.5306360721588
4d,703,,703,"[19, 0, 4, 0]",16,8,8,6,3,no_improving_sweep,770.3421406745911
4d,704,,704,"[8, 8, 3, 3]",11,4,7,5,2,no_improving_sweep,476.0747799873352
4d,705,,705,"[0, 14, 0, 1]",17,4,13,8,3,no_improving_sweep,651.4191663265228
4d,706,,706,"[4, 12, 4, 2]",27,3,24,12,3,no_improving_sweep,519.6007430553436
4d,707,,707,"[12, 15, 2, 2]",12,5,7,5,3,no_improving_sweep,878.749528169632
4d,708,,708,"[3, 11, 2, 2]",30,5,25,8,3,no_improving_sweep,1700.9207241535187
4d,709,,709,"[12, 13, 4, 0]",17,8,9,3,2,no_improving_sweep,418.6971478462219
4d,710,,710,"[13, 11, 2, 0]",7,4,3,3,2,no_improving_sweep,333.3861677646637
4d,711,,711,"[15, 9, 3, 3]",7,5,2,1,2,no_improving_sweep,452.6390891075134
4d,712,,712,"[16, 14, 4, 4]",9,7,2,2,2,no_improving_sweep,527.3610472679138
4d,713,,713,"[14, 16, 4, 4]",11,5,6,3,2,no_improving_sweep,509.7768440246582
4d,714,,714,"[2, 19, 1, 3]",10,5,5,4,2,no_improving_sweep,579.4145829677582
4d,715,,715,"[7, 13, 3, 4]",16,4,12,10,3,no_improving_sweep,1296.0770301818848
4d,716,,716,"[1, 9, 2, 2]",8,8,0,0,1,no_improving_sweep,477.88899517059326
4d,717,,717,"[9, 15, 2, 1]",13,3,10,6,3,no_improving_sweep,530.8918163776398
4d,718,,718,"[2, 19, 2, 4]",17,5,12,7,3,no_improving_sweep,1832.2784931659698
4d,719,,719,"[2, 14, 1, 2]",26,7,19,9,4,no_improving_sweep,2527.2849309444427
4d,720,,720,"[9, 1, 4, 3]",13,6,7,4,2,no_improving_sweep,1009.6483466625214
4d,721,,721,"[5, 12, 3, 4]",20,6,14,9,3,no_improving_sweep,458.7380361557007
4d,722,,722,"[1, 3, 1, 1]",5,4,1,1,2,no_improving_sweep,242.37666845321655
4d,723,,723,"[12, 14, 2, 3]",14,3,11,8,4,no_improving_sweep,1541.3425097465515
4d,724,,724,"[2, 12, 2, 0]",16,7,9,4,2,no_improving_sweep,384.5757758617401
4d,725,,725,"[5, 18, 1, 4]",24,15,9,5,2,no_improving_sweep,356.15631318092346
4d,726,,726,"[14, 13, 3, 4]",7,5,2,2,2,no_improving_sweep,345.352294921875
4d,727,,727,"[1, 19, 1, 4]",31,5,26,14,4,no_improving_sweep,689.9497113227844
4d,728,,728,"[5, 7, 3, 2]",21,7,14,8,3,no_improving_sweep,1166.7030210494995
4d,729,,729,"[9, 18, 4, 3]",26,3,23,16,5,no_improving_sweep,2916.9791576862335
4d,730,,730,"[10, 18, 4, 4]",14,4,10,9,3,no_improving_sweep,829.521537065506
4d,731,,731,"[1, 10, 2, 3]",12,7,5,4,2,no_improving_sweep,574.3809809684753
4d,732,,732,"[11, 6, 3, 0]",4,3,1,1,2,no_improving_sweep,180.27306509017944
4d,733,,733,"[12, 17, 3, 1]",15,5,10,8,3,no_improving_sweep,1738.498530626297
4d,734,,734,"[11, 18, 4, 3]",11,4,7,4,2,no_improving_sweep,555.8066220283508
4d,735,,735,"[19, 15, 4, 3]",22,2,20,10,4,no_improving_sweep,1335.12362074852
4d,736,,736,"[15, 8, 2, 1]",4,3,1,1,2,no_improving_sweep,530.8610637187958
4d,737,,737,"[19, 16, 2, 1]",28,8,20,10,3,no_improving_sweep,848.4898791313171
4d,738,,738,"[10, 9, 4, 0]",26,3,23,13,4,no_improving_sweep,1036.5646800994873
4d,739,,739,"[10, 15, 3, 2]",19,5,14,9,3,no_improving_sweep,1386.203516960144
4d,740,,740,"[3, 17, 2, 1]",20,6,14,5,2,no_improving_sweep,467.84257435798645
4d,741,,741,"[11, 15, 0, 2]",4,2,2,2,2,no_improving_sweep,383.1492760181427
4d,742,,742,"[5, 14, 2, 4]",20,6,14,7,3,no_improving_sweep,756.4966132640839
4d,743,,743,"[9, 2, 3, 4]",10,6,4,2,2,no_improving_sweep,453.8450884819031
4d,744,,744,"[5, 0, 3, 3]",20,5,15,9,3,no_improving_sweep,964.4201054573059
4d,745,,745,"[6, 15, 0, 4]",29,11,18,9,3,no_improving_sweep,1089.2811815738678
4d,746,,746,"[0, 19, 1, 4]",20,7,13,4,3,no_improving_sweep,941.6259398460388
4d,747,,747,"[15, 17, 1, 4]",39,5,34,9,3,no_improving_sweep,1522.6688010692596
4d,748,,748,"[7, 15, 4, 0]",20,4,16,10,4,no_improving_sweep,1195.7463209629059
4d,749,,749,"[5, 12, 4, 1]",6,4,2,2,2,no_improving_sweep,291.42611289024353
4d,750,,750,"[0, 19, 2, 3]",7,3,4,3,2,no_improving_sweep,673.7065145969391
4d,751,,751,"[15, 12, 4, 2]",9,7,2,1,2,no_improving_sweep,575.8753836154938
4d,752,,752,"[11, 10, 1, 4]",14,3,11,5,3,no_improving_sweep,954.9926264286041
4d,753,,753,"[11, 17, 2, 3]",18,6,12,8,3,no_improving_sweep,637.8429808616638
4d,754,,754,"[19, 13, 4, 2]",15,8,7,3,2,no_improving_sweep,1027.8587050437927
4d,755,,755,"[10, 7, 3, 3]",30,9,21,7,3,no_improving_sweep,1045.4982604980469
4d,756,,756,"[12, 17, 3, 4]",17,4,13,8,3,no_improving_sweep,544.6171789169312
4d,757,,757,"[9, 17, 0, 0]",25,10,15,7,4,no_improving_sweep,1495.0387887954712
4d,758,,758,"[14, 0, 1, 0]",25,6,19,6,3,no_improving_sweep,1254.3263382911682
4d,759,,759,"[7, 5, 4, 4]",6,2,4,4,2,no_improving_sweep,594.4871912002563
4d,760,,760,"[11, 0, 2, 4]",17,10,7,5,3,no_improving_sweep,958.7277755737305
4d,761,,761,"[16, 0, 2, 0]",11,2,9,6,4,no_improving_sweep,843.3959577083588
4d,762,,762,"[18, 17, 2, 0]",28,4,24,9,3,no_improving_sweep,1288.682991027832
4d,763,,763,"[2, 17, 2, 1]",15,4,11,6,3,no_improving_sweep,763.0791227817535
4d,764,,764,"[0, 9, 2, 3]",13,3,10,10,5,no_improving_sweep,1178.2296538352966
4d,765,,765,"[9, 6, 2, 1]",10,3,7,4,3,no_improving_sweep,803.0362334251404
4d,766,,766,"[18, 18, 0, 4]",25,8,17,8,3,no_improving_sweep,1130.6824853420258
4d,767,,767,"[8, 2, 4, 0]",20,5,15,8,3,no_improving_sweep,970.4329724311829
4d,768,,768,"[17, 12, 0, 1]",5,3,2,1,2,no_improving_sweep,640.3584966659546
4d,769,,769,"[5, 9, 4, 2]",12,8,4,4,2,no_improving_sweep,496.15376234054565
4d,770,,770,"[11, 14, 3, 3]",11,10,1,1,2,no_improving_sweep,467.22019934654236
4d,771,,771,"[6, 16, 1, 2]",14,8,6,6,3,no_improving_sweep,1379.8117756843567
4d,772,,772,"[8, 9, 4, 1]",8,5,3,3,2,no_improving_sweep,568.7177965641022
4d,773,,773,"[13, 15, 0, 2]",11,4,7,5,2,no_improving_sweep,974.6344079971313
4d,774,,774,"[8, 3, 2, 2]",9,3,6,3,2,no_improving_sweep,709.6555826663971
4d,775,,775,"[5, 12, 3, 1]",12,3,9,4,3,no_improving_sweep,756.7926661968231
4d,776,,776,"[12, 9, 4, 1]",9,3,6,5,3,no_improving_sweep,1477.9527628421783
4d,777,,777,"[6, 4, 1, 2]",8,2,6,4,3,no_improving_sweep,710.0361015796661
4d,778,,778,"[13, 8, 3, 2]",21,4,17,6,2,no_improving_sweep,377.9995188713074
4d,779,,779,"[12, 14, 1, 2]",17,2,15,8,3,no_improving_sweep,892.8706166744232
4d,780,,780,"[1, 6, 4, 1]",19,6,13,8,3,no_improving_sweep,1504.2503097057343
4d,781,,781,"[0, 4, 4, 4]",10,4,6,4,2,no_improving_sweep,521.5523157119751
4d,782,,782,"[8, 18, 4, 1]",30,4,26,12,3,no_improving_sweep,1571.5627040863037
4d,783,,783,"[7, 7, 4, 4]",13,3,10,5,3,no_improving_sweep,858.9930782318115
4d,784,,784,"[14, 19, 3, 3]",9,4,5,5,3,no_improving_sweep,428.0593674182892
4d,785,,785,"[1, 12, 1, 1]",30,10,20,5,2,no_improving_sweep,1438.3344128131866
4d,786,,786,"[0, 5, 2, 2]",13,3,10,6,4,no_improving_sweep,1097.3135504722595
4d,787,,787,"[9, 19, 2, 1]",22,3,19,7,3,no_improving_sweep,1400.656762599945
4d,788,,788,"[6, 12, 4, 4]",15,4,11,7,3,no_improving_sweep,1133.2676837444305
4d,789,,789,"[12, 17, 3, 2]",15,5,10,6,2,no_improving_sweep,400.9958794116974
4d,790,,790,"[17, 16, 4, 2]",10,6,4,2,2,no_improving_sweep,838.8299973011017
4d,791,,791,"[2, 17, 2, 4]",17,8,9,5,2,no_improving_sweep,450.1190662384033
4d,792,,792,"[5, 10, 2, 1]",13,7,6,4,2,no_improving_sweep,646.4962072372437
4d,793,,793,"[0, 15, 3, 1]",13,5,8,6,3,no_improving_sweep,526.9006037712097
4d,794,,794,"[3, 7, 0, 3]",12,3,9,5,3,no_improving_sweep,761.6070876121521
4d,795,,795,"[19, 10, 4, 3]",15,3,12,9,3,no_improving_sweep,800.7190499305725
4d,796,,796,"[0, 17, 2, 1]",18,3,15,8,3,no_improving_sweep,445.49530243873596
4d,797,,797,"[8, 11, 1, 3]",17,4,13,8,3,no_improving_sweep,817.9504644870758
4d,798,,798,"[5, 5, 3, 0]",13,6,7,4,3,no_improving_sweep,630.6024448871613
4d,799,,799,"[9, 9, 2, 4]",30,4,26,12,3,no_improving_sweep,1884.0694053173065
4d,800,,800,"[1, 11, 3, 2]",18,4,14,6,2,no_improving_sweep,499.54527521133423
4d,801,,801,"[19, 16, 3, 3]",14,5,9,7,3,no_improving_sweep,726.5760416984558
4d,802,,802,"[5, 12, 3, 2]",23,11,12,9,3,no_improving_sweep,443.08004665374756
4d,803,,803,"[15, 14, 4, 2]",7,5,2,2,2,no_improving_sweep,677.2453591823578
4d,804,,804,"[3, 18, 2, 4]",17,8,9,5,2,no_improving_sweep,679.1491115093231
4d,805,,805,"[9, 15, 3, 3]",15,4,11,7,2,no_improving_sweep,617.1584806442261
4d,806,,806,"[13, 9, 2, 0]",34,10,24,11,4,no_improving_sweep,2064.74263215065
4d,807,,807,"[13, 12, 1, 4]",22,9,13,5,3,no_improving_sweep,935.5244839191437
4d,808,,808,"[17, 11, 4, 0]",11,5,6,3,2,no_improving_sweep,607.8952627182007
4d,809,,809,"[15, 11, 4, 4]",6,2,4,4,4,no_improving_sweep,1119.6097581386566
4d,810,,810,"[10, 16, 3, 4]",16,8,8,5,3,no_improving_sweep,691.8369719982147
4d,811,,811,"[14, 19, 3, 4]",32,4,28,12,3,no_improving_sweep,1294.7802248001099
4d,812,,812,"[12, 9, 4, 3]",34,4,30,16,3,no_improving_sweep,1485.9016153812408
4d,813,,813,"[15, 13, 3, 3]",13,4,9,5,3,no_improving_sweep,613.6143200397491
4d,814,,814,"[3, 18, 2, 2]",19,6,13,8,3,no_improving_sweep,1367.618388414383
4d,815,,815,"[2, 19, 2, 4]",20,3,17,6,2,no_improving_sweep,345.0668752193451
4d,816,,816,"[0, 19, 4, 4]",30,4,26,13,4,no_improving_sweep,2525.447156190872
4d,817,,817,"[10, 13, 4, 1]",33,9,24,8,3,no_improving_sweep,831.1566815376282
4d,818,,818,"[15, 5, 4, 1]",18,9,9,5,3,no_improving_sweep,1366.3680996894836
4d,819,,819,"[5, 9, 3, 3]",15,2,13,10,4,no_improving_sweep,1001.5087587833405
4d,820,,820,"[3, 8, 1, 0]",21,5,16,9,3,no_improving_sweep,921.758495092392
4d,821,,821,"[11, 19, 4, 3]",21,10,11,6,2,no_improving_sweep,545.3842813968658
4d,822,,822,"[17, 11, 4, 0]",19,4,15,11,5,no_improving_sweep,1888.3805644512177
4d,823,,823,"[2, 8, 2, 0]",12,2,10,8,3,no_improving_sweep,861.5187673568726
4d,824,,824,"[8, 15, 4, 0]",12,1,11,11,3,no_improving_sweep,884.3488981723785
4d,825,,825,"[1, 13, 3, 0]",8,2,6,5,3,no_improving_sweep,933.6499357223511
4d,826,,826,"[2, 17, 2, 1]",17,4,13,8,3,no_improving_sweep,1830.784386396408
4d,827,,827,"[12, 14, 3, 2]",27,5,22,14,3,no_improving_sweep,1104.3645377159119
4d,828,,828,"[7, 18, 3, 2]",15,3,12,7,4,no_improving_sweep,553.923287153244
4d,829,,829,"[17, 11, 2, 3]",13,4,9,7,3,no_improving_sweep,413.0807361602783
4d,830,,830,"[16, 2, 2, 4]",6,3,3,2,3,no_improving_sweep,369.84391832351685
4d,831,,831,"[6, 11, 2, 1]",10,3,7,4,2,no_improving_sweep,372.00987124443054
4d,832,,832,"[8, 10, 4, 1]",9,4,5,3,2,no_improving_sweep,293.0692765712738
4d,833,,833,"[7, 13, 3, 0]",11,6,5,4,3,no_improving_sweep,550.349193572998
4d,834,,834,"[0, 15, 3, 3]",29,13,16,9,4,no_improving_sweep,1325.067485332489
4d,835,,835,"[0, 15, 4, 1]",28,4,24,14,4,no_improving_sweep,1288.6333272457123
4d,836,,836,"[12, 7, 2, 1]",16,3,13,4,2,no_improving_sweep,503.7694218158722
4d,837,,837,"[9, 11, 2, 3]",7,2,5,4,2,no_improving_sweep,427.6728653907776
4d,838,,838,"[19, 17, 3, 4]",8,4,4,2,3,no_improving_sweep,440.6067359447479
4d,839,,839,"[1, 9, 3, 1]",19,3,16,9,3,no_improving_sweep,651.4386668205261
4d,840,,840,"[8, 7, 1, 0]",24,7,17,13,3,no_improving_sweep,666.5187487602234
4d,841,,841,"[16, 7, 3, 3]",18,3,15,12,4,no_improving_sweep,1005.0239810943604
4d,842,,842,"[8, 17, 3, 2]",25,8,17,7,4,no_improving_sweep,1280.9161517620087
4d,843,,843,"[6, 4, 3, 4]",12,6,6,2,2,no_improving_sweep,660.5146703720093
4d,844,,844,"[18, 9, 4, 1]",7,3,4,4,2,no_improving_sweep,473.0099868774414
4d,845,,845,"[0, 18, 1, 0]",22,4,18,11,2,no_improving_sweep,655.3625769615173
4d,846,,846,"[5, 9, 1, 2]",12,5,7,3,2,no_improving_sweep,571.8877146244049
4d,847,,847,"[6, 14, 3, 1]",18,8,10,5,2,no_improving_sweep,600.4796297550201
4d,848,,848,"[12, 11, 1, 3]",8,2,6,3,2,no_improving_sweep,570.3136274814606
4d,849,,849,"[16, 14, 2, 1]",11,4,7,6,3,no_improving_sweep,1330.1421585083008
4d,850,,850,"[9, 3, 0, 0]",29,7,22,13,3,no_improving_sweep,989.5795011520386
4d,851,,851,"[4, 16, 3, 0]",10,5,5,4,3,no_improving_sweep,556.9622902870178
4d,852,,852,"[3, 12, 4, 1]",17,10,7,4,2,no_improving_sweep,538.6481704711914
4d,853,,853,"[15, 17, 3, 1]",11,4,7,6,3,no_improving_sweep,623.8766353130341
4d,854,,854,"[6, 16, 3, 1]",13,2,11,9,4,no_improving_sweep,768.3839244842529
4d,855,,855,"[9, 12, 1, 4]",11,1,10,4,3,no_improving_sweep,397.3550879955292
4d,856,,856,"[7, 13, 3, 4]",19,7,12,12,4,no_improving_sweep,1546.7153534889221
4d,857,,857,"[15, 16, 2, 0]",23,6,17,8,3,no_improving_sweep,705.7349815368652
4d,858,,858,"[6, 17, 4, 2]",21,5,16,10,5,no_improving_sweep,1659.2176485061646
4d,859,,859,"[7, 10, 4, 3]",9,4,5,4,2,no_improving_sweep,556.3997333049774
4d,860,,860,"[16, 8, 4, 4]",9,5,4,4,3,no_improving_sweep,597.4549360275269
4d,861,,861,"[11, 4, 3, 1]",6,2,4,4,3,no_improving_sweep,659.2932319641113
4d,862,,862,"[7, 18, 3, 1]",26,8,18,7,4,no_improving_sweep,1541.8984344005585
4d,863,,863,"[9, 14, 2, 4]",7,2,5,4,4,no_improving_sweep,788.2304298877716
4d,864,,864,"[5, 9, 2, 0]",24,8,16,12,4,no_improving_sweep,1217.7629475593567
4d,865,,865,"[11, 14, 4, 2]",10,4,6,4,3,no_improving_sweep,424.5409619808197
4d,866,,866,"[17, 4, 4, 0]",25,11,14,7,3,no_improving_sweep,694.0349953174591
4d,867,,867,"[6, 10, 3, 3]",7,4,3,2,2,no_improving_sweep,390.38680696487427
4d,868,,868,"[9, 3, 4, 4]",16,11,5,4,2,no_improving_sweep,1033.832008600235
4d,869,,869,"[8, 11, 2, 3]",16,2,14,5,3,no_improving_sweep,913.1734480857849
4d,870,,870,"[13, 17, 4, 2]",9,3,6,3,2,no_improving_sweep,541.2525000572205
4d,871,,871,"[19, 2, 3, 4]",22,9,13,8,2,no_improving_sweep,553.0902934074402
4d,872,,872,"[7, 1, 2, 3]",18,3,15,11,3,no_improving_sweep,1112.2654161453247
4d,873,,873,"[0, 18, 1, 4]",15,7,8,7,3,no_improving_sweep,1159.8273713588715
4d,874,,874,"[5, 12, 4, 4]",20,8,12,3,3,no_improving_sweep,641.9061853885651
4d,875,,875,"[5, 5, 4, 0]",22,4,18,11,3,no_improving_sweep,1116.1153588294983
4d,876,,876,"[9, 8, 4, 3]",20,6,14,9,3,no_improving_sweep,1486.2052330970764
4d,877,,877,"[19, 15, 4, 2]",39,16,23,7,2,no_improving_sweep,1009.1012547016144
4d,878,,878,"[8, 5, 0, 4]",35,7,28,11,3,no_improving_sweep,1152.6315829753876
4d,879,,879,"[6, 14, 3, 0]",20,6,14,9,4,no_improving_sweep,871.8250057697296
4d,880,,880,"[18, 14, 3, 1]",13,5,8,7,3,no_improving_sweep,917.8988761901855
4d,881,,881,"[16, 6, 1, 2]",23,9,14,7,3,no_improving_sweep,1326.7814226150513
4d,882,,882,"[5, 7, 3, 1]",19,3,16,8,3,no_improving_sweep,1620.6738903522491
4d,883,,883,"[6, 6, 3, 0]",25,3,22,10,3,no_improving_sweep,839.3137109279633
4d,884,,884,"[15, 12, 1, 3]",26,8,18,6,3,no_improving_sweep,1576.6013400554657
4d,885,,885,"[10, 12, 1, 1]",12,4,8,5,2,no_improving_sweep,612.5200617313385
4d,886,,886,"[9, 16, 2, 3]",14,1,13,8,3,no_improving_sweep,833.1354749202728
4d,887,,887,"[8, 5, 4, 0]",4,3,1,1,2,no_improving_sweep,347.2065255641937
4d,888,,888,"[4, 4, 4, 3]",23,3,20,11,5,no_improving_sweep,1334.6929502487183
4d,889,,889,"[11, 18, 4, 0]",17,4,13,10,4,no_improving_sweep,722.8593542575836
4d,890,,890,"[3, 10, 2, 2]",10,4,6,4,2,no_improving_sweep,313.83555793762207
4d,891,,891,"[13, 16, 2, 0]",10,3,7,4,2,no_improving_sweep,252.57927441596985
4d,892,,892,"[1, 18, 1, 4]",26,6,20,8,3,no_improving_sweep,1301.1610350608826
4d,893,,893,"[18, 5, 3, 1]",6,3,3,2,2,no_improving_sweep,535.5297968387604
4d,894,,894,"[3, 15, 4, 4]",16,3,13,8,4,no_improving_sweep,891.2865777015686
4d,895,,895,"[18, 18, 2, 3]",19,6,13,5,3,no_improving_sweep,1423.664724111557
4d,896,,896,"[7, 5, 4, 3]",7,4,3,3,3,no_improving_sweep,630.2927756309509
4d,897,,897,"[7, 16, 3, 1]",15,4,11,7,3,no_improving_sweep,855.6548917293549
4d,898,,898,"[8, 16, 4, 3]",19,6,13,4,3,no_improving_sweep,748.7207350730896
4d,899,,899,"[16, 17, 3, 4]",23,6,17,6,2,no_improving_sweep,581.9457972049713
4d,900,,900,"[7, 11, 3, 4]",13,2,11,5,3,no_improving_sweep,524.8518445491791
4d,901,,901,"[17, 19, 3, 0]",17,7,10,7,3,no_improving_sweep,711.4086933135986
4d,902,,902,"[12, 14, 2, 2]",12,8,4,2,2,no_improving_sweep,698.5130157470703
4d,903,,903,"[16, 5, 4, 3]",17,4,13,8,4,no_improving_sweep,1712.540831565857
4d,904,,904,"[18, 14, 2, 0]",12,4,8,7,3,no_improving_sweep,572.4831237792969
4d,905,,905,"[5, 14, 3, 1]",17,8,9,6,3,no_improving_sweep,1813.1931366920471
4d,906,,906,"[16, 18, 1, 4]",19,6,13,9,4,no_improving_sweep,2624.682697057724
4d,907,,907,"[11, 17, 1, 3]",14,4,10,5,4,no_improving_sweep,870.5748202800751
4d,908,,908,"[4, 4, 4, 4]",15,4,11,7,2,no_improving_sweep,492.6923906803131
4d,909,,909,"[6, 3, 2, 1]",12,4,8,4,2,no_improving_sweep,579.7461910247803
4d,910,,910,"[6, 1, 2, 0]",18,11,7,4,2,no_improving_sweep,816.6874284744263
4d,911,,911,"[12, 19, 2, 1]",5,2,3,3,3,no_improving_sweep,1189.3949394226074
4d,912,,912,"[5, 5, 3, 4]",13,4,9,3,2,no_improving_sweep,267.11827278137207
4d,913,,913,"[8, 7, 3, 2]",20,3,17,13,4,no_improving_sweep,1051.5864248275757
4d,914,,914,"[3, 15, 4, 2]",16,3,13,10,3,no_improving_sweep,785.1032292842865
4d,915,,915,"[6, 18, 4, 3]",13,2,11,10,3,no_improving_sweep,638.8471076488495
4d,916,,916,"[16, 18, 3, 1]",15,8,7,4,2,no_improving_sweep,381.8274631500244
4d,917,,917,"[1, 11, 4, 4]",28,11,17,7,3,no_improving_sweep,723.3537783622742
4d,918,,918,"[3, 13, 2, 2]",13,6,7,4,2,no_improving_sweep,457.814106464386
4d,919,,919,"[9, 19, 2, 4]",18,6,12,8,3,no_improving_sweep,466.8752269744873
4d,920,,920,"[0, 16, 1, 1]",27,3,24,12,3,no_improving_sweep,1595.8222742080688
4d,921,,921,"[0, 12, 1, 3]",16,4,12,8,3,no_improving_sweep,725.1785821914673
4d,922,,922,"[5, 17, 4, 2]",15,6,9,6,2,no_improving_sweep,1146.9705164432526
4d,923,,923,"[2, 10, 4, 1]",10,4,6,5,3,no_improving_sweep,551.5159821510315
4d,924,,924,"[0, 10, 3, 4]",27,4,23,12,4,no_improving_sweep,1143.7971625328064
4d,925,,925,"[0, 13, 3, 3]",13,5,8,6,2,no_improving_sweep,195.36268734931946
4d,926,,926,"[12, 19, 4, 3]",14,4,10,5,3,no_improving_sweep,953.5092186927795
4d,927,,927,"[9, 6, 3, 2]",6,4,2,2,2,no_improving_sweep,404.95699524879456
4d,928,,928,"[1, 4, 3, 2]",13,5,8,7,4,no_improving_sweep,1132.4426882266998
4d,929,,929,"[7, 15, 1, 4]",12,4,8,8,3,no_improving_sweep,794.0781528949738
4d,930,,930,"[4, 19, 4, 1]",13,6,7,4,2,no_improving_sweep,481.6879913806915
4d,931,,931,"[10, 6, 4, 2]",10,7,3,3,2,no_improving_sweep,857.2190225124359
4d,932,,932,"[12, 11, 1, 4]",20,9,11,9,3,no_improving_sweep,760.2260313034058
4d,933,,933,"[0, 11, 3, 2]",9,8,1,1,2,no_improving_sweep,289.92980122566223
4d,934,,934,"[2, 7, 2, 0]",9,3,6,4,2,no_improving_sweep,514.0063183307648
4d,935,,935,"[13, 16, 4, 0]",15,5,10,10,4,no_improving_sweep,1754.7651188373566
4d,936,,936,"[13, 13, 4, 0]",17,5,12,7,3,no_improving_sweep,597.4139034748077
4d,937,,937,"[14, 19, 0, 2]",26,7,19,9,4,no_improving_sweep,1526.3601508140564
4d,938,,938,"[4, 9, 4, 4]",17,3,14,9,4,no_improving_sweep,1543.8623888492584
4d,939,,939,"[9, 12, 4, 0]",10,5,5,4,3,no_improving_sweep,581.6510818004608
4d,940,,940,"[10, 6, 2, 4]",16,9,7,5,2,no_improving_sweep,649.3591313362122
4d,941,,941,"[8, 8, 1, 2]",7,4,3,2,2,no_improving_sweep,429.59180545806885
4d,942,,942,"[11, 8, 3, 2]",8,4,4,4,3,no_improving_sweep,655.0762007236481
4d,943,,943,"[9, 12, 3, 0]",29,5,24,14,4,no_improving_sweep,1675.4423155784607
4d,944,,944,"[0, 3, 0, 2]",13,6,7,6,3,no_improving_sweep,586.9620513916016
4d,945,,945,"[12, 15, 0, 0]",5,3,2,2,2,no_improving_sweep,258.45058274269104
4d,946,,946,"[7, 2, 2, 1]",8,2,6,5,3,no_improving_sweep,728.121426820755
4d,947,,947,"[7, 14, 2, 0]",15,6,9,7,3,no_improving_sweep,659.4149532318115
4d,948,,948,"[7, 3, 0, 1]",5,2,3,1,2,no_improving_sweep,661.813273191452
4d,949,,949,"[7, 3, 3, 2]",16,4,12,8,3,no_improving_sweep,923.3820197582245
4d,950,,950,"[17, 12, 2, 1]",25,10,15,7,3,no_improving_sweep,973.7761359214783
4d,951,,951,"[9, 16, 1, 0]",15,5,10,5,3,no_improving_sweep,831.4385542869568
4d,952,,952,"[9, 18, 4, 3]",17,4,13,7,3,no_improving_sweep,1005.5848321914673
4d,953,,953,"[0, 6, 2, 4]",25,3,22,11,4,no_improving_sweep,1177.5765264034271
4d,954,,954,"[13, 14, 3, 2]",6,2,4,4,2,no_improving_sweep,267.75083446502686
4d,955,,955,"[14, 16, 2, 4]",12,4,8,3,2,no_improving_sweep,310.79878973960876
4d,956,,956,"[7, 11, 4, 4]",14,4,10,7,4,no_improving_sweep,1514.3776714801788
4d,957,,957,"[5, 0, 3, 0]",11,8,3,3,2,no_improving_sweep,619.3948135375977
4d,958,,958,"[6, 19, 3, 2]",19,3,16,10,3,no_improving_sweep,1280.5023078918457
4d,959,,959,"[13, 13, 4, 4]",17,3,14,8,4,no_improving_sweep,1656.101306438446
4d,960,,960,"[7, 9, 1, 2]",15,2,13,9,3,no_improving_sweep,608.2975776195526
4d,961,,961,"[1, 2, 4, 1]",13,6,7,5,2,no_improving_sweep,263.91245198249817
4d,962,,962,"[15, 11, 3, 3]",29,7,22,14,4,no_improving_sweep,936.7754561901093
4d,963,,963,"[16, 16, 4, 3]",14,2,12,7,3,no_improving_sweep,517.0993640422821
4d,964,,964,"[1, 13, 3, 4]",7,7,0,0,1,no_improving_sweep,248.54199624061584
4d,965,,965,"[15, 14, 3, 2]",36,4,32,11,3,no_improving_sweep,956.355318069458
4d,966,,966,"[17, 17, 4, 4]",18,7,11,6,3,no_improving_sweep,1739.9698827266693
4d,967,,967,"[6, 19, 4, 4]",14,4,10,8,3,no_improving_sweep,1002.8485901355743
4d,968,,968,"[3, 10, 4, 0]",17,4,13,7,2,no_improving_sweep,911.7219018936157
4d,969,,969,"[14, 12, 4, 3]",23,10,13,7,2,no_improving_sweep,616.9865465164185
4d,970,,970,"[14, 19, 4, 3]",11,5,6,5,3,no_improving_sweep,766.4239275455475
4d,971,,971,"[7, 14, 4, 3]",12,1,11,9,3,no_improving_sweep,911.0395057201385
4d,972,,972,"[4, 7, 2, 1]",40,15,25,11,3,no_improving_sweep,1055.76003408432
4d,973,,973,"[0, 10, 2, 3]",18,1,17,6,3,no_improving_sweep,584.1121468544006
4d,974,,974,"[1, 17, 3, 3]",28,5,23,11,3,no_improving_sweep,1125.430959701538
4d,975,,975,"[17, 16, 4, 2]",22,3,19,10,4,no_improving_sweep,1317.5660769939423
4d,976,,976,"[9, 4, 3, 4]",12,6,6,4,2,no_improving_sweep,391.9783205986023
4d,977,,977,"[5, 7, 2, 3]",17,4,13,10,3,no_improving_sweep,727.7263042926788
4d,978,,978,"[1, 9, 4, 0]",7,5,2,2,2,no_improving_sweep,548.4242279529572
4d,979,,979,"[12, 16, 4, 1]",22,8,14,7,2,no_improving_sweep,1141.8830802440643
4d,980,,980,"[5, 4, 3, 2]",11,4,7,4,2,no_improving_sweep,475.2357633113861
4d,981,,981,"[17, 13, 4, 0]",17,6,11,9,3,no_improving_sweep,1450.4282491207123
4d,982,,982,"[3, 12, 3, 3]",39,18,21,8,3,no_improving_sweep,1648.5957312583923
4d,983,,983,"[3, 18, 2, 2]",9,5,4,4,2,no_improving_sweep,365.88829612731934
4d,984,,984,"[10, 16, 3, 4]",15,4,11,5,3,no_improving_sweep,744.7042579650879
4d,985,,985,"[1, 19, 3, 2]",17,4,13,7,3,no_improving_sweep,729.4091885089874
4d,986,,986,"[18, 16, 1, 2]",10,2,8,3,3,no_improving_sweep,587.0968205928802
4d,987,,987,"[14, 14, 4, 2]",11,5,6,3,2,no_improving_sweep,363.0592608451843
4d,988,,988,"[13, 13, 4, 3]",20,2,18,9,4,no_improving_sweep,1689.964908838272
4d,989,,989,"[7, 4, 3, 3]",11,5,6,3,2,no_improving_sweep,733.7812929153442
4d,990,,990,"[5, 17, 2, 2]",13,2,11,9,4,no_improving_sweep,894.4899961948395
4d,991,,991,"[18, 18, 4, 0]",17,3,14,8,3,no_improving_sweep,573.2731494903564
4d,992,,992,"[8, 19, 3, 2]",21,6,15,9,3,no_improving_sweep,706.7702815532684
4d,993,,993,"[4, 10, 4, 1]",14,5,9,7,3,no_improving_sweep,1310.780990600586
4d,994,,994,"[13, 3, 3, 3]",22,3,19,9,4,no_improving_sweep,745.6861474514008
4d,995,,995,"[6, 13, 1, 0]",12,7,5,4,2,no_improving_sweep,382.39742374420166
4d,996,,996,"[2, 10, 1, 1]",10,3,7,7,3,no_improving_sweep,915.1080250740051
4d,997,,997,"[13, 9, 4, 0]",13,2,11,7,4,no_improving_sweep,620.975741147995
4d,998,,998,"[4, 16, 3, 2]",16,3,13,7,3,no_improving_sweep,1154.4974167346954
4d,999,,999,"[12, 18, 4, 0]",21,3,18,11,4,no_improving_sweep,1530.3296854496002


==> anc/supplementary_bundle/data/local_search/summary.json <==
{
  "3d": {
    "accepted_moves": 4897,
    "all_stop_after_non_improving_sweep": true,
    "declared_indices": [
      0,
      999
    ],
    "improved_starts": 990,
    "initial": {
      "maximum": 43,
      "median": 10.0,
      "minimum": 3
    },
    "median_sweeps": 3.0,
    "score_one_terminals": 27,
    "selection_seed": 20260819,
    "terminal": {
      "maximum": 20,
      "median": 4.0,
      "minimum": 1
    },
    "terminal_histogram": {
      "1": 27,
      "10": 6,
      "11": 3,
      "16": 1,
      "2": 131,
      "20": 1,
      "3": 261,
      "4": 230,
      "5": 184,
      "6": 78,
      "7": 58,
      "8": 14,
      "9": 6
    },
    "wall_time_seconds": {
      "mean": 41.539404397964475,
      "median": 34.572940826416016,
      "sum": 41539.40439796448
    }
  },
  "4d": {
    "accepted_moves": 6541,
    "all_stop_after_non_improving_sweep": true,
    "declared_indices": [
      0,
      999
    ],
    "improved_starts": 991,
    "initial": {
      "maximum": 54,
      "median": 15.0,
      "minimum": 3
    },
    "median_sweeps": 3.0,
    "score_one_terminals": 25,
    "selection_seed": 20260815,
    "terminal": {
      "maximum": 18,
      "median": 4.0,
      "minimum": 1
    },
    "terminal_histogram": {
      "1": 25,
      "10": 23,
      "11": 21,
      "12": 8,
      "13": 7,
      "14": 2,
      "15": 4,
      "16": 1,
      "17": 1,
      "18": 1,
      "2": 107,
      "3": 176,
      "4": 221,
      "5": 161,
      "6": 91,
      "7": 68,
      "8": 59,
      "9": 24
    },
    "wall_time_seconds": {
      "mean": 858.5511443448066,
      "median": 762.3431051969528,
      "sum": 858551.1443448067
    }
  },
  "method": "greedy local search",
  "reported_scope": "start indices 0--999 in each dimension",
  "schema_version": 1
}


==> anc/supplementary_bundle/data/patternboost/3d/training_summary.csv <==
training_generation,produces_generation,base_train,augmented_train,base_validation,augmented_validation,selected_step
0,1,45,720,5,80,100
1,2,45,720,5,80,75
2,3,45,720,5,80,25
3,4,45,720,5,80,50
4,5,45,720,5,80,75
5,6,45,720,5,80,50
6,7,45,720,5,80,50
7,8,45,720,5,80,75
8,9,45,720,5,80,25
9,10,45,720,5,80,50
10,11,45,720,5,80,25
11,12,45,720,5,80,75
12,13,45,720,5,80,25
13,14,45,720,5,80,25
14,15,45,720,5,80,75
15,16,45,720,5,80,25
16,17,45,720,5,80,50
17,18,45,720,5,80,25
18,19,45,720,5,80,50
19,20,45,720,5,80,50


==> anc/supplementary_bundle/data/patternboost/4d/training_summary.csv <==
training_generation,produces_generation,base_train,augmented_train,base_validation,augmented_validation,selected_step
0,1,45,17280,5,1920,500
1,2,45,17280,5,1920,475
2,3,45,17280,5,1920,500
3,4,45,17280,5,1920,475
4,5,45,17280,5,1920,500
5,6,45,17280,5,1920,500
6,7,45,17280,5,1920,450
7,8,45,17280,5,1920,500
8,9,45,17280,5,1920,475
9,10,45,17280,5,1920,425
10,11,45,17280,5,1920,425
11,12,45,17280,5,1920,175
12,13,45,17280,5,1920,250
13,14,45,17280,5,1920,25
14,15,45,17280,5,1920,50
15,16,45,17280,5,1920,125
16,17,45,17280,5,1920,175
17,18,45,17280,5,1920,275
18,19,45,17280,5,1920,75
19,20,45,17280,5,1920,200


==> anc/supplementary_bundle/plotting/gen_fig_ai_10pt_3d_configs.py <==
"""Plot diverse AI-constructed 10-point configurations in 3D.

The examples are deliberately selected for distinct layer profiles rather than
to estimate their empirical frequencies. Each panel retains the true coordinate
ticks while using its own x/y limits so compact and box-spanning configurations
remain legible at ICLR print width.
"""

from __future__ import annotations

import argparse
import json
import pickle
from itertools import combinations
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.lines import Line2D
from mpl_toolkits.mplot3d.art3d import Poly3DCollection

from paper_plot_style import GRAY, ICLR_WIDTH, LIGHT_GRID, apply_paper_style


OUT_DIR = Path(__file__).resolve().parent
PB_SOURCE = Path(
    "<workspace-root>/PatternBoost/experiments/"
    "paper_box20x20x5_n11_c250_k50_20260814/training_sets/"
    "B20x20x5_gen20_unpermuted.npy"
)
AZ_ROOT = Path(
    "<workspace-root>/AlphaZero-Radon/dataset/"
    "radon_20x20x5_t11_puct1.0_lr0.0001_500reads_32proc_3d_planD_v1"
)

# Okabe--Ito colors, one for each height.
LAYER_COLORS = ["#0072B2", "#E69F00", "#009E73", "#D55E00", "#CC79A7"]

CONFIGURATIONS = [
    {
        "id": "PB-A", "method": "PatternBoost", "source": str(PB_SOURCE),
        "record": 0, "marker": "o",
        "points": [[0, 9, 2], [9, 3, 2], [10, 0, 3], [11, 12, 3],
                   [11, 18, 2], [13, 0, 3], [14, 2, 2], [17, 2, 3],
                   [19, 10, 3], [19, 15, 2]],
    },
    {
        "id": "PB-B", "method": "PatternBoost", "source": str(PB_SOURCE),
        "record": 1, "marker": "o",
        "points": [[0, 12, 2], [0, 14, 1], [1, 4, 2], [2, 16, 2],
                   [4, 11, 2], [6, 16, 2], [7, 2, 1], [7, 19, 1],
                   [15, 7, 1], [16, 5, 1]],
    },
    {
        "id": "PB-C", "method": "PatternBoost", "source": str(PB_SOURCE),
        "record": 16, "marker": "o",
        "points": [[0, 3, 3], [0, 11, 2], [2, 18, 3], [3, 2, 3],
                   [6, 14, 2], [6, 16, 3], [12, 3, 1], [15, 9, 3],
                   [16, 18, 2], [19, 18, 2]],
    },
    {
        "id": "PB-D", "method": "PatternBoost", "source": str(PB_SOURCE),
        "record": 32, "marker": "o",
        "points": [[0, 14, 2], [0, 15, 2], [3, 14, 1], [3, 16, 1],
                   [5, 11, 2], [12, 17, 1], [12, 18, 1], [13, 18, 1],
                   [16, 16, 4], [19, 4, 2]],
    },
    {
        "id": "AZ-A", "method": "AlphaZero", "iteration": 1961,
        "source": str(AZ_ROOT / "iter1961/combined_data.pkl"),
        "record": 9, "marker": "s",
        "points": [[0, 0, 0], [1, 0, 0], [0, 6, 0], [1, 6, 0],
                   [0, 8, 1], [1, 9, 1], [0, 7, 3], [1, 7, 3],
                   [0, 8, 3], [1, 8, 3]],
    },
    {
        "id": "AZ-B", "method": "AlphaZero", "iteration": 1961,
        "source": str(AZ_ROOT / "iter1961/combined_data.pkl"),
        "record": 165, "marker": "s",
        "points": [[0, 0, 0], [1, 5, 1], [1, 0, 0], [0, 6, 0],
                   [0, 8, 1], [0, 5, 3], [1, 7, 3], [1, 8, 3],
                   [1, 1, 1], [0, 1, 3]],
    },
    {
        "id": "AZ-C", "method": "AlphaZero", "iteration": 1962,
        "source": str(AZ_ROOT / "iter1962/combined_data.pkl"),
        "record": 917, "marker": "s",
        "points": [[0, 0, 0], [1, 0, 0], [0, 1, 0], [0, 4, 4],
                   [1, 6, 0], [1, 2, 4], [0, 8, 1], [0, 8, 3],
                   [1, 7, 4], [1, 0, 1]],
    },
    {
        "id": "AZ-D", "method": "AlphaZero", "iteration": 1999,
        "source": str(AZ_ROOT / "iter1999/combined_data.pkl"),
        "record": 921, "marker": "s",
        "points": [[0, 0, 0], [1, 0, 0], [0, 6, 0], [0, 5, 4],
                   [1, 1, 4], [1, 6, 0], [0, 8, 1], [1, 9, 1],
                   [1, 8, 3], [0, 1, 2]],
    },
]


def layer_profile(points: np.ndarray) -> tuple[int, ...]:
    return tuple(int(np.sum(points[:, 2] == z)) for z in range(5))


def validate(config: dict) -> tuple[np.ndarray, tuple[int, ...]]:
    points = np.asarray(config["points"], dtype=int)
    if points.shape != (10, 3) or len(np.unique(points, axis=0)) != 10:
        raise ValueError(f"{config['id']} is not a 10-point configuration")
    if np.any(points < 0) or np.any(points >= np.array([20, 20, 5])):
        raise ValueError(f"{config['id']} lies outside the 20x20x5 box")
    return points, layer_profile(points)


def validate_source_record(config: dict, expected: np.ndarray) -> None:
    """Check provenance when the original experiment tree is available."""
    source = Path(config["source"])
    if not source.is_file():
        return
    if config["method"] == "PatternBoost":
        observed = np.asarray(
            np.load(source, allow_pickle=True)[config["record"]], dtype=int
        )
    else:
        with source.open("rb") as handle:
            tokens = np.asarray(pickle.load(handle)[config["record"]][0], dtype=int)
        observed = np.column_stack((tokens % 20, (tokens // 20) % 20, tokens // 400))
    if not np.array_equal(observed, expected):
        raise ValueError(f"{config['id']} does not match its source record")


def endpoint_ticks(values: np.ndarray) -> list[int]:
    lo, hi = int(values.min()), int(values.max())
    if lo == hi:
        return [lo]
    mid = int(round((lo + hi) / 2))
    return sorted(set((lo, mid, hi)))


def padded_limits(values: np.ndarray) -> tuple[float, float]:
    lo, hi = float(values.min()), float(values.max())
    pad = max(0.65, 0.04 * max(1.0, hi - lo))
    return lo - pad, hi + pad


def style_3d_axis(ax, points: np.ndarray, *, show_axis_labels: bool) -> None:
    ax.view_init(elev=22, azim=-58)
    ax.set_proj_type("ortho")
    ax.set_box_aspect((1.0, 1.0, 0.72), zoom=1.08)
    ax.set_xlim(*padded_limits(points[:, 0]))
    ax.set_ylim(*padded_limits(points[:, 1]))
    ax.set_zlim(-0.35, 4.35)
    ax.set_xticks(endpoint_ticks(points[:, 0]))
    ax.set_yticks(endpoint_ticks(points[:, 1]))
    ax.set_zticks([0, 2, 4])
    ax.tick_params(labelsize=5.2, pad=-2.2, length=1.8, width=0.45)
    if show_axis_labels:
        ax.set_xlabel(r"$x$", labelpad=-7, fontsize=6.0)
        ax.set_ylabel(r"$y$", labelpad=-7, fontsize=6.0)
        ax.set_zlabel(r"$z$", labelpad=-8, fontsize=6.0)
    for axis in (ax.xaxis, ax.yaxis, ax.zaxis):
        axis.pane.fill = False
        axis.pane.set_edgecolor(LIGHT_GRID)
        axis._axinfo["grid"]["color"] = LIGHT_GRID
        axis._axinfo["grid"]["linewidth"] = 0.38


def convex_hull_facets(points: np.ndarray) -> tuple[list[np.ndarray], set[tuple[int, int]]]:
    """Enumerate and order supporting facets for a small 3D point set."""
    pts = points.astype(float)
    facet_sets: set[frozenset[int]] = set()
    tolerance = 1e-8
    for i, j, k in combinations(range(len(pts)), 3):
        normal = np.cross(pts[j] - pts[i], pts[k] - pts[i])
        norm = np.linalg.norm(normal)
        if norm < tolerance:
            continue
        signed = (pts - pts[i]) @ (normal / norm)
        if np.all(signed >= -tolerance) or np.all(signed <= tolerance):
            on_plane = frozenset(np.flatnonzero(np.abs(signed) <= tolerance).tolist())
            if len(on_plane) >= 3:
                facet_sets.add(on_plane)

    facets: list[np.ndarray] = []
    edges: set[tuple[int, int]] = set()
    for indices in facet_sets:
        ids = list(indices)
        face = pts[ids]
        center = face.mean(axis=0)
        normal = None
        for a, b, c in combinations(range(len(face)), 3):
            candidate = np.cross(face[b] - face[a], face[c] - face[a])
            norm = np.linalg.norm(candidate)
            if norm >= tolerance:
                normal = candidate / norm
                break
        if normal is None:
            continue
        u = face[0] - center
        u /= np.linalg.norm(u)
        v = np.cross(normal, u)
        angles = np.arctan2((face - center) @ v, (face - center) @ u)
        order = np.argsort(angles)
        ordered_ids = [ids[index] for index in order]
        facets.append(pts[ordered_ids])
        for start, end in zip(ordered_ids, ordered_ids[1:] + ordered_ids[:1]):
            edges.add(tuple(sorted((start, end))))
    return facets, edges


def draw_configuration(ax, points: np.ndarray, config: dict, *, show_axis_labels: bool) -> None:
    style_3d_axis(ax, points, show_axis_labels=show_axis_labels)
    faces, edges = convex_hull_facets(points)
    ax.add_collection3d(
        Poly3DCollection(faces, facecolor="#B8C4CC", edgecolor="none", alpha=0.10)
    )
    for i, j in edges:
        edge = points[[i, j]]
        ax.plot(edge[:, 0], edge[:, 1], edge[:, 2], color=GRAY,
                lw=0.45, alpha=0.42, zorder=1)
    for z, color in enumerate(LAYER_COLORS):
        layer = points[points[:, 2] == z]
        if len(layer):
            ax.scatter(layer[:, 0], layer[:, 1], layer[:, 2], s=24,
                       marker=config["marker"], color=color, depthshade=False,
                       edgecolor="white", linewidth=0.45, zorder=5)
    profile = layer_profile(points)
    compact_profile = "(" + ",".join(map(str, profile)) + ")"
    ax.set_title(f"{config['id']}\n{compact_profile}", pad=-2.5, fontsize=6.5,
                 fontweight="semibold", linespacing=0.95)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--out-dir", type=Path, default=OUT_DIR)
    args = parser.parse_args()
    args.out_dir.mkdir(parents=True, exist_ok=True)

    apply_paper_style()
    fig = plt.figure(figsize=(ICLR_WIDTH, 3.75), constrained_layout=False)
    axes = [fig.add_subplot(2, 4, i + 1, projection="3d") for i in range(8)]
    fig.subplots_adjust(left=0.015, right=0.995, top=0.95, bottom=0.13,
                        wspace=0.00, hspace=0.12)

    manifest = {
        "selection_rule": (
            "Eight examples deliberately selected for distinct layer profiles; "
            "not a frequency sample."
        ),
        "box": [20, 20, 5],
        "verification": {
            "convex_position": True,
            "integer_radon_points": 0,
            "verifier": "is_conv_position_all=True; find_rps=[]",
        },
        "configurations": [],
    }
    profiles = set()
    for panel, (ax, config) in enumerate(zip(axes, CONFIGURATIONS)):
        points, profile = validate(config)
        validate_source_record(config, points)
        if profile in profiles:
            raise ValueError(f"Repeated layer profile {profile}")
        profiles.add(profile)
        draw_configuration(ax, points, config, show_axis_labels=panel >= 4)
        manifest["configurations"].append(
            {
                "id": config["id"], "method": config["method"],
                "source": config["source"], "record": config["record"],
                "iteration": config.get("iteration"),
                "layer_profile_z0_to_z4": list(profile),
                "points": config["points"],
            }
        )

    handles = [
        Line2D([0], [0], marker="o", color="none", markerfacecolor=color,
               markeredgecolor="white", markersize=5.3, label=rf"$z={z}$")
        for z, color in enumerate(LAYER_COLORS)
    ]
    fig.legend(handles=handles, loc="lower center", bbox_to_anchor=(0.5, 0.025),
               ncol=5, frameon=False, fontsize=6.8, handletextpad=0.25,
               columnspacing=1.0)

    stem = args.out_dir / "ai_10pt_3d_configs"
    metadata = {
        "Title": "Diverse AI-constructed 10-point configurations in 3D",
        "Author": "RadonBench experiment pipeline",
        "Subject": "Eight verified configurations with distinct layer profiles",
    }
    fig.savefig(stem.with_suffix(".pdf"), metadata=metadata)
    fig.savefig(stem.with_suffix(".png"), dpi=300, metadata=metadata)
    plt.close(fig)
    with stem.with_suffix(".json").open("w", encoding="utf-8") as handle:
        json.dump(manifest, handle, indent=2)
        handle.write("\n")
    print(f"wrote {stem.with_suffix('.pdf')}")
    print(f"wrote {stem.with_suffix('.png')}")
    print(f"wrote {stem.with_suffix('.json')}")


if __name__ == "__main__":
    main()


==> anc/supplementary_bundle/plotting/gen_fig_az_3d_4d_training.py <==
"""Generate paired 3D/4D AlphaZero-Radon training diagnostics.

Usage:
    python gen_fig_az_3d_4d_training.py [--run3d PATH] [--run4d PATH]

The figure uses all 2,000 iterations of the two completed runs. It intentionally
omits monitoring-game outcomes and reproduces the training losses and self-play
trajectory statistics from the raw logs.
"""

from __future__ import annotations

import argparse
import os
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

from paper_plot_style import (
    BLUE,
    GRAY,
    GREEN,
    ICLR_WIDTH,
    apply_paper_style,
)

RUN_3D = Path(
    os.environ.get(
        "RADON_AZ_RUN3D",
        "<workspace-root>/AlphaZero-Radon/dataset/"
        "radon_20x20x5_t11_puct1.0_lr0.0001_500reads_32proc_3d_planD_v1",
    )
)
RUN_4D = Path(
    os.environ.get(
        "RADON_AZ_RUN4D",
        "<workspace-root>/AlphaZero-Radon/dataset/"
        "radon_6x6x6x6_t21_puct1.0_lr0.0001_500reads_32proc",
    )
)
OUT_DIR = Path(__file__).resolve().parent

def rolling(values: pd.Series, window: int = 50) -> np.ndarray:
    return values.rolling(window, min_periods=1).mean().to_numpy()


def load(run_dir: Path) -> pd.DataFrame:
    metrics = run_dir / "loss_metrics.csv"
    if not metrics.is_file():
        raise FileNotFoundError(
            "AlphaZero raw logs are unavailable; supply --run3d/--run4d or set "
            f"RADON_AZ_RUN3D/RADON_AZ_RUN4D. Missing: {metrics}"
        )
    return pd.read_csv(metrics)


def style_axis(ax) -> None:
    ax.set_xlim(0, 2000)
    ax.set_xticks([0, 1000, 2000])
    ax.grid(axis="x", visible=False)
    ax.tick_params(length=2.5, width=0.6, pad=2)


def draw_row(axes, loss: pd.DataFrame, *, label: str, horizon: int,
             show_legends: bool) -> None:
    # (a) Policy and value diagnostics share a log scale.
    ax = axes[0]
    ax.semilogy(loss["iteration"], rolling(loss["avg_policy_loss"]), color=BLUE,
                lw=1.45, label="policy CE")
    ax.semilogy(loss["iteration"], rolling(loss["avg_value_loss"]), color=GREEN,
                ls=(0, (4, 2)), lw=1.35, label="value MSE")
    ax.set_ylabel("loss (log scale)")
    if show_legends:
        ax.legend(loc="upper right", fontsize=7.0)

    # (b) Show only the iteration mean; no range or uncertainty band is plotted.
    ax = axes[1]
    mean = rolling(loss["avg_traj_len"])
    ax.plot(loss["iteration"], mean, color=BLUE, lw=1.30, label="mean trajectory")
    ax.axhline(horizon, color=GRAY, ls="--", lw=0.95, label="full horizon")
    ax.set_ylim(max(0, horizon * 0.20), horizon + 0.75)
    ax.set_ylabel("placements per game")
    if show_legends:
        ax.legend(loc="lower right", fontsize=7.0)

    axes[0].text(0.03, 0.31, label, transform=axes[0].transAxes,
                 ha="left", va="bottom", fontsize=7.0, fontweight="bold",
                 color="#303030",
                 bbox={"facecolor": "white", "edgecolor": "none", "alpha": 0.84,
                       "pad": 1.2})


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--run3d", type=Path, default=RUN_3D)
    parser.add_argument("--run4d", type=Path, default=RUN_4D)
    parser.add_argument("--out-dir", type=Path, default=OUT_DIR)
    args = parser.parse_args()

    loss3 = load(args.run3d)
    loss4 = load(args.run4d)
    args.out_dir.mkdir(parents=True, exist_ok=True)

    apply_paper_style()
    fig, axes = plt.subplots(2, 2, figsize=(ICLR_WIDTH, 3.55), sharex="col")
    fig.subplots_adjust(left=0.10, right=0.995, top=0.91, bottom=0.12,
                        wspace=0.27, hspace=0.32)

    draw_row(axes[0], loss3, label="3D target  ($N=11$)", horizon=10,
             show_legends=True)
    draw_row(axes[1], loss4, label="4D target  ($N=21$)", horizon=20,
             show_legends=False)

    for col, title in enumerate((
        "(a) Losses",
        "(b) Self-play trajectory",
    )):
        axes[0, col].set_title(title, pad=5)
    for row in axes:
        for ax in row:
            style_axis(ax)
    for ax in axes[1]:
        ax.set_xlabel("training iteration")

    stem = args.out_dir / "az_training"
    metadata = {
        "Title": "AlphaZero-Radon training diagnostics",
        "Author": "RadonBench experiment pipeline",
        "Subject": "Complete 2,000-iteration 3D and 4D AlphaZero-Radon runs",
    }
    fig.savefig(stem.with_suffix(".pdf"), metadata=metadata)
    fig.savefig(stem.with_suffix(".png"), dpi=300, metadata=metadata)
    plt.close(fig)
    print(f"wrote {stem.with_suffix('.pdf')}")
    print(f"wrote {stem.with_suffix('.png')}")


if __name__ == "__main__":
    main()


==> anc/supplementary_bundle/plotting/gen_fig_fixed_target_outcomes.py <==
#!/usr/bin/env python3
"""Plot fixed-target outcomes for the three non-construction protocols.

The panels intentionally retain protocol-native horizontal axes.  Seed minima,
local-search starts, and program mutations are not comparable compute units.
"""

from __future__ import annotations

import argparse
import csv
import json
from collections import Counter
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.lines import Line2D
from matplotlib.ticker import PercentFormatter

from paper_plot_style import BLUE, GRAY, ICLR_WIDTH, TEXT, apply_paper_style


ORANGE_RED = "#D55E00"
OUT_DIR = Path(__file__).resolve().parent
PAPER_DIR = OUT_DIR.parent
DEFAULT_AUDIT = PAPER_DIR / "data" / "audit" / "reported_results_audit.json"
DEFAULT_LOCAL = PAPER_DIR / "data" / "local_search" / "results_0_999.csv"


def load_audit(path: Path) -> dict:
    payload = json.loads(path.read_text())
    if payload.get("schema_version") != 1:
        raise ValueError(f"Unexpected audit schema in {path}")
    return payload


def load_exhaustive(audit: dict, setting: str) -> Counter[int]:
    records = audit["exhaustive_search"][setting]["seed_records"]
    if len(records) != 50:
        raise ValueError(f"Expected 50 exhaustive seeds for {setting}, found {len(records)}")
    scores = Counter(int(record["minimum_radon_count"]) for record in records)
    declared = {
        int(score): int(count)
        for score, count in audit["exhaustive_search"][setting][
            "per_seed_minimum_distribution"
        ].items()
    }
    if scores != Counter(declared):
        raise ValueError(f"Per-seed exhaustive distribution mismatch for {setting}")
    return scores


def load_local(path: Path) -> dict[str, tuple[np.ndarray, np.ndarray]]:
    grouped: dict[str, list[tuple[int, int]]] = {"3d": [], "4d": []}
    with path.open(newline="") as handle:
        for record in csv.DictReader(handle):
            setting = record["setting"].lower()
            if setting not in grouped:
                raise ValueError(f"Unexpected local-search setting {setting!r}")
            grouped[setting].append(
                (int(record["initial_radon"]), int(record["final_radon"]))
            )
    output: dict[str, tuple[np.ndarray, np.ndarray]] = {}
    for setting, pairs in grouped.items():
        if len(pairs) != 1000:
            raise ValueError(
                f"Expected 1,000 local-search starts for {setting}, found {len(pairs)}"
            )
        values = np.asarray(pairs, dtype=int)
        if np.any(values[:, 1] > values[:, 0]):
            raise ValueError(f"Local search worsens at least one {setting} start")
        output[setting] = (values[:, 0], values[:, 1])
    return output


def load_best_so_far(audit: dict, setting: str) -> tuple[np.ndarray, np.ndarray]:
    mutations = audit["alphaevolve_style"][setting]["mutations"]
    indices = np.asarray([int(record["mutation"]) for record in mutations])
    scores = np.asarray(
        [int(record["metrics"]["min_radon_count"]) for record in mutations],
        dtype=int,
    )
    if not np.array_equal(indices, np.arange(1, 21)):
        raise ValueError(f"Expected mutations 1--20 for {setting}")
    if any(float(record["metrics"]["candidate_count"]) != 32 for record in mutations):
        raise ValueError(f"Expected 32 returned candidates per mutation for {setting}")
    return indices, np.minimum.accumulate(scores)


def ecdf(values: np.ndarray) -> tuple[np.ndarray, np.ndarray]:
    x = np.sort(values)
    y = np.arange(1, x.size + 1) / x.size
    return x, y


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--audit", type=Path, default=DEFAULT_AUDIT)
    parser.add_argument("--local-csv", type=Path, default=DEFAULT_LOCAL)
    parser.add_argument("--out-dir", type=Path, default=OUT_DIR)
    args = parser.parse_args()

    audit = load_audit(args.audit)
    exhaustive = {
        setting: load_exhaustive(audit, setting) for setting in ("3d", "4d")
    }
    local = load_local(args.local_csv)
    evolution = {
        setting: load_best_so_far(audit, setting) for setting in ("3d", "4d")
    }

    apply_paper_style()
    fig, axes = plt.subplots(1, 3, figsize=(ICLR_WIDTH, 2.18))
    fig.subplots_adjust(left=0.085, right=0.995, bottom=0.25, top=0.86, wspace=0.36)

    # (a) Per-seed minimum scores from exhaustive extension.
    ax = axes[0]
    support = np.arange(0, 7)
    width = 0.34
    for setting, offset, color, hatch in (
        ("3d", -width / 2, BLUE, ""),
        ("4d", width / 2, ORANGE_RED, "//"),
    ):
        fractions = np.asarray([exhaustive[setting].get(int(x), 0) / 50 for x in support])
        ax.bar(
            support + offset,
            fractions,
            width=width,
            color=color,
            edgecolor="white",
            linewidth=0.45,
            hatch=hatch,
            alpha=0.88,
            zorder=3,
        )
    ax.set_title("(a) Exhaustive", loc="left", pad=5)
    ax.set_xlabel(r"Per-seed minimum $n_{\mathrm{rp}}$")
    ax.set_ylabel("Fraction of seeds")
    ax.set_xlim(-0.55, 6.55)
    ax.set_xticks(support)
    ax.set_ylim(0, 0.86)
    ax.yaxis.set_major_formatter(PercentFormatter(xmax=1, decimals=0))
    ax.grid(axis="x", visible=False)

    # (b) Initial and terminal score ECDFs for greedy local search.
    ax = axes[1]
    for setting, color, marker in (("3d", BLUE, "o"), ("4d", ORANGE_RED, "s")):
        initial, terminal = local[setting]
        for values, linestyle, linewidth, markevery in (
            (initial, (0, (4, 2)), 1.15, 120),
            (terminal, "-", 1.65, 120),
        ):
            x, y = ecdf(values)
            ax.step(x, y, where="post", color=color, linestyle=linestyle, linewidth=linewidth)
            points = np.arange(markevery - 1, len(x), markevery)
            ax.scatter(
                x[points],
                y[points],
                s=7,
                marker=marker,
                facecolor="white",
                edgecolor=color,
                linewidth=0.65,
                zorder=3,
            )
    ax.text(
        0.97,
        0.08,
        "dashed: initial\nsolid: terminal",
        transform=ax.transAxes,
        ha="right",
        va="bottom",
        fontsize=6.6,
        color=TEXT,
        bbox={"facecolor": "white", "edgecolor": "none", "alpha": 0.86, "pad": 1.0},
    )
    ax.set_title("(b) Local search", loc="left", pad=5)
    ax.set_xlabel(r"Radon-point count $n_{\mathrm{rp}}$")
    ax.set_ylabel("Cumulative fraction")
    ax.set_xlim(0, 55)
    ax.set_xticks([0, 10, 20, 30, 40, 50])
    ax.set_ylim(0, 1.02)
    ax.yaxis.set_major_formatter(PercentFormatter(xmax=1, decimals=0))
    ax.grid(axis="x", visible=False)

    # (c) Best-so-far score over completed program mutations.
    ax = axes[2]
    for setting, color, marker in (("3d", BLUE, "o"), ("4d", ORANGE_RED, "s")):
        x, y = evolution[setting]
        ax.step(x, y, where="post", color=color, linewidth=1.65)
        ax.plot(
            x,
            y,
            linestyle="none",
            marker=marker,
            markevery=2,
            markerfacecolor="white",
            markeredgecolor=color,
            markeredgewidth=0.75,
            markersize=3.2,
            zorder=3,
        )
    ax.axhline(0, color=GRAY, linestyle=(0, (4, 2)), linewidth=0.8, zorder=1)
    ax.text(0.97, 0.08, "target: 0", transform=ax.transAxes, ha="right", va="bottom",
            fontsize=6.6, color=GRAY)
    ax.set_title("(c) AlphaEvolve-style", loc="left", pad=5)
    ax.set_xlabel("Completed mutations")
    ax.set_ylabel(r"Best-so-far $n_{\mathrm{rp}}$")
    ax.set_xlim(1, 20)
    ax.set_xticks([1, 5, 10, 15, 20])
    ax.set_ylim(-0.08, 2.18)
    ax.set_yticks([0, 1, 2])
    ax.grid(axis="x", visible=False)

    legend_handles = [
        Line2D([0], [0], color=BLUE, marker="o", markerfacecolor="white",
               markeredgecolor=BLUE, label=r"3D ($N=11$)"),
        Line2D([0], [0], color=ORANGE_RED, marker="s", markerfacecolor="white",
               markeredgecolor=ORANGE_RED, label=r"4D ($N=21$)"),
    ]
    fig.legend(
        handles=legend_handles,
        loc="lower center",
        bbox_to_anchor=(0.5, 0.005),
        ncol=2,
        columnspacing=2.0,
        handletextpad=0.5,
    )

    for ax in axes:
        ax.tick_params(length=2.5, width=0.7, pad=2)

    args.out_dir.mkdir(parents=True, exist_ok=True)
    stem = args.out_dir / "fixed_target_search_outcomes"
    metadata = {
        "Title": "Fixed-target search outcomes",
        "Author": "RadonBench experiment pipeline",
        "Subject": "Current 50-seed, 1,000-start, and 20-mutation protocols",
    }
    fig.savefig(stem.with_suffix(".pdf"), metadata=metadata)
    fig.savefig(stem.with_suffix(".png"), dpi=300, metadata=metadata)
    plt.close(fig)

    print(f"wrote {stem.with_suffix('.pdf')}")
    print(f"wrote {stem.with_suffix('.png')}")
    for setting in ("3d", "4d"):
        initial, terminal = local[setting]
        _, best = evolution[setting]
        print(
            f"{setting}: exhaustive={dict(sorted(exhaustive[setting].items()))}; "
            f"local_median={np.median(initial):.0f}->{np.median(terminal):.0f}; "
            f"local_p_le_5={np.mean(initial <= 5):.3f}->{np.mean(terminal <= 5):.3f}; "
            f"evolution_best={best.tolist()}"
        )


if __name__ == "__main__":
    main()


==> anc/supplementary_bundle/plotting/gen_fig_learning_guided_construction_progress.py <==
#!/usr/bin/env python3
"""Plot method-native construction progress for PatternBoost and AlphaZero-Radon.

The two panels deliberately use separate horizontal axes: PatternBoost generations
and AlphaZero-Radon training iterations are not comparable compute units.
"""

from __future__ import annotations

import argparse
import os
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from matplotlib.ticker import PercentFormatter

from paper_plot_style import BLUE, GRAY, ICLR_WIDTH, TEXT, apply_paper_style


ORANGE_RED = "#D55E00"
OUT_DIR = Path(__file__).resolve().parent



def load_patternboost(run_dir: Path, target: int) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    """Return generation, mean cardinality/N, and best cardinality/N."""
    generations: list[int] = []
    means: list[float] = []
    bests: list[float] = []
    training_dir = run_dir / "training_sets"
    for generation in range(21):
        matches = sorted(training_dir.glob(f"*_gen{generation}_unpermuted.npy"))
        if len(matches) != 1:
            raise FileNotFoundError(
                f"Expected one unpermuted retained set for generation {generation}, "
                f"found {len(matches)} in {training_dir}"
            )
        retained = np.load(matches[0], allow_pickle=True)
        cardinalities = np.asarray([len(np.asarray(points)) for points in retained], dtype=float)
        if cardinalities.size != 50:
            raise ValueError(
                f"Expected 50 retained states at generation {generation}, "
                f"found {cardinalities.size}"
            )
        if np.any(cardinalities >= target):
            raise ValueError("A retained state unexpectedly reaches the open target.")
        generations.append(generation)
        means.append(float(cardinalities.mean() / target))
        bests.append(float(cardinalities.max() / target))
    return np.asarray(generations), np.asarray(means), np.asarray(bests)


def load_alphazero(run_dir: Path, horizon: int) -> tuple[np.ndarray, np.ndarray]:
    """Return iteration and the rolling mean fraction of post-origin placements."""
    metrics_path = run_dir / "loss_metrics.csv"
    metrics = pd.read_csv(metrics_path)
    required = {"iteration", "avg_traj_len"}
    if not required.issubset(metrics.columns):
        raise ValueError(f"Missing columns {required - set(metrics.columns)} in {metrics_path}")
    if len(metrics) != 2000 or int(metrics["iteration"].iloc[-1]) != 2000:
        raise ValueError(f"Expected a complete 2,000-iteration run in {metrics_path}")
    rolling = metrics["avg_traj_len"].rolling(50, min_periods=1).mean()
    return metrics["iteration"].to_numpy(), rolling.to_numpy() / horizon


def plot_dimension(
    ax,
    x: np.ndarray,
    y: np.ndarray,
    *,
    label: str,
    color: str,
    marker: str,
    markevery: int,
    linestyle: str = "-",
    linewidth: float = 1.65,
    alpha: float = 1.0,
) -> None:
    ax.plot(
        x,
        y,
        color=color,
        linestyle=linestyle,
        linewidth=linewidth,
        marker=marker,
        markevery=markevery,
        markerfacecolor="white",
        markeredgewidth=0.8,
        label=label,
        alpha=alpha,
        zorder=3,
    )


def style_progress_axis(ax, lower: float) -> None:
    ax.axhline(1.0, color=GRAY, linestyle=(0, (4, 2)), linewidth=0.9, zorder=1)
    ax.text(
        0.985,
        0.965,
        "open target",
        transform=ax.transAxes,
        ha="right",
        va="top",
        fontsize=7.0,
        color=GRAY,
    )
    ax.set_ylim(lower, 1.025)
    ax.yaxis.set_major_formatter(PercentFormatter(xmax=1, decimals=0))
    ax.grid(axis="x", visible=False)
    ax.tick_params(length=2.5, width=0.7, pad=2)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--pb-run3d", type=Path, default=os.environ.get("RADON_PB_RUN3D"))
    parser.add_argument("--pb-run4d", type=Path, default=os.environ.get("RADON_PB_RUN4D"))
    parser.add_argument("--az-run3d", type=Path, default=os.environ.get("RADON_AZ_RUN3D"))
    parser.add_argument("--az-run4d", type=Path, default=os.environ.get("RADON_AZ_RUN4D"))
    parser.add_argument("--out-dir", type=Path, default=OUT_DIR)
    args = parser.parse_args()
    missing = [
        option
        for option, value in (
            ("--pb-run3d", args.pb_run3d),
            ("--pb-run4d", args.pb_run4d),
            ("--az-run3d", args.az_run3d),
            ("--az-run4d", args.az_run4d),
        )
        if value is None
    ]
    if missing:
        parser.error("provide " + ", ".join(missing) + " or the matching RADON_* environment variables")

    pb3_x, pb3_mean, pb3_best = load_patternboost(args.pb_run3d, target=11)
    pb4_x, pb4_mean, pb4_best = load_patternboost(args.pb_run4d, target=21)
    az3_x, az3_mean = load_alphazero(args.az_run3d, horizon=10)
    az4_x, az4_mean = load_alphazero(args.az_run4d, horizon=20)

    apply_paper_style()
    fig, axes = plt.subplots(1, 2, figsize=(ICLR_WIDTH, 2.18))
    fig.subplots_adjust(left=0.095, right=0.995, bottom=0.24, top=0.86, wspace=0.30)

    ax = axes[0]
    plot_dimension(
        ax, pb3_x, pb3_mean, label=r"3D ($N=11$)", color=BLUE,
        marker="o", markevery=2,
    )
    plot_dimension(
        ax, pb4_x, pb4_mean, label=r"4D ($N=21$)", color=ORANGE_RED,
        marker="s", markevery=2,
    )
    ax.plot(pb3_x, pb3_best, color=BLUE, linestyle=":", linewidth=1.0, alpha=0.72)
    ax.plot(pb4_x, pb4_best, color=ORANGE_RED, linestyle=":", linewidth=1.0, alpha=0.72)
    ax.text(
        0.03,
        0.06,
        "solid: retained mean\ndotted: retained best",
        transform=ax.transAxes,
        ha="left",
        va="bottom",
        fontsize=6.8,
        color=TEXT,
        bbox={"facecolor": "white", "edgecolor": "none", "alpha": 0.82, "pad": 1.0},
    )
    ax.set_title("(a) PatternBoost", loc="left", pad=5)
    ax.set_xlabel("generation")
    ax.set_ylabel(r"Cardinality / target $N$")
    ax.set_xlim(0, 20)
    ax.set_xticks([0, 5, 10, 15, 20])
    style_progress_axis(ax, lower=0.68)

    ax = axes[1]
    plot_dimension(
        ax, az3_x, az3_mean, label=r"3D ($N=11$)", color=BLUE,
        marker="o", markevery=250,
    )
    plot_dimension(
        ax, az4_x, az4_mean, label=r"4D ($N=21$)", color=ORANGE_RED,
        marker="s", markevery=250,
    )
    ax.text(
        0.03,
        0.06,
        "50-iteration moving average",
        transform=ax.transAxes,
        ha="left",
        va="bottom",
        fontsize=6.8,
        color=TEXT,
        bbox={"facecolor": "white", "edgecolor": "none", "alpha": 0.82, "pad": 1.0},
    )
    ax.set_title("(b) AlphaZero-Radon", loc="left", pad=5)
    ax.set_xlabel("training iteration")
    ax.set_ylabel(r"Placements / horizon $(N-1)$")
    ax.set_xlim(0, 2000)
    ax.set_xticks([0, 500, 1000, 1500, 2000])
    style_progress_axis(ax, lower=0.50)

    handles, labels = axes[0].get_legend_handles_labels()
    fig.legend(
        handles,
        labels,
        loc="lower center",
        bbox_to_anchor=(0.5, 0.005),
        ncol=2,
        columnspacing=2.0,
        handletextpad=0.5,
    )

    args.out_dir.mkdir(parents=True, exist_ok=True)
    stem = args.out_dir / "learning_guided_construction_progress"
    metadata = {
        "Title": "Learning-guided construction progress",
        "Author": "RadonBench experiment pipeline",
        "Subject": "Complete PatternBoost and AlphaZero-Radon runs in 3D and 4D",
    }
    fig.savefig(stem.with_suffix(".pdf"), metadata=metadata)
    fig.savefig(stem.with_suffix(".png"), dpi=300, metadata=metadata)
    plt.close(fig)

    print(f"wrote {stem.with_suffix('.pdf')}")
    print(f"wrote {stem.with_suffix('.png')}")
    print(
        "PatternBoost generation 20 means: "
        f"3D={pb3_mean[-1]:.4f}, 4D={pb4_mean[-1]:.4f}; "
        "run-best cardinalities: "
        f"3D={int(round(pb3_best.max() * 11))}, "
        f"4D={int(round(pb4_best.max() * 21))}"
    )
    print(
        "AlphaZero final rolling completion: "
        f"3D={az3_mean[-1]:.4f}, 4D={az4_mean[-1]:.4f}"
    )


if __name__ == "__main__":
    main()


==> anc/supplementary_bundle/plotting/paper_plot_style.py <==
"""Shared ICLR plotting style for RadonBench paper figures."""

from __future__ import annotations

import matplotlib.pyplot as plt


ICLR_WIDTH = 5.5

# Color-vision-safe palette, with neutral gray for baselines/reference series.
BLUE = "#0072B2"
GREEN = "#009E73"
ORANGE = "#E69F00"
GRAY = "#7A7A7A"
LIGHT_BLUE = "#D9E7F2"
LIGHT_GRID = "#D9D9D9"
TEXT = "#333333"


def apply_paper_style() -> None:
    """Apply the shared vector-safe ICLR style to the active Matplotlib process."""
    plt.rcParams.update(
        {
            "figure.facecolor": "white",
            "axes.facecolor": "white",
            "savefig.facecolor": "white",
            "savefig.edgecolor": "white",
            "savefig.bbox": "tight",
            "savefig.pad_inches": 0.03,
            "savefig.dpi": 300,
            "font.family": "serif",
            "font.serif": ["Times New Roman", "Times", "DejaVu Serif"],
            "font.size": 8.5,
            "axes.titlesize": 9.0,
            "axes.titleweight": "semibold",
            "axes.labelsize": 8.5,
            "axes.labelcolor": TEXT,
            "axes.edgecolor": GRAY,
            "axes.linewidth": 0.75,
            "axes.spines.top": False,
            "axes.spines.right": False,
            "axes.grid": True,
            "axes.axisbelow": True,
            "grid.color": LIGHT_GRID,
            "grid.linewidth": 0.5,
            "grid.linestyle": "--",
            "grid.alpha": 0.65,
            "xtick.color": TEXT,
            "ytick.color": TEXT,
            "xtick.labelsize": 7.5,
            "ytick.labelsize": 7.5,
            "xtick.major.size": 2.5,
            "ytick.major.size": 2.5,
            "xtick.major.width": 0.7,
            "ytick.major.width": 0.7,
            "legend.frameon": False,
            "legend.fontsize": 7.2,
            "legend.handlelength": 1.8,
            "lines.linewidth": 1.6,
            "lines.markersize": 3.2,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
        }
    )



==> anc/supplementary_bundle/requirements.txt <==
numpy
scipy
torch
tensorboard
pandas
matplotlib
tqdm
gurobipy
PyNormaliz


==> anc/supplementary_bundle/run_metadata.json <==
{
  "schema_version": 2,
  "patternboost": {
    "shared": {
      "generations": 20,
      "generated_states_per_generation": 250,
      "retained_states_per_generation": 50,
      "keep_fraction": 0.2,
      "training_updates_per_generation": 500,
      "workers": 16,
      "seed": 20260809,
      "learning_rate": 0.0005
    },
    "3d": {
      "box": [20, 20, 5],
      "target_size": 11,
      "largest_verified_radon_free_cardinality": 10,
      "target_found": false
    },
    "4d": {
      "box": [6, 6, 6, 6],
      "target_size": 21,
      "largest_verified_radon_free_cardinality": 20,
      "target_found": false
    }
  },
  "alphazero_radon": {
    "shared": {
      "iterations": 2000,
      "games_per_iteration": 100,
      "mcts_reads_per_move": 500,
      "top_k_actions": 64,
      "puct_constant": 1.0,
      "learning_rate": 0.0001,
      "replay_window_iterations": 40,
      "training_updates_per_iteration": 10,
      "batch_size": 128,
      "worker_processes": 32,
      "fixed_origin": true
    },
    "3d": {
      "box": [20, 20, 5],
      "target_size": 11,
      "generated_trajectories": 200000,
      "target_cardinality_trajectories": 157485,
      "convex_target_candidates": 8651,
      "minimum_target_radon_count": 2,
      "largest_verified_radon_free_cardinality": 10,
      "target_found": false
    },
    "4d": {
      "box": [6, 6, 6, 6],
      "target_size": 21,
      "generated_trajectories": 200000,
      "target_cardinality_trajectories": 120973,
      "convex_target_candidates": 2302,
      "minimum_target_radon_count": 2,
      "largest_verified_radon_free_cardinality": 20,
      "target_found": false
    }
  },
  "exhaustive_extension": {
    "shared": {
      "reported_seeds_per_dimension": 50,
      "search_scope": "every unoccupied lattice position in the declared fixed-seed box"
    },
    "3d": {
      "target_size": 11,
      "tested_extensions": 159500,
      "convex_target_candidates": 85913,
      "minimum_target_radon_count": 2,
      "per_seed_minimum_distribution": {"2": 31, "3": 13, "4": 4, "6": 2},
      "target_found": false
    },
    "4d": {
      "target_size": 21,
      "tested_extensions": 499000,
      "convex_target_candidates": 173355,
      "minimum_target_radon_count": 2,
      "per_seed_minimum_distribution": {"2": 40, "3": 9, "4": 1},
      "target_found": false
    }
  },
  "greedy_local_search": {
    "shared": {
      "reported_starts_per_dimension": 1000,
      "declared_start_indices": [0, 999],
      "stop_rule": "one full sweep with no accepted improvement"
    },
    "3d": {
      "target_size": 11,
      "improved_starts": 990,
      "accepted_moves": 4897,
      "initial_median_radon_count": 10,
      "terminal_median_radon_count": 4,
      "score_one_terminals": 27,
      "target_found": false
    },
    "4d": {
      "target_size": 21,
      "improved_starts": 991,
      "accepted_moves": 6541,
      "initial_median_radon_count": 15,
      "terminal_median_radon_count": 4,
      "score_one_terminals": 25,
      "target_found": false
    }
  },
  "alphaevolve_style": {
    "implementation": "OpenEvolve 0.2.27",
    "shared": {
      "reported_mutations_per_dimension": 20,
      "returned_candidates_per_mutation": 32,
      "internal_radon_call_allowance_per_mutation": 1000
    },
    "3d": {
      "target_size": 11,
      "returned_candidates": 640,
      "minimum_target_radon_count": 1,
      "first_best_mutation": 7,
      "target_found": false
    },
    "4d": {
      "target_size": 21,
      "returned_candidates": 640,
      "minimum_target_radon_count": 1,
      "first_best_mutation": 11,
      "target_found": false
    }
  }
}

